Smoothed Least-Absolute Conditional Multidimensional Scaling via Iteratively Reweighted Majorization

Conditional multidimensional scaling combines latent coordinates with observed covariates to fit pairwise dissimilarities. We develop a smoothed l1 formulation using the shifted Charbonnier loss. We prove residualwise sharpness of the quadratic loss majorizer, monotonicity, compact containment, and stationarity of noncollapsed accumulation points. A uniform additive bound quantifies approximation to exact least-absolute conditional stress. The experiments use paired contamination, separately calibrated loss parameters, combined-configuration recovery, and direct checks of the theorem's inequalities.

==> anc/results/raw/applications.csv <==
"study","scenario","replicate","contamination","method","alpha","inner","seed","observed.scale","ss","cc","distance.nrmse","iterations","converged","stop.reason","objective","gradient","min.distance","elapsed","safeguarded","full.steps","max.decrease.violation","max.identity.error","max.acceptance.violation","tmds.removed","tmds.no.threshold"
"car","case1",1,0,"Squared",NA,1,2262011,0.150646645463455,0.0126007474371954,0.991134547543214,0.0307843832291942,386,TRUE,"relative_objective_tolerance",1.07013112254012,NA,0.045413762194537,0.236,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0,"Fair",0.03,1,2262011,0.150646645463455,0.0131524893524162,0.990622802182848,0.031281564665706,792,TRUE,"relative_objective_tolerance",7.11837136058557,0.00226736873130807,0.0456223902464309,0.802,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0,"sL1",0.1,1,2262011,0.150646645463455,0.0126308561367827,0.991064236474835,0.0306721275503467,467,TRUE,"relative_objective_tolerance",4.61993191696652,0.00116820926752588,0.0453365500387459,0.425,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0,"Squared",NA,1,2262011,0.150646645463455,0.0127020447824102,0.991563415194164,0.0321635626348076,422,TRUE,"relative_objective_tolerance",1.20083594385763,NA,0.0444532000172716,0.195,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0,"Fair",0.03,1,2262011,0.150646645463455,0.0133600341692645,0.990836194069014,0.0327677358043417,822,TRUE,"relative_objective_tolerance",7.7428281994532,0.00221450611367201,0.0450188028624989,0.908,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0,"sL1",0.1,1,2262011,0.150646645463455,0.0129557479729439,0.99130193264419,0.0323561830696512,512,TRUE,"relative_objective_tolerance",5.10757252154589,0.00128314068717286,0.044397604099431,0.547,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0,"Squared",NA,1,2262011,0.150646645463455,0.0144646236144742,0.988989291550522,0.0350755563828555,335,TRUE,"relative_objective_tolerance",1.38720829191664,NA,0.0426686828698543,0.156,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0,"Fair",0.03,1,2262011,0.150646645463455,0.0143486319182415,0.989432600734684,0.035879596276921,717,TRUE,"relative_objective_tolerance",8.63607675595731,0.00326167015995475,0.0446955650396585,0.717,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0,"sL1",0.1,1,2262011,0.150646645463455,0.0143656458613695,0.989156988163435,0.0353065009015011,416,TRUE,"relative_objective_tolerance",5.83216504807551,0.00228403089275554,0.0430029586177778,0.456,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0,"Squared",NA,1,2263011,0.153336181595859,0.0122683759499916,0.988912074308344,0.0300664553651766,460,TRUE,"relative_objective_tolerance",1.10569690491819,NA,0.0539780780332232,0.262,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0,"Fair",0.03,1,2263011,0.153336181595859,0.0139090001354343,0.987869214028622,0.0317656150953082,1018,TRUE,"relative_objective_tolerance",7.22289449431934,0.00227220964614651,0.0555474890638501,0.949,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0,"sL1",0.1,1,2263011,0.153336181595859,0.0128233816514379,0.988652299891286,0.0306469652904759,600,TRUE,"relative_objective_tolerance",4.75431421587903,0.00159665570942896,0.054556927347537,0.668,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0,"Squared",NA,1,2263011,0.153336181595859,0.0108359844290644,0.988858166463288,0.0292299157231485,900,TRUE,"relative_objective_tolerance",1.30342019578561,NA,0.0532501053499289,0.34,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0,"Fair",0.03,1,2263011,0.153336181595859,0.0125847841189543,0.987362234301389,0.031118123233616,1496,TRUE,"relative_objective_tolerance",8.38398172076187,0.00304472356458555,0.0518199841640993,1.294,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0,"sL1",0.1,1,2263011,0.153336181595859,0.0112294321737766,0.988554805457848,0.0294710603675508,904,TRUE,"relative_objective_tolerance",5.5821567859045,0.00187323089754558,0.0539169830422135,0.838,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0,"Squared",NA,1,2263011,0.153336181595859,0.0106175768703188,0.98862717923351,0.0289761622128434,806,TRUE,"relative_objective_tolerance",1.35887796592868,NA,0.0528905335343739,0.394,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0,"Fair",0.03,1,2263011,0.153336181595859,0.0110777842351503,0.988221371169093,0.0295733232790143,1611,TRUE,"relative_objective_tolerance",8.76103058427172,0.00317151886424957,0.05158206943778,1.862,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0,"sL1",0.1,1,2263011,0.153336181595859,0.0106069165470071,0.988652454423611,0.0288691405047199,1248,TRUE,"relative_objective_tolerance",5.8191837475231,0.00224487201346781,0.0535799665280015,1.358,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0,"Squared",NA,1,2264011,0.150910006445745,0.0125429762122777,0.989744467503125,0.0328393767143348,760,TRUE,"relative_objective_tolerance",1.13574314915458,NA,0.0237789758873628,0.385,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0,"Fair",0.03,1,2264011,0.150910006445745,0.0140021454742714,0.988236294639085,0.0345644297892765,1432,TRUE,"relative_objective_tolerance",7.45500234817243,0.00360414574484089,0.0230128343245379,1.566,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0,"sL1",0.1,1,2264011,0.150910006445745,0.0131417629712741,0.988898278410395,0.0332225387522762,986,TRUE,"relative_objective_tolerance",4.88406318055754,0.00223517710391274,0.0238095883088202,1.038,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0,"Squared",NA,1,2264011,0.150910006445745,0.0117565112015707,0.991403987857233,0.0341828445380698,395,TRUE,"relative_objective_tolerance",1.27900544644491,NA,0.0253354809172721,0.207,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0,"Fair",0.03,1,2264011,0.150910006445745,0.0128434575585055,0.990605808214495,0.0357964233390561,734,TRUE,"relative_objective_tolerance",8.16270101752834,0.00502373332313111,0.0250769893630904,0.719,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0,"sL1",0.1,1,2264011,0.150910006445745,0.0122139030739583,0.991022833753169,0.0347200055125578,499,TRUE,"relative_objective_tolerance",5.44339439951477,0.00295543444930042,0.0252500320613612,0.635,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0,"Squared",NA,1,2264011,0.150910006445745,0.0112299129825694,0.994287008904658,0.0359821079168849,181,TRUE,"relative_objective_tolerance",1.4305013664359,NA,0.0277184834030614,0.238,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0,"Fair",0.03,1,2264011,0.150910006445745,0.0118815194686558,0.993998367102656,0.036962807168455,307,TRUE,"relative_objective_tolerance",8.9079578219797,0.00529666995137611,0.0275633923679889,0.346,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0,"sL1",0.1,1,2264011,0.150910006445745,0.0114944009448197,0.994183481510679,0.0362703617896759,216,TRUE,"relative_objective_tolerance",6.02408872510419,0.00273925926382141,0.0277610025103796,0.287,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0,"Squared",NA,1,2265011,0.157577510747601,0.00935053613093151,0.994241217194666,0.0296730431452083,354,TRUE,"relative_objective_tolerance",1.09181893095431,NA,0.0565615641185031,0.133,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0,"Fair",0.03,1,2265011,0.157577510747601,0.00992047146524533,0.99390516110119,0.0304039905876773,890,TRUE,"relative_objective_tolerance",7.25996489456409,0.00358100882771221,0.0586570396924932,0.855,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0,"sL1",0.1,1,2265011,0.157577510747601,0.00930535745789285,0.99427188863243,0.0295298730503474,516,TRUE,"relative_objective_tolerance",4.71694894540398,0.00185399443741086,0.057552531284869,0.61,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0,"Squared",NA,1,2265011,0.157577510747601,0.00981563362349891,0.994309998952015,0.0322918844862055,313,TRUE,"relative_objective_tolerance",1.24876433730708,NA,0.0581278862260156,0.129,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0,"Fair",0.03,1,2265011,0.157577510747601,0.00998267353338356,0.994308268305394,0.0328275545637112,648,TRUE,"relative_objective_tolerance",8.08837083268522,0.00297751051160982,0.0583106818156526,0.609,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0,"sL1",0.1,1,2265011,0.157577510747601,0.00978729362077468,0.994377675730563,0.032313730852709,386,TRUE,"relative_objective_tolerance",5.32424694893844,0.00207811973138707,0.0583873379741256,0.378,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0,"Squared",NA,1,2265011,0.157577510747601,0.00958571057769109,0.994176462767019,0.0322634318487779,254,TRUE,"relative_objective_tolerance",1.31851945811894,NA,0.0580132265128953,0.0989999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0,"Fair",0.03,1,2265011,0.157577510747601,0.00988442017604951,0.994201127660341,0.0328408664592005,603,TRUE,"relative_objective_tolerance",8.43159537237516,0.00365965714574522,0.0589228081589936,0.563,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0,"sL1",0.1,1,2265011,0.157577510747601,0.00958122034890707,0.994286908441204,0.0322369927273142,335,TRUE,"relative_objective_tolerance",5.59366067077915,0.00217001056645723,0.0584577447372216,0.415,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0,"Squared",NA,1,2266011,0.156312978156887,0.0151146025685238,0.988133955815314,0.0350173595546189,548,TRUE,"relative_objective_tolerance",1.29697490046178,NA,0.0493479187344772,0.253,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0,"Fair",0.03,1,2266011,0.156312978156887,0.0155262236457135,0.988041720538499,0.0364235260814891,961,TRUE,"relative_objective_tolerance",8.41235587491855,0.00379338400630791,0.0482504602993234,1.038,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0,"sL1",0.1,1,2266011,0.156312978156887,0.0150932760699445,0.988108875135693,0.035237878519148,615,TRUE,"relative_objective_tolerance",5.5743118863445,0.00240844278636989,0.0490894364708156,0.576,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0,"Squared",NA,1,2266011,0.156312978156887,0.0144913117865016,0.98877912928595,0.0351503052731556,428,TRUE,"relative_objective_tolerance",1.40021671015839,NA,0.0551380987853875,0.178999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0,"Fair",0.03,1,2266011,0.156312978156887,0.0139223894090617,0.989467099786932,0.0360103403193784,769,TRUE,"relative_objective_tolerance",9.04732355082547,0.00341087773967339,0.0554233509354537,0.790999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0,"sL1",0.1,1,2266011,0.156312978156887,0.0142040044840135,0.98901653016434,0.0352136097481338,513,TRUE,"relative_objective_tolerance",6.00758535697587,0.00187447804841908,0.0549800380758507,0.548,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0,"Squared",NA,1,2266011,0.156312978156887,0.0119984713963133,0.991929387265467,0.0354696914078654,279,TRUE,"relative_objective_tolerance",1.54058535959136,NA,0.0538023518649293,0.153,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0,"Fair",0.03,1,2266011,0.156312978156887,0.0116004522271789,0.992259981727786,0.0361231922415949,497,TRUE,"relative_objective_tolerance",9.58454654114326,0.00506279671692026,0.0538382696864697,0.532999999999999,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0,"sL1",0.1,1,2266011,0.156312978156887,0.0116496299117899,0.992135355991193,0.0354155845861082,338,TRUE,"relative_objective_tolerance",6.49414022518736,0.00319577749124751,0.0537354492533193,0.414000000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0,"Squared",NA,1,2267011,0.151126045540106,0.0125482846209288,0.991948139683402,0.033368190764133,531,TRUE,"relative_objective_tolerance",1.13937924819538,NA,0.0436587668451312,0.204,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0,"Fair",0.03,1,2267011,0.151126045540106,0.0141105307947802,0.99065583410935,0.0342971362891887,869,TRUE,"relative_objective_tolerance",7.40437249975562,0.00405358571866499,0.0437501493777301,0.954000000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0,"sL1",0.1,1,2267011,0.151126045540106,0.0130513216054852,0.991567006193331,0.0335854261925167,622,TRUE,"relative_objective_tolerance",4.89192942586569,0.00204511497330519,0.0435540616050082,0.589,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0,"Squared",NA,1,2267011,0.151126045540106,0.0124963393617754,0.992551663396439,0.0351797888749945,397,TRUE,"relative_objective_tolerance",1.27660303622913,NA,0.0415557146419796,0.182,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0,"Fair",0.03,1,2267011,0.151126045540106,0.0127035694261151,0.992409244903602,0.0354212960352845,717,TRUE,"relative_objective_tolerance",8.235204397991,0.00254033659610263,0.0414674454230403,0.703,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0,"sL1",0.1,1,2267011,0.151126045540106,0.0125565745108407,0.992518509230542,0.0352485101775035,455,TRUE,"relative_objective_tolerance",5.455984898369,0.0013565315609058,0.041329763321648,0.438000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0,"Squared",NA,1,2267011,0.151126045540106,0.0119073439883319,0.993524870993818,0.0360159297501317,310,TRUE,"relative_objective_tolerance",1.41230251900244,NA,0.0414977344369695,0.13,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0,"Fair",0.03,1,2267011,0.151126045540106,0.011724393325372,0.993653015628539,0.0360638367782018,500,TRUE,"relative_objective_tolerance",8.90915251036333,0.00296492028250799,0.041227450056366,0.424,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0,"sL1",0.1,1,2267011,0.151126045540106,0.0118155375231479,0.993553558795776,0.0358817371825599,358,TRUE,"relative_objective_tolerance",5.9767210724896,0.0015347603794362,0.0414216096790997,0.393,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0,"Squared",NA,1,2268011,0.151172752656982,0.0135805639217118,0.989647899821481,0.0330053258893982,415,TRUE,"relative_objective_tolerance",1.10230031247085,NA,0.0527878943977766,0.156999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0,"Fair",0.03,1,2268011,0.151172752656982,0.0149408755897809,0.98904838313944,0.0349130382188589,962,TRUE,"relative_objective_tolerance",7.34066459548256,0.0028562337098193,0.0529267301777824,0.933,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0,"sL1",0.1,1,2268011,0.151172752656982,0.0141447762067486,0.98938760556463,0.0336936684347191,548,TRUE,"relative_objective_tolerance",4.78239263726485,0.00182056812033572,0.0527517414034323,0.532,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0,"Squared",NA,1,2268011,0.151172752656982,0.0133555194660344,0.989647199022747,0.0330576913389985,362,TRUE,"relative_objective_tolerance",1.32935604727249,NA,0.0529378032607646,0.156,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0,"Fair",0.03,1,2268011,0.151172752656982,0.0142208005464649,0.989320958231605,0.0342922234342946,838,TRUE,"relative_objective_tolerance",8.53544115604702,0.00329422227025116,0.053095844284186,0.843,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0,"sL1",0.1,1,2268011,0.151172752656982,0.0137606150159878,0.989486150299384,0.0334279830680595,499,TRUE,"relative_objective_tolerance",5.66095099945024,0.00192127016760401,0.0528379020516645,0.526000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0,"Squared",NA,1,2268011,0.151172752656982,0.0116878860436704,0.991691290593083,0.0337926918239627,333,TRUE,"relative_objective_tolerance",1.45983115497761,NA,0.0531877578287714,0.143,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0,"Fair",0.03,1,2268011,0.151172752656982,0.0119668373967083,0.991404802882363,0.033870287528365,933,TRUE,"relative_objective_tolerance",9.26510994221784,0.0030769815061172,0.052946627146071,1.041,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0,"sL1",0.1,1,2268011,0.151172752656982,0.0118668059577802,0.991599096723357,0.0336751400927398,518,TRUE,"relative_objective_tolerance",6.20198913273104,0.00267182163975812,0.0530425236197853,0.555,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0,"Squared",NA,1,2269011,0.146102446913766,0.0167734998234869,0.979847929651515,0.035583712603526,875,TRUE,"relative_objective_tolerance",1.26173081854112,NA,0.042149357107187,0.296,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0,"Fair",0.03,1,2269011,0.146102446913766,0.0190201022277799,0.975041266420863,0.0365267986390379,2018,TRUE,"relative_objective_tolerance",8.09316380038827,0.00364083401398383,0.040352926563917,1.836,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0,"sL1",0.1,1,2269011,0.146102446913766,0.0176715367603553,0.977722864407945,0.0359008387118339,973,TRUE,"relative_objective_tolerance",5.36908426573432,0.00281489573337773,0.0412500048416405,0.978999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0,"Squared",NA,1,2269011,0.146102446913766,0.0159234488599653,0.983420234246964,0.0364697071902648,702,TRUE,"relative_objective_tolerance",1.39869037202095,NA,0.0442595712016878,0.305,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0,"Fair",0.03,1,2269011,0.146102446913766,0.0168148319557903,0.981795718093994,0.036520259632097,1182,TRUE,"relative_objective_tolerance",8.91234721774889,0.00506810786133661,0.042664896428792,1.364,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0,"sL1",0.1,1,2269011,0.146102446913766,0.0164029056614711,0.982424449677058,0.0364419123802372,830,TRUE,"relative_objective_tolerance",5.95167359312528,0.00317462999508602,0.0436653782423492,0.92,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0,"Squared",NA,1,2269011,0.146102446913766,0.0136759823777173,0.991225596244492,0.0387695421570958,330,TRUE,"relative_objective_tolerance",1.65462003363769,NA,0.0411537746999265,0.136,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0,"Fair",0.03,1,2269011,0.146102446913766,0.0137148056922249,0.990992538157208,0.0390948841056128,655,TRUE,"relative_objective_tolerance",9.94659037155348,0.00558437272045685,0.0415532431877315,0.657,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0,"sL1",0.1,1,2269011,0.146102446913766,0.0135327190052902,0.991153481228199,0.0387392185061981,443,TRUE,"relative_objective_tolerance",6.83530799087194,0.00336787172419016,0.0412990839335708,0.552999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0,"Squared",NA,1,2270011,0.159487955632758,0.0109285145968762,0.991518552319637,0.0290126749901687,456,TRUE,"relative_objective_tolerance",1.02230494763695,NA,0.0392520370326086,0.162999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0,"Fair",0.03,1,2270011,0.159487955632758,0.0128094173516252,0.989868461497927,0.0306247276815425,1152,TRUE,"relative_objective_tolerance",6.98953387841431,0.0024495690683058,0.0396127991347441,1.239,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0,"sL1",0.1,1,2270011,0.159487955632758,0.0114278023241755,0.991074438734699,0.0293979251925773,628,TRUE,"relative_objective_tolerance",4.47629283078614,0.00129499895793539,0.0395421722673372,0.675000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0,"Squared",NA,1,2270011,0.159487955632758,0.010670049081707,0.992208158059898,0.0292614728770474,563,TRUE,"relative_objective_tolerance",1.10986072556339,NA,0.0403942203678987,0.210000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0,"Fair",0.03,1,2270011,0.159487955632758,0.0116623358046957,0.99160216326308,0.0305872810241485,1217,TRUE,"relative_objective_tolerance",7.40542945858087,0.00263574607308327,0.0408161010979205,1.185,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0,"sL1",0.1,1,2270011,0.159487955632758,0.0109771341656489,0.992071968059384,0.0296242165968184,833,TRUE,"relative_objective_tolerance",4.805240348726,0.00153555294475651,0.0407252563823552,0.889999999999999,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0,"Squared",NA,1,2270011,0.159487955632758,0.00851961098148979,0.994459278530366,0.028868043426525,391,TRUE,"relative_objective_tolerance",1.16532199204918,NA,0.0390516903390682,0.148,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0,"Fair",0.03,1,2270011,0.159487955632758,0.00931085514096497,0.994180640953976,0.0301521821135672,1113,TRUE,"relative_objective_tolerance",7.72995295883831,0.00254336972897583,0.0398322295282773,1.069,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0,"sL1",0.1,1,2270011,0.159487955632758,0.00876696176911462,0.994389348135873,0.0292644386144852,573,TRUE,"relative_objective_tolerance",5.03968583110053,0.00196649781002593,0.0393310259221609,0.57,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0,"Squared",NA,1,2271011,0.157303170382089,0.0135847132109133,0.99070699035042,0.0341094003170133,324,TRUE,"relative_objective_tolerance",1.04824541543257,NA,0.0323497309089934,0.147,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0,"Fair",0.03,1,2271011,0.157303170382089,0.0138845982974983,0.989993647385569,0.0343101017157578,630,TRUE,"relative_objective_tolerance",7.05907058901677,0.0026458433880609,0.0343445257391824,0.673999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0,"sL1",0.1,1,2271011,0.157303170382089,0.0133046212804306,0.990700280137492,0.0336942516218173,399,TRUE,"relative_objective_tolerance",4.56051298333619,0.00157326540482382,0.0330195160973338,0.392000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0,"Squared",NA,1,2271011,0.157303170382089,0.0130029099590976,0.991273245006299,0.0333125725468917,371,TRUE,"relative_objective_tolerance",1.11822342292718,NA,0.0330015463486412,0.155999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0,"Fair",0.03,1,2271011,0.157303170382089,0.012735794172395,0.991074208044113,0.0327723820262773,647,TRUE,"relative_objective_tolerance",7.44673787766068,0.00288946555408697,0.0331297445402781,0.594000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0,"sL1",0.1,1,2271011,0.157303170382089,0.0127210517581997,0.99127496821913,0.0327705722644108,444,TRUE,"relative_objective_tolerance",4.82846269882858,0.00159218222582191,0.0327993693347296,0.417,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0,"Squared",NA,1,2271011,0.157303170382089,0.00937217158426107,0.994987259855108,0.0312803423870634,290,TRUE,"relative_objective_tolerance",1.22782159132004,NA,0.0355755143579296,0.124000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0,"Fair",0.03,1,2271011,0.157303170382089,0.00949896816238782,0.994813384430763,0.031294231539072,640,TRUE,"relative_objective_tolerance",7.98287095255828,0.00306859430746485,0.0370006563584028,0.655999999999999,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0,"sL1",0.1,1,2271011,0.157303170382089,0.0093337998015095,0.994919714244193,0.031032334415357,386,TRUE,"relative_objective_tolerance",5.24046587716281,0.00158641521981641,0.0360121981198435,0.359,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.02,"Squared",NA,1,2262031,0.15144797433353,0.265283413355223,0.826023235434708,0.2117903629174,469,TRUE,"relative_objective_tolerance",71.6776796744512,NA,0.0554897496238933,0.175000000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.02,"Fair",0.03,1,2262031,0.15144797433353,0.0133540907662298,0.990666836389551,0.0319982835188065,830,TRUE,"relative_objective_tolerance",33.966187061658,0.00471636587503264,0.0457731685144288,0.784000000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.02,"sL1",0.1,1,2262031,0.15144797433353,0.0131753257222863,0.99073094533884,0.0321522176034939,699,TRUE,"relative_objective_tolerance",31.8918166599505,0.00367934978092468,0.046031372298311,0.668999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.02,"Squared",NA,1,2262031,0.15144797433353,0.24275749412493,0.871372787448932,0.209569685980051,1036,TRUE,"relative_objective_tolerance",73.6011899282394,NA,0.0474034233240773,0.381,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.02,"Fair",0.03,1,2262031,0.15144797433353,0.0133970440760056,0.990878343006747,0.0332967359633585,788,TRUE,"relative_objective_tolerance",34.6047989395932,0.00478192694325562,0.0452958017133296,0.867999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.02,"sL1",0.1,1,2262031,0.15144797433353,0.0131299022441391,0.991108059985464,0.0333094329306747,516,TRUE,"relative_objective_tolerance",32.4129900199186,0.00327600175082207,0.0451415072666362,0.635,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.02,"Squared",NA,1,2262031,0.15144797433353,0.205458699481947,0.89464436957863,0.199549738573919,381,TRUE,"relative_objective_tolerance",77.0227302736637,NA,0.0579486673076407,0.176,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.02,"Fair",0.03,1,2262031,0.15144797433353,0.0142468521265453,0.989339787009027,0.0360311059825268,589,TRUE,"relative_objective_tolerance",35.5473864938152,0.00643258848360292,0.044464477380927,0.622000000000002,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.02,"sL1",0.1,1,2262031,0.15144797433353,0.0142907159978383,0.989062186363279,0.0357795202045708,345,TRUE,"relative_objective_tolerance",33.1815772989773,0.00532054260337988,0.042716335068227,0.343,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.02,"Squared",NA,1,2263031,0.154453691163047,0.27917569206589,0.881901366237663,0.205615849479133,942,TRUE,"relative_objective_tolerance",76.379057732744,NA,0.0479789265759149,0.349,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.02,"Fair",0.03,1,2263031,0.154453691163047,0.0147353346849061,0.987516932875704,0.0330925969117451,1435,TRUE,"relative_objective_tolerance",35.1359617360171,0.00467586344714063,0.0559596493003571,1.452,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.02,"sL1",0.1,1,2263031,0.154453691163047,0.0146704271457053,0.987510818107628,0.0330934375267072,720,TRUE,"relative_objective_tolerance",33.0411114288131,0.00398762521509493,0.0556083714404943,0.835999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.02,"Squared",NA,1,2263031,0.154453691163047,0.261978747605769,0.895076546445109,0.203794785119843,564,TRUE,"relative_objective_tolerance",78.3141086679937,NA,0.0489511392231457,0.218,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.02,"Fair",0.03,1,2263031,0.154453691163047,0.0138671652923404,0.9866989349375,0.0330247527481764,1172,TRUE,"relative_objective_tolerance",36.2327956944568,0.00587566861507059,0.0530169639743319,1.135,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.02,"sL1",0.1,1,2263031,0.154453691163047,0.0127593136450002,0.987537762421657,0.0319075278275386,589,TRUE,"relative_objective_tolerance",33.8434473687891,0.00490739184775756,0.053858717438293,0.599,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.02,"Squared",NA,1,2263031,0.154453691163047,0.234962428698657,0.897159480161151,0.193550547163806,248,TRUE,"relative_objective_tolerance",81.3546106638922,NA,0.0450588048327319,0.116,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.02,"Fair",0.03,1,2263031,0.154453691163047,0.0124043698748582,0.986951433989197,0.0315150918452543,929,TRUE,"relative_objective_tolerance",36.5617984226956,0.00603191274807402,0.0510453192512195,0.968,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.02,"sL1",0.1,1,2263031,0.154453691163047,0.0118403879718362,0.987808284243513,0.0311809612992247,578,TRUE,"relative_objective_tolerance",34.0644789095773,0.00552483418995901,0.0532329098723371,0.709,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.02,"Squared",NA,1,2264031,0.151233591633617,0.372105234416434,0.823889409631913,0.245066004060398,1203,TRUE,"relative_objective_tolerance",65.7353167296007,NA,0.0282752585021489,0.510999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.02,"Fair",0.03,1,2264031,0.151233591633617,0.0163633378906876,0.985752049038471,0.038065373004895,966,TRUE,"relative_objective_tolerance",34.2923104608033,0.00788891307633871,0.0252319882481386,1.011,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.02,"sL1",0.1,1,2264031,0.151233591633617,0.0161179439316051,0.985828924272871,0.038135418696312,601,TRUE,"relative_objective_tolerance",32.104973895205,0.00558003977237429,0.0253055670066014,0.65,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.02,"Squared",NA,1,2264031,0.151233591633617,0.317307375336953,0.838868018618042,0.243670619912205,2961,TRUE,"relative_objective_tolerance",66.8243945254789,NA,0.0297733217253343,1.123,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.02,"Fair",0.03,1,2264031,0.151233591633617,0.0140116548299322,0.989626862603482,0.037941263372995,654,TRUE,"relative_objective_tolerance",34.9811197707304,0.00997033279301255,0.0257104265770468,0.581000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.02,"sL1",0.1,1,2264031,0.151233591633617,0.013565852006183,0.98992819907577,0.0376857496565022,415,TRUE,"relative_objective_tolerance",32.6788165728422,0.00694908553865842,0.0259169375688491,0.504000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.02,"Squared",NA,1,2264031,0.151233591633617,0.229309216403688,0.921411801538345,0.220307931351972,137,TRUE,"relative_objective_tolerance",74.5917703653903,NA,0.0344983606180619,0.0999999999999996,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.02,"Fair",0.03,1,2264031,0.151233591633617,0.0120289406500913,0.993984940113417,0.0379671533985014,293,TRUE,"relative_objective_tolerance",35.7840281918679,0.010088822942376,0.0281901100847478,0.331999999999999,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.02,"sL1",0.1,1,2264031,0.151233591633617,0.0117596974285002,0.99414820096102,0.0377746684191098,216,TRUE,"relative_objective_tolerance",33.3320815163808,0.00678702283857319,0.0284194671075009,0.27,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.02,"Squared",NA,1,2265031,0.157792975462484,0.220680466759933,0.909052475207531,0.20130321358113,566,TRUE,"relative_objective_tolerance",55.8705203887752,NA,0.0560309941461916,0.233000000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.02,"Fair",0.03,1,2265031,0.157792975462484,0.0105856629866889,0.993423834275375,0.0317994441833421,570,TRUE,"relative_objective_tolerance",31.5296731857779,0.0064480841955033,0.0587321295203743,0.706999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.02,"sL1",0.1,1,2265031,0.157792975462484,0.0111310744819225,0.993150026533338,0.0328439395409129,353,TRUE,"relative_objective_tolerance",29.3316916634646,0.00431902867604358,0.056774167618057,0.363,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.02,"Squared",NA,1,2265031,0.157792975462484,0.257199010605958,0.862040886299481,0.208318627601551,4839,TRUE,"relative_objective_tolerance",57.8145616468953,NA,0.0516098638979373,1.861,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.02,"Fair",0.03,1,2265031,0.157792975462484,0.0114902755934506,0.993001912135253,0.0343472374664526,582,TRUE,"relative_objective_tolerance",32.4181693345688,0.00541863748433451,0.0592200475703586,0.565000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.02,"sL1",0.1,1,2265031,0.157792975462484,0.0118176118776282,0.992647715169085,0.0346360330216565,396,TRUE,"relative_objective_tolerance",30.053517248578,0.00383397181565252,0.059337087688014,0.440999999999999,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.02,"Squared",NA,1,2265031,0.157792975462484,0.189895536499825,0.901712188087563,0.175979214308556,983,TRUE,"relative_objective_tolerance",63.8230468326374,NA,0.0570574517485096,0.461,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.02,"Fair",0.03,1,2265031,0.157792975462484,0.0114512016606692,0.993151928641115,0.0350941620327296,522,TRUE,"relative_objective_tolerance",32.7523804330771,0.00569666271889489,0.0598032913286403,0.616000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.02,"sL1",0.1,1,2265031,0.157792975462484,0.0111712137802579,0.993198001446939,0.0349331059783209,351,TRUE,"relative_objective_tolerance",30.33606584038,0.00399213234684826,0.0596340815091744,0.385,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.02,"Squared",NA,1,2266031,0.15744914394698,0.195636083030681,0.844180292285556,0.177035216188772,760,TRUE,"relative_objective_tolerance",49.9057011326249,NA,0.0605717955557539,0.303000000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.02,"Fair",0.03,1,2266031,0.15744914394698,0.0154256017215819,0.988482040796437,0.036723530483361,1220,TRUE,"relative_objective_tolerance",30.2382891681082,0.00911402922993531,0.0502389687079879,1.135,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.02,"sL1",0.1,1,2266031,0.15744914394698,0.0150726509696758,0.98862403881421,0.0363453522802273,823,TRUE,"relative_objective_tolerance",27.7657074575797,0.00419056279787569,0.0513526761323008,0.876000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.02,"Squared",NA,1,2266031,0.15744914394698,0.206009469727649,0.826601828522899,0.178797826087493,2948,TRUE,"relative_objective_tolerance",50.6405722594477,NA,0.0467996662352405,1.219,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.02,"Fair",0.03,1,2266031,0.15744914394698,0.0142550634145819,0.989201270277801,0.0366214071784319,801,TRUE,"relative_objective_tolerance",30.7859361098748,0.00547304322925922,0.0559168696655071,0.840999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.02,"sL1",0.1,1,2266031,0.15744914394698,0.0146414703328597,0.988709263722981,0.0364375572540102,558,TRUE,"relative_objective_tolerance",28.1335313145738,0.00380615283147325,0.0557497864149777,0.576000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.02,"Squared",NA,1,2266031,0.15744914394698,0.162124642672602,0.926540608513351,0.160753247201751,407,TRUE,"relative_objective_tolerance",54.2883141761779,NA,0.0530727463565533,0.212999999999999,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.02,"Fair",0.03,1,2266031,0.15744914394698,0.0118211620073686,0.99203216927436,0.0365298832194851,665,TRUE,"relative_objective_tolerance",31.3136790906247,0.00867325893105129,0.0538313241971437,0.645000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.02,"sL1",0.1,1,2266031,0.15744914394698,0.0119720516933016,0.991961747690306,0.0365637051921924,421,TRUE,"relative_objective_tolerance",28.6090622530446,0.0063983854355882,0.0536608500461574,0.426000000000002,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.02,"Squared",NA,1,2267031,0.151156027632219,0.164076908446279,0.913845960768695,0.180593269374067,1109,TRUE,"relative_objective_tolerance",71.0955331272471,NA,0.0568335474047544,0.367999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.02,"Fair",0.03,1,2267031,0.151156027632219,0.0145419376908932,0.990586280446432,0.0351364785944964,691,TRUE,"relative_objective_tolerance",33.2576817569769,0.00465423542349408,0.0432104141656852,0.642000000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.02,"sL1",0.1,1,2267031,0.151156027632219,0.0138149836861116,0.9913025165957,0.0350697512952956,508,TRUE,"relative_objective_tolerance",31.1134988379914,0.00324797041882149,0.0429533454094456,0.536000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.02,"Squared",NA,1,2267031,0.151156027632219,0.120652135955631,0.94913654265178,0.174958234582951,659,TRUE,"relative_objective_tolerance",71.9583664701301,NA,0.053681887154411,0.263999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.02,"Fair",0.03,1,2267031,0.151156027632219,0.0129786608314385,0.99238564909661,0.0361657507114828,537,TRUE,"relative_objective_tolerance",34.0525287343368,0.00520125373625552,0.0411274758653392,0.521000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.02,"sL1",0.1,1,2267031,0.151156027632219,0.0131184193273998,0.992362385821855,0.0365925606703865,329,TRUE,"relative_objective_tolerance",31.6375574576948,0.00337304854795813,0.041421331325069,0.382999999999999,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.02,"Squared",NA,1,2267031,0.151156027632219,0.173214838544159,0.920150192447552,0.173862074575829,317,TRUE,"relative_objective_tolerance",75.6716824438949,NA,0.0543653387962208,0.187999999999999,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.02,"Fair",0.03,1,2267031,0.151156027632219,0.0122056930317228,0.993354895279647,0.0369618318987218,448,TRUE,"relative_objective_tolerance",34.6625373777602,0.0065223106730169,0.040511364671915,0.435000000000002,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.02,"sL1",0.1,1,2267031,0.151156027632219,0.0125376670839293,0.99310963565026,0.0371295298785201,287,TRUE,"relative_objective_tolerance",32.1351067035024,0.00413006685833291,0.0407439239607879,0.314999999999998,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.02,"Squared",NA,1,2268031,0.151731485680413,0.308227799843592,0.841691246078883,0.212798909369056,2507,TRUE,"relative_objective_tolerance",65.0518674714664,NA,0.04836259063698,1.046,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.02,"Fair",0.03,1,2268031,0.151731485680413,0.0174762755491314,0.986951312283943,0.0376511860459884,952,TRUE,"relative_objective_tolerance",33.5610121352151,0.00488211526210392,0.05288496376687,0.988,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.02,"sL1",0.1,1,2268031,0.151731485680413,0.0166841236371476,0.987330872138031,0.0369556907180534,528,TRUE,"relative_objective_tolerance",31.4042626937201,0.00385227751029077,0.0530631258600124,0.534000000000002,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.02,"Squared",NA,1,2268031,0.151731485680413,0.288267844045773,0.851244799064763,0.211160690691006,1967,TRUE,"relative_objective_tolerance",66.2562933167845,NA,0.0423115603960236,0.696000000000002,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.02,"Fair",0.03,1,2268031,0.151731485680413,0.0163983642349622,0.987769478980299,0.0370386645592346,791,TRUE,"relative_objective_tolerance",34.6488063008399,0.00464293061356361,0.0533123601108489,0.838999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.02,"sL1",0.1,1,2268031,0.151731485680413,0.0162422595101666,0.98767334745883,0.0365366206249289,503,TRUE,"relative_objective_tolerance",32.2189683290705,0.00389470141624603,0.053394498285395,0.576999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.02,"Squared",NA,1,2268031,0.151731485680413,0.271626106121617,0.867780137805996,0.200726200956009,340,TRUE,"relative_objective_tolerance",71.6535161350373,NA,0.0407566625959711,0.137,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.02,"Fair",0.03,1,2268031,0.151731485680413,0.012403872104584,0.99110763970064,0.0349118679503034,846,TRUE,"relative_objective_tolerance",35.4941392688438,0.00765883215235026,0.0535121566915084,0.913,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.02,"sL1",0.1,1,2268031,0.151731485680413,0.0122870345653783,0.991326167960743,0.0350413962498859,583,TRUE,"relative_objective_tolerance",32.8600912502237,0.00609981339233833,0.0535665301579877,0.589000000000002,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.02,"Squared",NA,1,2269031,0.148323473445972,0.321526498842865,0.849459864049886,0.272555665018047,872,TRUE,"relative_objective_tolerance",112.624617007556,NA,0.0480910867392219,0.370000000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.02,"Fair",0.03,1,2269031,0.148323473445972,0.0218028217465788,0.971697481294472,0.0391534111502597,1467,TRUE,"relative_objective_tolerance",42.9163062765492,0.00913898944508505,0.0401461646134825,1.481,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.02,"sL1",0.1,1,2269031,0.148323473445972,0.0214331527951104,0.972793698610758,0.0394589531390331,902,TRUE,"relative_objective_tolerance",40.6634644005153,0.00640710505106081,0.0408776160052824,1.073,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.02,"Squared",NA,1,2269031,0.148323473445972,0.295427222394393,0.877443393028235,0.272655616951368,603,TRUE,"relative_objective_tolerance",114.641132217491,NA,0.0417964380804766,0.294,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.02,"Fair",0.03,1,2269031,0.148323473445972,0.0181168752172597,0.980576318766943,0.0383406614604705,1114,TRUE,"relative_objective_tolerance",43.8042148721286,0.0101756925315082,0.0427849082190095,1.039,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.02,"sL1",0.1,1,2269031,0.148323473445972,0.0180393465180244,0.981021310599343,0.0388095672730325,705,TRUE,"relative_objective_tolerance",41.3289869736328,0.00743396474558486,0.0433650279302902,0.771999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.02,"Squared",NA,1,2269031,0.148323473445972,0.254401823270678,0.936688113369734,0.249689389421882,171,TRUE,"relative_objective_tolerance",124.914927184964,NA,0.033840259619264,0.0850000000000009,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.02,"Fair",0.03,1,2269031,0.148323473445972,0.0143479307342842,0.990318258804651,0.0400982545161058,511,TRUE,"relative_objective_tolerance",44.8579200613563,0.0118576461740095,0.0422226704109704,0.494,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.02,"sL1",0.1,1,2269031,0.148323473445972,0.0144003120297269,0.990341301489323,0.04010017063564,343,TRUE,"relative_objective_tolerance",42.2334980834266,0.00851011755323381,0.0419485988526071,0.387,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.02,"Squared",NA,1,2270031,0.159739181587396,0.291917967334353,0.873290512842832,0.208853964915165,1934,TRUE,"relative_objective_tolerance",101.002634337782,NA,0.0580819250163279,0.815999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.02,"Fair",0.03,1,2270031,0.159739181587396,0.0142757498381136,0.989475012924072,0.0331696677643541,919,TRUE,"relative_objective_tolerance",38.4391677218025,0.00478533896949247,0.0417833753243959,0.893999999999998,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.02,"sL1",0.1,1,2270031,0.159739181587396,0.0132469376151052,0.990594000232386,0.0328236861746172,589,TRUE,"relative_objective_tolerance",36.3625385323834,0.0032235898302268,0.0429961010099601,0.629000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.02,"Squared",NA,1,2270031,0.159739181587396,0.237935305094204,0.896663898091429,0.199190062496286,5216,TRUE,"relative_objective_tolerance",103.9806648847,NA,0.0499602241297873,2.027,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.02,"Fair",0.03,1,2270031,0.159739181587396,0.0126113550528795,0.991152186072008,0.0318858710448283,1304,TRUE,"relative_objective_tolerance",38.9878348153563,0.00514237666715362,0.0432219736092477,1.186,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.02,"sL1",0.1,1,2270031,0.159739181587396,0.0122129935917623,0.99143350045829,0.031461242203801,662,TRUE,"relative_objective_tolerance",36.8304800803903,0.00329406986271136,0.043784195483517,0.643999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.02,"Squared",NA,1,2270031,0.159739181587396,0.20699721066955,0.904536673003667,0.185260924755976,217,TRUE,"relative_objective_tolerance",109.089803624018,NA,0.0604201591447318,0.146999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.02,"Fair",0.03,1,2270031,0.159739181587396,0.00955804303106222,0.994481805285764,0.0305287583447332,600,TRUE,"relative_objective_tolerance",39.3612459646449,0.00684649327751739,0.0413950909009038,0.638999999999999,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.02,"sL1",0.1,1,2270031,0.159739181587396,0.00923945401084747,0.994446927797899,0.0301463539141255,375,TRUE,"relative_objective_tolerance",37.1056570251919,0.00542617997017351,0.0417399611308287,0.388000000000002,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.02,"Squared",NA,1,2271031,0.15806387536852,0.362598505816791,0.872497704094431,0.219778179202579,1063,TRUE,"relative_objective_tolerance",83.5149887689594,NA,0.0524012432644656,0.407,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.02,"Fair",0.03,1,2271031,0.15806387536852,0.0184301651052995,0.987287190456494,0.0389745490711093,651,TRUE,"relative_objective_tolerance",36.4217727855185,0.00576930644001727,0.0327110473229177,0.625999999999998,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.02,"sL1",0.1,1,2271031,0.15806387536852,0.0187935784214336,0.987391391943839,0.0393796046045427,431,TRUE,"relative_objective_tolerance",34.3981224847304,0.00352787747060587,0.0309581239062144,0.412999999999997,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.02,"Squared",NA,1,2271031,0.15806387536852,0.374802356009971,0.839132294451788,0.222272318461203,3100,TRUE,"relative_objective_tolerance",88.0577666726125,NA,0.0530891218595195,1.314,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.02,"Fair",0.03,1,2271031,0.15806387536852,0.0146721654341178,0.989365610502167,0.0345954050916319,614,TRUE,"relative_objective_tolerance",37.1097248848375,0.00754584462484348,0.0335156172857545,0.539999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.02,"sL1",0.1,1,2271031,0.15806387536852,0.0148169471424587,0.989417698745205,0.0347645668309029,388,TRUE,"relative_objective_tolerance",34.9636509520484,0.00487017250028516,0.0332579902070714,0.397000000000002,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.02,"Squared",NA,1,2271031,0.15806387536852,0.379662442755479,0.876097656607103,0.208382651932143,818,TRUE,"relative_objective_tolerance",93.2723181617185,NA,0.0424587855785876,0.350000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.02,"Fair",0.03,1,2271031,0.15806387536852,0.0096450210517226,0.994700567587788,0.0314960223717573,421,TRUE,"relative_objective_tolerance",37.7798344140442,0.00609717100667343,0.0371177100166455,0.425000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.02,"sL1",0.1,1,2271031,0.15806387536852,0.00958562610351432,0.994723588549816,0.0312639174398166,265,TRUE,"relative_objective_tolerance",35.4885459318116,0.00425447575655752,0.0362059849744467,0.279000000000003,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.05,"Squared",NA,1,2262061,0.153229657821757,0.461951389732415,0.817338214031307,0.344525704070209,2121,TRUE,"relative_objective_tolerance",169.594442783778,NA,0.0349010745202633,0.772000000000002,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.05,"Fair",0.03,1,2262061,0.153229657821757,0.0148151554128989,0.989263675524944,0.0347460465215426,1303,TRUE,"relative_objective_tolerance",72.9389294513242,0.00654966049307695,0.0463866838010712,1.252,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.05,"sL1",0.1,1,2262061,0.153229657821757,0.0156751845270064,0.98887560866342,0.0366891823767476,1152,TRUE,"relative_objective_tolerance",71.3319057192873,0.00495645214672068,0.0484316214095817,1.218,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.05,"Squared",NA,1,2262061,0.153229657821757,0.459284455583759,0.825452800124268,0.343424185835126,746,TRUE,"relative_objective_tolerance",174.171242151314,NA,0.045435898268776,0.263000000000002,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.05,"Fair",0.03,1,2262061,0.153229657821757,0.0147061942306116,0.989699879408641,0.0357741542723843,562,TRUE,"relative_objective_tolerance",73.5697103545467,0.00681463324901057,0.0463414060863275,0.542000000000002,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.05,"sL1",0.1,1,2262061,0.153229657821757,0.0148390578977842,0.98999429946253,0.037035807725094,386,TRUE,"relative_objective_tolerance",71.9012112673913,0.00556531387332762,0.0471325325063903,0.399999999999999,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.05,"Squared",NA,1,2262061,0.153229657821757,0.323861850896953,0.875541586352762,0.313088608610053,488,TRUE,"relative_objective_tolerance",184.939078938729,NA,0.047588533647479,0.18,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.05,"Fair",0.03,1,2262061,0.153229657821757,0.0156495265381351,0.988524614266524,0.0385365550535805,433,TRUE,"relative_objective_tolerance",74.3294163248246,0.00916636480298443,0.0447694981887687,0.375999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.05,"sL1",0.1,1,2262061,0.153229657821757,0.0161359840422722,0.987832474328979,0.0391469128894802,297,TRUE,"relative_objective_tolerance",72.5341144166119,0.00795180017066345,0.0438991405092945,0.34,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.05,"Squared",NA,1,2263061,0.154947648685278,0.495711206814258,0.800961796336714,0.331060724720953,647,TRUE,"relative_objective_tolerance",155.031948688618,NA,0.0465493353380066,0.262,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.05,"Fair",0.03,1,2263061,0.154947648685278,0.0160113624446115,0.987186379288579,0.0359986506716481,824,TRUE,"relative_objective_tolerance",70.6154770073346,0.00755195907944911,0.0544466035932904,0.811,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.05,"sL1",0.1,1,2263061,0.154947648685278,0.0175868897207696,0.985308463725348,0.0379564545537881,560,TRUE,"relative_objective_tolerance",69.0286895682182,0.00539836137166591,0.0534703673437858,0.582999999999998,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.05,"Squared",NA,1,2263061,0.154947648685278,0.448877960704513,0.794733448722885,0.322593802446234,857,TRUE,"relative_objective_tolerance",159.918030342199,NA,0.0465211763140724,0.341999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.05,"Fair",0.03,1,2263061,0.154947648685278,0.0181786403322554,0.983483395380992,0.0381000228368822,1017,TRUE,"relative_objective_tolerance",71.5035561055238,0.00919479615887078,0.051876398102912,0.948,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.05,"sL1",0.1,1,2263061,0.154947648685278,0.0186464530731995,0.982824127309889,0.0386597111247384,656,TRUE,"relative_objective_tolerance",69.6538952580098,0.00644320427918165,0.051997395171672,0.654999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.05,"Squared",NA,1,2263061,0.154947648685278,0.36465565405137,0.904359645355892,0.29201874123426,492,TRUE,"relative_objective_tolerance",172.627933103975,NA,0.0568666848197056,0.173000000000002,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.05,"Fair",0.03,1,2263061,0.154947648685278,0.019072313124744,0.980970967021557,0.0368553334937536,1576,TRUE,"relative_objective_tolerance",71.9512890929075,0.00932674434826501,0.051563658786226,1.423,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.05,"sL1",0.1,1,2263061,0.154947648685278,0.0195143051023937,0.980535853208157,0.0372806252051941,636,TRUE,"relative_objective_tolerance",70.0132700314633,0.0073624504020792,0.0516429813589899,0.605,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.05,"Squared",NA,1,2264061,0.153746554128943,0.593194116755797,0.782941512462703,0.353726688193268,395,TRUE,"relative_objective_tolerance",144.839167869529,NA,0.0407663187984595,0.157,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.05,"Fair",0.03,1,2264061,0.153746554128943,0.0190989132229145,0.984828384644107,0.0435970872644233,738,TRUE,"relative_objective_tolerance",69.3566887347331,0.0114404219326666,0.0245966678809176,0.682000000000002,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.05,"sL1",0.1,1,2264061,0.153746554128943,0.0206900907133518,0.983675856826381,0.0459763657545299,442,TRUE,"relative_objective_tolerance",67.6964130015807,0.00759954784342814,0.023293052692872,0.489999999999998,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.05,"Squared",NA,1,2264061,0.153746554128943,0.546623339661068,0.85887167327273,0.342805363043341,1022,TRUE,"relative_objective_tolerance",149.566200664664,NA,0.0361148229033637,0.388999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.05,"Fair",0.03,1,2264061,0.153746554128943,0.0152976843486085,0.988862771493324,0.039556010551177,727,TRUE,"relative_objective_tolerance",70.4208552517292,0.0127107071502377,0.0251282835160956,0.793000000000003,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.05,"sL1",0.1,1,2264061,0.153746554128943,0.0154063598884288,0.989139099688838,0.0405220519613992,460,TRUE,"relative_objective_tolerance",68.6554658594441,0.0090125568414397,0.0247057746206886,0.416,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.05,"Squared",NA,1,2264061,0.153746554128943,0.431613589512746,0.90072231131988,0.314768874871094,1072,TRUE,"relative_objective_tolerance",163.855763133013,NA,0.0455454211991332,0.451000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.05,"Fair",0.03,1,2264061,0.153746554128943,0.0126188270973352,0.993930381194076,0.0395903327705976,244,TRUE,"relative_objective_tolerance",71.3130229162444,0.0151520484195185,0.0280718006801683,0.234999999999999,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.05,"sL1",0.1,1,2264061,0.153746554128943,0.0127085261166293,0.993943511757675,0.0404586663028231,164,TRUE,"relative_objective_tolerance",69.4142829040874,0.0111923659269055,0.0277461371183567,0.218,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.05,"Squared",NA,1,2265061,0.160089287691858,0.420118616023968,0.785852592402908,0.317422132638659,610,TRUE,"relative_objective_tolerance",137.609624071457,NA,0.0661529942361701,0.269000000000002,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.05,"Fair",0.03,1,2265061,0.160089287691858,0.012573014216762,0.992827624681623,0.0358605378019763,590,TRUE,"relative_objective_tolerance",66.6942783206925,0.0103361935155406,0.0619851625053064,0.647000000000002,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.05,"sL1",0.1,1,2265061,0.160089287691858,0.0122741435743983,0.993140845513082,0.0370858235071095,362,TRUE,"relative_objective_tolerance",65.0591352509424,0.00742186020994121,0.0615369173718538,0.407999999999998,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.05,"Squared",NA,1,2265061,0.160089287691858,0.376009505065065,0.838060241032789,0.31426021997609,833,TRUE,"relative_objective_tolerance",141.81049260054,NA,0.0673409641109259,0.34,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.05,"Fair",0.03,1,2265061,0.160089287691858,0.0110478333205063,0.993430855679914,0.0357554213867759,598,TRUE,"relative_objective_tolerance",67.7821616319323,0.00887037273631933,0.0627076301770015,0.587999999999997,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.05,"sL1",0.1,1,2265061,0.160089287691858,0.0115944457409513,0.993067701105995,0.0373240221545833,362,TRUE,"relative_objective_tolerance",65.9211250837087,0.0060329441908216,0.0636693898320549,0.407,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.05,"Squared",NA,1,2265061,0.160089287691858,0.293733481132181,0.883126603810075,0.292431180221895,290,TRUE,"relative_objective_tolerance",150.013102057947,NA,0.0742151800856917,0.178999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.05,"Fair",0.03,1,2265061,0.160089287691858,0.0113778622518587,0.993385017265484,0.0357624391101622,422,TRUE,"relative_objective_tolerance",68.0672899859869,0.00906658954627058,0.062790079928249,0.41,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.05,"sL1",0.1,1,2265061,0.160089287691858,0.0117076782134652,0.993200557604533,0.0371342948441564,269,TRUE,"relative_objective_tolerance",66.1657266678884,0.00760606290223701,0.0629489889808858,0.372,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.05,"Squared",NA,1,2266061,0.159552035205703,0.454049797866617,0.809022417619975,0.331664967640961,1833,TRUE,"relative_objective_tolerance",130.744068679513,NA,0.0484631649601716,0.872,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.05,"Fair",0.03,1,2266061,0.159552035205703,0.022358322240104,0.981985679886829,0.0412628633363793,1030,TRUE,"relative_objective_tolerance",67.1463329068982,0.00819095603803653,0.0509130171038096,1.426,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.05,"sL1",0.1,1,2266061,0.159552035205703,0.0233903534943795,0.980942101513052,0.0421281661352591,533,TRUE,"relative_objective_tolerance",65.2473186729741,0.00664596055112731,0.0513762014727648,0.804000000000002,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.05,"Squared",NA,1,2266061,0.159552035205703,0.437236436022639,0.778394536636654,0.325937632957896,583,TRUE,"relative_objective_tolerance",134.862431280071,NA,0.0584857199337273,0.228000000000002,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.05,"Fair",0.03,1,2266061,0.159552035205703,0.0168720472149599,0.986840470278444,0.0390192995042704,816,TRUE,"relative_objective_tolerance",67.8385460549026,0.00845926376477325,0.0547109521288151,0.986000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.05,"sL1",0.1,1,2266061,0.159552035205703,0.0185312701747503,0.98546247943911,0.0402559477671343,539,TRUE,"relative_objective_tolerance",65.7660385686366,0.00559528061600491,0.0549366014250812,0.803000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.05,"Squared",NA,1,2266061,0.159552035205703,0.368556426098838,0.865773549106375,0.31173340316353,192,TRUE,"relative_objective_tolerance",142.480078997708,NA,0.049308505445776,0.0820000000000007,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.05,"Fair",0.03,1,2266061,0.159552035205703,0.0121839796123404,0.992102775885371,0.0370508107839343,438,TRUE,"relative_objective_tolerance",68.6542733893527,0.0104904185779174,0.0565010366754361,0.376000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.05,"sL1",0.1,1,2266061,0.159552035205703,0.0125956996663457,0.991910778365769,0.0375274688455723,266,TRUE,"relative_objective_tolerance",66.5383513970971,0.00859863646167851,0.0565680478833287,0.271000000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.05,"Squared",NA,1,2267061,0.153302383461852,0.478981737007062,0.757505198042219,0.354256496579883,1474,TRUE,"relative_objective_tolerance",179.562420436522,NA,0.0530126545011783,0.687999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.05,"Fair",0.03,1,2267061,0.153302383461852,0.0159797663604144,0.989779741790513,0.037223477255123,890,TRUE,"relative_objective_tolerance",75.9621763672064,0.00942772660157165,0.0411242565558333,1.166,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.05,"sL1",0.1,1,2267061,0.153302383461852,0.0173712805039714,0.989087673787325,0.0403212000342373,498,TRUE,"relative_objective_tolerance",74.2830055447805,0.0064645601380581,0.0406766154323978,0.573999999999998,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.05,"Squared",NA,1,2267061,0.153302383461852,0.461077033366069,0.790121153612238,0.348236709624322,1191,TRUE,"relative_objective_tolerance",185.599764841003,NA,0.0600106122384124,0.491,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.05,"Fair",0.03,1,2267061,0.153302383461852,0.0157797802399735,0.990825876057386,0.0397837803445197,648,TRUE,"relative_objective_tolerance",76.6769898241609,0.0089123678154664,0.0421332463543542,0.797000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.05,"sL1",0.1,1,2267061,0.153302383461852,0.0168971915889088,0.990243406723944,0.0419487604631474,443,TRUE,"relative_objective_tolerance",74.8245487792801,0.00554781447523371,0.0413708369203918,0.59,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.05,"Squared",NA,1,2267061,0.153302383461852,0.313803945492849,0.920041926648422,0.318139042159077,173,TRUE,"relative_objective_tolerance",194.263798012874,NA,0.0657022198055028,0.0809999999999995,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.05,"Fair",0.03,1,2267061,0.153302383461852,0.0125365254649009,0.99332655321196,0.0377143938806256,555,TRUE,"relative_objective_tolerance",77.5164529896885,0.00972057140277636,0.0419403289175226,0.550000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.05,"sL1",0.1,1,2267061,0.153302383461852,0.0131724924374518,0.993067688207632,0.0388047754573028,395,TRUE,"relative_objective_tolerance",75.5822434190709,0.00796359979278921,0.0417215477279745,0.469999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.05,"Squared",NA,1,2268061,0.154556495851255,0.616665492091011,0.812398295294726,0.399932908825504,700,TRUE,"relative_objective_tolerance",234.265931811589,NA,0.0547234863307424,0.408000000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.05,"Fair",0.03,1,2268061,0.154556495851255,0.0226141374189081,0.984292880433183,0.0451179604847616,817,TRUE,"relative_objective_tolerance",86.2747469034732,0.0108461289178003,0.0526573023953482,1.03,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.05,"sL1",0.1,1,2268061,0.154556495851255,0.023866034941335,0.98351976718588,0.0470192353222187,460,TRUE,"relative_objective_tolerance",84.6969469239001,0.00706397969354969,0.0526344617129178,0.628,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.05,"Squared",NA,1,2268061,0.154556495851255,0.4939830101772,0.803503561191979,0.390105365817272,388,TRUE,"relative_objective_tolerance",244.464860513335,NA,0.0486817282542113,0.210999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.05,"Fair",0.03,1,2268061,0.154556495851255,0.0228366561795723,0.983452541200382,0.0447445165371866,737,TRUE,"relative_objective_tolerance",87.3495236756013,0.00937559054115238,0.052521678973794,0.789000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.05,"sL1",0.1,1,2268061,0.154556495851255,0.0237673050273143,0.982705490385105,0.0459045678121323,453,TRUE,"relative_objective_tolerance",85.574397948173,0.00643336731551348,0.0525851574270799,0.524000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.05,"Squared",NA,1,2268061,0.154556495851255,0.385541334173945,0.894909329438874,0.345401978264637,531,TRUE,"relative_objective_tolerance",263.702909662193,NA,0.0533852903047079,0.271000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.05,"Fair",0.03,1,2268061,0.154556495851255,0.0183339471599802,0.987307181885765,0.0418164444140704,701,TRUE,"relative_objective_tolerance",88.0777108946665,0.0114767791899954,0.05334573325715,0.878999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.05,"sL1",0.1,1,2268061,0.154556495851255,0.01746125783001,0.987649420119959,0.0413383423399939,447,TRUE,"relative_objective_tolerance",86.1809676036511,0.00816245973977844,0.0535476882492101,0.557000000000002,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.05,"Squared",NA,1,2269061,0.149005792134324,0.514023208130488,0.805312684864839,0.379900258987933,730,TRUE,"relative_objective_tolerance",222.934651696299,NA,0.0607210360580253,0.402999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.05,"Fair",0.03,1,2269061,0.149005792134324,0.0242288261777454,0.968947095642528,0.0423778069184299,1349,TRUE,"relative_objective_tolerance",84.6151895082449,0.0133566550748655,0.0479315404913236,1.528,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.05,"sL1",0.1,1,2269061,0.149005792134324,0.0269141944631286,0.966248276138371,0.0448187012842588,735,TRUE,"relative_objective_tolerance",82.9776421141163,0.00996319499145602,0.0553044279108685,0.836000000000002,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.05,"Squared",NA,1,2269061,0.149005792134324,0.478116327491395,0.800841065736089,0.367250113671507,422,TRUE,"relative_objective_tolerance",228.793673730294,NA,0.0620061749377259,0.219000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.05,"Fair",0.03,1,2269061,0.149005792134324,0.021744889932851,0.975555649718036,0.0414813129843061,972,TRUE,"relative_objective_tolerance",85.3683578926826,0.0144059325058886,0.0528697679959115,1.027,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.05,"sL1",0.1,1,2269061,0.149005792134324,0.0229459133100152,0.974211157798625,0.0429870971353728,726,TRUE,"relative_objective_tolerance",83.5466918057596,0.010150331988082,0.0535207086206508,0.773,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.05,"Squared",NA,1,2269061,0.149005792134324,0.381552014536138,0.870001395733304,0.343442904901089,453,TRUE,"relative_objective_tolerance",245.635791325407,NA,0.0521726378280902,0.239000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.05,"Fair",0.03,1,2269061,0.149005792134324,0.0156999052222994,0.989371404489026,0.0414983279127232,646,TRUE,"relative_objective_tolerance",86.5837489811282,0.0143049559074428,0.0435034772840756,0.728000000000002,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.05,"sL1",0.1,1,2269061,0.149005792134324,0.016160760909513,0.989050816875813,0.0415878370358762,405,TRUE,"relative_objective_tolerance",84.6466088926252,0.0108270089234583,0.0439479490114148,0.417000000000002,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.05,"Squared",NA,1,2270061,0.163366110096877,0.41839043575346,0.793724728944898,0.330600701032238,674,TRUE,"relative_objective_tolerance",158.976974940148,NA,0.0773822919885877,0.286999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.05,"Fair",0.03,1,2270061,0.163366110096877,0.0170484250238652,0.985614735336041,0.0341870589632853,1211,TRUE,"relative_objective_tolerance",70.2289081174581,0.00818311065613472,0.0397056840260528,1.22,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.05,"sL1",0.1,1,2270061,0.163366110096877,0.0187284735580427,0.983586192934825,0.0360846084353348,852,TRUE,"relative_objective_tolerance",68.7392270385133,0.00603662990082668,0.0400040824392434,0.949000000000002,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.05,"Squared",NA,1,2270061,0.163366110096877,0.390658081771272,0.805528742795078,0.321242389641105,754,TRUE,"relative_objective_tolerance",165.133218108356,NA,0.0730265121068575,0.293999999999997,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.05,"Fair",0.03,1,2270061,0.163366110096877,0.0181255745251687,0.984502708704878,0.035028015635147,1283,TRUE,"relative_objective_tolerance",70.590886434247,0.0106396756996125,0.0402527677561936,1.338,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.05,"sL1",0.1,1,2270061,0.163366110096877,0.0188099071864809,0.983349387190119,0.0360328072997966,608,TRUE,"relative_objective_tolerance",69.0126234275929,0.00618007800903245,0.0404278207197848,0.640000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.05,"Squared",NA,1,2270061,0.163366110096877,0.314963232886542,0.878543282523339,0.288596241773823,754,TRUE,"relative_objective_tolerance",177.308045533543,NA,0.0601494923878447,0.321000000000002,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.05,"Fair",0.03,1,2270061,0.163366110096877,0.010440699226532,0.991973993384984,0.0316517459406829,1057,TRUE,"relative_objective_tolerance",71.1200490189037,0.00854092408363862,0.0404317274702099,1.104,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.05,"sL1",0.1,1,2270061,0.163366110096877,0.0104036144283498,0.991457468881165,0.0320899630467678,541,TRUE,"relative_objective_tolerance",69.4660704152024,0.00765865859520906,0.040326406186101,0.629999999999995,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.05,"Squared",NA,1,2271061,0.159665781991277,0.543333685212221,0.792693749157998,0.347655192280106,1318,TRUE,"relative_objective_tolerance",204.262610695594,NA,0.0334042072733466,0.515999999999998,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.05,"Fair",0.03,1,2271061,0.159665781991277,0.0167646416896456,0.988116972138616,0.0389895213725949,857,TRUE,"relative_objective_tolerance",77.8459753466897,0.0078626108403944,0.035636082827348,0.924999999999997,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.05,"sL1",0.1,1,2271061,0.159665781991277,0.0175178297550503,0.988340193002827,0.0409962822993595,484,TRUE,"relative_objective_tolerance",76.3941545187913,0.00554853388881399,0.0345184436345377,0.491999999999997,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.05,"Squared",NA,1,2271061,0.159665781991277,0.401399334301891,0.872116679933018,0.331990426032033,2004,TRUE,"relative_objective_tolerance",208.621560735945,NA,0.0484549467916303,0.795999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.05,"Fair",0.03,1,2271061,0.159665781991277,0.0165211207016001,0.98859833193836,0.0379991721905115,668,TRUE,"relative_objective_tolerance",78.1829364214884,0.00772225646659404,0.0348136687988875,0.616,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.05,"sL1",0.1,1,2271061,0.159665781991277,0.0177891205825456,0.988286383974142,0.0401732542151872,422,TRUE,"relative_objective_tolerance",76.630076904978,0.00633222154088641,0.0349056735257123,0.481000000000002,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.05,"Squared",NA,1,2271061,0.159665781991277,0.44499499017553,0.86665766638828,0.32247459261376,385,TRUE,"relative_objective_tolerance",221.800385616559,NA,0.0388353714948736,0.173000000000002,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.05,"Fair",0.03,1,2271061,0.159665781991277,0.00903507974689866,0.99503279492959,0.0324437105298239,544,TRUE,"relative_objective_tolerance",78.9764984665468,0.0079526606495395,0.0373573907690516,0.498000000000005,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.05,"sL1",0.1,1,2271061,0.159665781991277,0.00979107197869877,0.994871102893678,0.0340169691071964,294,TRUE,"relative_objective_tolerance",77.3119416266274,0.00552797868896417,0.03692404959543,0.313000000000002,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.1,"Squared",NA,1,2262111,0.158610573187915,0.584660755255178,0.791841067933357,0.516086938389843,311,TRUE,"relative_objective_tolerance",287.989121027301,NA,0.0450362736043371,0.119,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.1,"Fair",0.03,1,2262111,0.158610573187915,0.0307838678849603,0.975764689433409,0.0530881841471821,2024,TRUE,"relative_objective_tolerance",132.496390531412,0.00877141611151146,0.0464713558290638,2.21100000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.1,"sL1",0.1,1,2262111,0.158610573187915,0.0408545826412295,0.968183344341388,0.0612732726768434,1402,TRUE,"relative_objective_tolerance",131.71921820284,0.00608865177092438,0.0476651945297877,1.735,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.1,"Squared",NA,1,2262111,0.158610573187915,0.525350441541691,0.853880067426464,0.499224565074556,552,TRUE,"relative_objective_tolerance",302.028950420468,NA,0.0436090485610916,0.238999999999997,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.1,"Fair",0.03,1,2262111,0.158610573187915,0.0323395855785417,0.969324368864125,0.0497238770735069,1218,TRUE,"relative_objective_tolerance",133.898025911598,0.00951354861583707,0.0444036759448187,1.228,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.1,"sL1",0.1,1,2262111,0.158610573187915,0.0339659362443366,0.969262910557366,0.0540177380283898,954,TRUE,"relative_objective_tolerance",133.039879885461,0.00679876709431332,0.045608809170888,1.159,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.1,"Squared",NA,1,2262111,0.158610573187915,0.427337082569745,0.911432885896255,0.475582743494125,545,TRUE,"relative_objective_tolerance",318.563533877477,NA,0.0329297083528061,0.214999999999996,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.1,"Fair",0.03,1,2262111,0.158610573187915,0.0148946373516665,0.990169387606693,0.0431035183765658,710,TRUE,"relative_objective_tolerance",134.554733876375,0.0132634960734898,0.0456001448557878,0.682000000000002,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.1,"sL1",0.1,1,2262111,0.158610573187915,0.0152697366532121,0.990168977521112,0.0459825555515328,520,TRUE,"relative_objective_tolerance",133.768821847982,0.00865873682518951,0.0462225867688978,0.483000000000004,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.1,"Squared",NA,1,2263111,0.157898814406665,0.654786758004337,0.706469903353907,0.521543803924121,482,TRUE,"relative_objective_tolerance",283.412068344144,NA,0.0767816657823134,0.178999999999995,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.1,"Fair",0.03,1,2263111,0.157898814406665,0.0243439530761942,0.976077753663722,0.0445462369687613,3822,TRUE,"relative_objective_tolerance",133.037312247586,0.0116322066067501,0.049401536423511,4.31,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.1,"sL1",0.1,1,2263111,0.157898814406665,0.0431303575317278,0.954880189128762,0.059116136992705,1143,TRUE,"relative_objective_tolerance",132.258045079167,0.00705638278463116,0.056010909470384,1.44,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.1,"Squared",NA,1,2263111,0.157898814406665,0.607686614506972,0.763608615023729,0.508755981881431,689,TRUE,"relative_objective_tolerance",299.048813886764,NA,0.06692177813579,0.319999999999993,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.1,"Fair",0.03,1,2263111,0.157898814406665,0.0327477289874772,0.962644027734414,0.0476537780011102,1669,TRUE,"relative_objective_tolerance",134.158524232801,0.00880121848991707,0.0484613800130292,1.745,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.1,"sL1",0.1,1,2263111,0.157898814406665,0.0368955083598747,0.95927834507823,0.0520661843475315,1006,TRUE,"relative_objective_tolerance",133.249353941768,0.00795225050926835,0.0494080519238137,1.313,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.1,"Squared",NA,1,2263111,0.157898814406665,0.450252670840445,0.868848567243983,0.466454963407693,1181,TRUE,"relative_objective_tolerance",326.523815025046,NA,0.0678734658049561,0.449999999999996,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.1,"Fair",0.03,1,2263111,0.157898814406665,0.0195874860944554,0.979275577653377,0.0389956953964571,713,TRUE,"relative_objective_tolerance",134.748777074877,0.0118342380470714,0.0483552097954418,0.634999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.1,"sL1",0.1,1,2263111,0.157898814406665,0.0208671487865884,0.978415426904608,0.0409990535951067,423,TRUE,"relative_objective_tolerance",133.829657749185,0.00867433373779914,0.0493992580925181,0.462000000000003,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.1,"Squared",NA,1,2264111,0.155995046843804,0.583967386788977,0.737890723544953,0.507899756171779,600,TRUE,"relative_objective_tolerance",263.386854278129,NA,0.0531043589222455,0.325000000000003,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.1,"Fair",0.03,1,2264111,0.155995046843804,0.0203576132630774,0.984076704412766,0.046774626175281,1167,TRUE,"relative_objective_tolerance",127.639627947297,0.0141482560292619,0.0251196505282243,1.197,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.1,"sL1",0.1,1,2264111,0.155995046843804,0.0251260771130736,0.980754628689545,0.0541366984242239,838,TRUE,"relative_objective_tolerance",126.707992380387,0.00941038165504658,0.0245105387309559,1,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.1,"Squared",NA,1,2264111,0.155995046843804,0.581329081280408,0.834042773834756,0.5074864663004,482,TRUE,"relative_objective_tolerance",273.903866446589,NA,0.0660188674732435,0.178000000000004,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.1,"Fair",0.03,1,2264111,0.155995046843804,0.016665125824848,0.988027639673786,0.0446456887645705,593,TRUE,"relative_objective_tolerance",128.185050381284,0.0154813001190904,0.0260927554523684,0.542999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.1,"sL1",0.1,1,2264111,0.155995046843804,0.0182273776944657,0.987442191217193,0.0492185722169105,431,TRUE,"relative_objective_tolerance",127.251943139032,0.0123330751308477,0.026660505870197,0.614999999999995,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.1,"Squared",NA,1,2264111,0.155995046843804,0.511067558982722,0.873680436489938,0.472279916670143,641,TRUE,"relative_objective_tolerance",300.404783706704,NA,0.0608126334695515,0.305,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.1,"Fair",0.03,1,2264111,0.155995046843804,0.0137767500168855,0.993320251947414,0.0448101304271909,297,TRUE,"relative_objective_tolerance",128.917184790952,0.0175305042335305,0.0263805236983192,0.323,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.1,"sL1",0.1,1,2264111,0.155995046843804,0.0143422293438437,0.993281435396798,0.0481512407645509,207,TRUE,"relative_objective_tolerance",127.969729729673,0.0127119803503301,0.0263679931931694,0.280999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.1,"Squared",NA,1,2265111,0.163987538157443,0.661290408850412,0.753479749794966,0.499349302699046,1040,TRUE,"relative_objective_tolerance",272.495846736605,NA,0.0617080102940855,0.457999999999998,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.1,"Fair",0.03,1,2265111,0.163987538157443,0.0180036261306908,0.990199375724152,0.0455117352335053,569,TRUE,"relative_objective_tolerance",126.624275722949,0.0132530227393402,0.0586792740383221,0.669000000000004,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.1,"sL1",0.1,1,2265111,0.163987538157443,0.020084501906435,0.988781561305195,0.0498342010922701,330,TRUE,"relative_objective_tolerance",125.839688459671,0.0093196974809629,0.0585661990376731,0.388000000000005,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.1,"Squared",NA,1,2265111,0.163987538157443,0.522382276883266,0.818902217489611,0.48219994418104,705,TRUE,"relative_objective_tolerance",283.042607551676,NA,0.065483791320673,0.262999999999998,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.1,"Fair",0.03,1,2265111,0.163987538157443,0.0150950920938105,0.9921564744778,0.0438936869248382,782,TRUE,"relative_objective_tolerance",127.565061960251,0.0112926533759885,0.0615191689923227,0.902999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.1,"sL1",0.1,1,2265111,0.163987538157443,0.0158213224945525,0.991662920920734,0.0467168880858089,473,TRUE,"relative_objective_tolerance",126.687292164354,0.00788878825499366,0.06156705977453,0.598999999999997,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.1,"Squared",NA,1,2265111,0.163987538157443,0.421232838860236,0.857977768416082,0.457938481971229,277,TRUE,"relative_objective_tolerance",296.248492836342,NA,0.0696936378218083,0.152000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.1,"Fair",0.03,1,2265111,0.163987538157443,0.0108633200634098,0.99387490461926,0.0390385511420416,477,TRUE,"relative_objective_tolerance",128.248685585223,0.0168598395642811,0.060429238835115,0.519000000000005,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.1,"sL1",0.1,1,2265111,0.163987538157443,0.0112528113031586,0.99350930952979,0.0411427851065925,338,TRUE,"relative_objective_tolerance",127.352917843468,0.0117217870259395,0.0610710974690095,0.444000000000003,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.1,"Squared",NA,1,2266111,0.161756899257296,0.693338646932733,0.695298574152251,0.519616530162273,695,TRUE,"relative_objective_tolerance",250.135192107604,NA,0.0506802122341511,0.325000000000003,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.1,"Fair",0.03,1,2266111,0.161756899257296,0.0915583437396892,0.931457546797812,0.089330571834875,1075,TRUE,"relative_objective_tolerance",127.703028204667,0.00936063858472384,0.0478613965172322,1.05,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.1,"sL1",0.1,1,2266111,0.161756899257296,0.0938389135583974,0.931902024428464,0.0923588688109094,720,TRUE,"relative_objective_tolerance",126.413474471992,0.00594894935805686,0.0481597947804009,0.777000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.1,"Squared",NA,1,2266111,0.161756899257296,0.606355622059589,0.789514075069008,0.509213315148096,1316,TRUE,"relative_objective_tolerance",260.289158694224,NA,0.0480337288722403,0.639000000000003,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.1,"Fair",0.03,1,2266111,0.161756899257296,0.0253982593493773,0.981514750219915,0.0519358794082512,1707,TRUE,"relative_objective_tolerance",128.289954352795,0.0120515314865372,0.0552680344470957,2.083,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.1,"sL1",0.1,1,2266111,0.161756899257296,0.0289950209160296,0.980227298099441,0.0571731811787785,1086,TRUE,"relative_objective_tolerance",127.050602063646,0.00798789220729343,0.0552096537156213,1.032,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.1,"Squared",NA,1,2266111,0.161756899257296,0.524917049437701,0.906697305340096,0.486418002255308,535,TRUE,"relative_objective_tolerance",277.474417154246,NA,0.0588194512012864,0.189,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.1,"Fair",0.03,1,2266111,0.161756899257296,0.0160842243444375,0.990421586919448,0.0475303773303224,507,TRUE,"relative_objective_tolerance",129.077961538808,0.0154633219738186,0.0547675164854018,0.458999999999996,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.1,"sL1",0.1,1,2266111,0.161756899257296,0.0310343052646432,0.983040419665374,0.0617893942429301,2391,TRUE,"relative_objective_tolerance",127.815618779108,0.0112664323730865,0.0552484482566208,2.46100000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.1,"Squared",NA,1,2267111,0.157449411550881,0.761626495111475,0.708125935053786,0.596572990200167,409,TRUE,"relative_objective_tolerance",345.555728842429,NA,0.0440663008126403,0.178000000000004,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.1,"Fair",0.03,1,2267111,0.157449411550881,0.0249852905996167,0.983545073149487,0.0510238612438748,953,TRUE,"relative_objective_tolerance",148.849521917612,0.0104895854395182,0.0454839671548705,0.856000000000002,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.1,"sL1",0.1,1,2267111,0.157449411550881,0.0312475128642818,0.979040623959742,0.0584751514647851,595,TRUE,"relative_objective_tolerance",148.155478185944,0.00750454188154118,0.0468280784507935,0.672000000000004,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.1,"Squared",NA,1,2267111,0.157449411550881,0.668178983761196,0.774566847567051,0.577503444375767,1239,TRUE,"relative_objective_tolerance",362.508291269699,NA,0.0471982623155697,0.428000000000004,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.1,"Fair",0.03,1,2267111,0.157449411550881,0.0210823151239024,0.987730849366599,0.0512107395891023,1019,TRUE,"relative_objective_tolerance",149.503320055779,0.0141764999199597,0.0453168760109477,1.07299999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.1,"sL1",0.1,1,2267111,0.157449411550881,0.0273622313732669,0.982748613659978,0.0573160441381282,649,TRUE,"relative_objective_tolerance",148.71171305758,0.00749508968315148,0.0456020647914598,0.698999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.1,"Squared",NA,1,2267111,0.157449411550881,0.591070915501964,0.840759009335288,0.541952120534792,833,TRUE,"relative_objective_tolerance",394.235169849593,NA,0.0602652456283839,0.364000000000004,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.1,"Fair",0.03,1,2267111,0.157449411550881,0.0188326946878514,0.989619933897864,0.0497519095459282,497,TRUE,"relative_objective_tolerance",150.296119465424,0.0136645974826625,0.0439957322568244,0.622999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.1,"sL1",0.1,1,2267111,0.157449411550881,0.0206692884511964,0.98876181768418,0.0532128816814508,343,TRUE,"relative_objective_tolerance",149.457100399768,0.0103982119139896,0.0448264077298666,0.374000000000002,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.1,"Squared",NA,1,2268111,0.155009041632914,0.668562787592479,0.750899795549653,0.579736916013227,529,TRUE,"relative_objective_tolerance",358.195791344668,NA,0.0599488909139421,0.230000000000004,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.1,"Fair",0.03,1,2268111,0.155009041632914,0.0240543007038255,0.982465736913646,0.0500312075867054,1161,TRUE,"relative_objective_tolerance",148.733538362448,0.013423629516186,0.0565735540991547,1.302,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.1,"sL1",0.1,1,2268111,0.155009041632914,0.0287328891719441,0.979084190976085,0.0564897720936862,818,TRUE,"relative_objective_tolerance",148.132798322453,0.0110856526579389,0.0538815664561881,0.958999999999996,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.1,"Squared",NA,1,2268111,0.155009041632914,0.648845310871945,0.805751670140529,0.576217212872357,1280,TRUE,"relative_objective_tolerance",377.443754885746,NA,0.0681942499810274,0.618000000000002,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.1,"Fair",0.03,1,2268111,0.155009041632914,0.0226531166018594,0.98360011668266,0.0484709420641798,894,TRUE,"relative_objective_tolerance",149.816127201042,0.0141540867627723,0.0573131830746331,1.079,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.1,"sL1",0.1,1,2268111,0.155009041632914,0.0259678681767741,0.981301871140495,0.0536206186408405,482,TRUE,"relative_objective_tolerance",149.065992620208,0.00987490062633199,0.0546839925856228,0.530999999999999,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.1,"Squared",NA,1,2268111,0.155009041632914,0.518087447051229,0.866008504965608,0.537394216937961,302,TRUE,"relative_objective_tolerance",403.050846000826,NA,0.0350906623881583,0.124000000000002,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.1,"Fair",0.03,1,2268111,0.155009041632914,0.0171586295608092,0.988356085938267,0.0453502964646222,913,TRUE,"relative_objective_tolerance",150.950827339874,0.0190967548998735,0.0547330111748181,0.884999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.1,"sL1",0.1,1,2268111,0.155009041632914,0.0182133428114863,0.987778415495786,0.0481931291040959,554,TRUE,"relative_objective_tolerance",149.999180500125,0.0134177820144159,0.0557472245729974,0.615000000000002,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.1,"Squared",NA,1,2269111,0.15455764952096,0.730257007860025,0.640803291866504,0.63116541435415,747,TRUE,"relative_objective_tolerance",374.041120292201,NA,0.0649095538637812,0.254999999999995,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.1,"Fair",0.03,1,2269111,0.15455764952096,0.0708058792596837,0.920387294516175,0.0770035130961928,2864,TRUE,"relative_objective_tolerance",154.251353535789,0.0175790123151205,0.0444710015721776,2.506,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.1,"sL1",0.1,1,2269111,0.15455764952096,0.0753325723642843,0.917934212828672,0.0815509140478395,1144,TRUE,"relative_objective_tolerance",153.447411994946,0.0119751388942736,0.0432417227858872,1.311,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.1,"Squared",NA,1,2269111,0.15455764952096,0.665181833520492,0.757107345597184,0.623709472747409,374,TRUE,"relative_objective_tolerance",388.831683717018,NA,0.0649638424381723,0.226999999999997,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.1,"Fair",0.03,1,2269111,0.15455764952096,0.0193843445158797,0.979188115127483,0.0457726418695327,1359,TRUE,"relative_objective_tolerance",155.798460299137,0.0226970841716086,0.0444892911314013,1.753,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.1,"sL1",0.1,1,2269111,0.15455764952096,0.0211951224546147,0.978640742255089,0.0496512134239358,1079,TRUE,"relative_objective_tolerance",155.003106759367,0.0141293784237992,0.0423661289078038,1.324,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.1,"Squared",NA,1,2269111,0.15455764952096,0.537609535344863,0.852098535454026,0.584604614339424,288,TRUE,"relative_objective_tolerance",419.394023838307,NA,0.0533718429704032,0.169000000000004,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.1,"Fair",0.03,1,2269111,0.15455764952096,0.0186960071604884,0.987802814465278,0.048650523908756,769,TRUE,"relative_objective_tolerance",156.595352191026,0.0208578682296664,0.0451357164765541,0.987000000000002,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.1,"sL1",0.1,1,2269111,0.15455764952096,0.0202035337604723,0.986488447299483,0.0517605587925702,448,TRUE,"relative_objective_tolerance",155.711799568481,0.0143318242453712,0.0450449166649177,0.546999999999997,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.1,"Squared",NA,1,2270111,0.164859538907821,0.618270310279606,0.702981071189171,0.508370047236575,519,TRUE,"relative_objective_tolerance",272.090625029757,NA,0.0733648274455839,0.201999999999998,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.1,"Fair",0.03,1,2270111,0.164859538907821,0.0217528235671581,0.983706162464916,0.0465884944354471,828,TRUE,"relative_objective_tolerance",128.575029448785,0.00996444268411965,0.0404906325070737,0.746000000000002,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.1,"sL1",0.1,1,2270111,0.164859538907821,0.0299656861890141,0.976476796036887,0.0543118839570408,782,TRUE,"relative_objective_tolerance",127.842749274596,0.00726313237874943,0.0433225947059713,0.732999999999997,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.1,"Squared",NA,1,2270111,0.164859538907821,0.533565582501337,0.829422166372486,0.50208111811679,773,TRUE,"relative_objective_tolerance",281.659760164543,NA,0.075292577599426,0.326999999999998,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.1,"Fair",0.03,1,2270111,0.164859538907821,0.0206626607128489,0.984063519016335,0.0428620410892687,1548,TRUE,"relative_objective_tolerance",129.28634361164,0.00792646205210304,0.0410573822342058,1.766,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.1,"sL1",0.1,1,2270111,0.164859538907821,0.0256990672633357,0.97890855143928,0.0485648961409557,1046,TRUE,"relative_objective_tolerance",128.500122515411,0.00674346512668327,0.0438916707211431,1.187,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.1,"Squared",NA,1,2270111,0.164859538907821,0.366243916884506,0.8577351059442,0.459424342786026,222,TRUE,"relative_objective_tolerance",303.600465650951,NA,0.0738117724427564,0.107999999999997,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.1,"Fair",0.03,1,2270111,0.164859538907821,0.0113569693098784,0.992958716820167,0.036668291658062,1709,TRUE,"relative_objective_tolerance",129.898517661275,0.0105017037305085,0.0396157924247529,1.793,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.1,"sL1",0.1,1,2270111,0.164859538907821,0.0124100307375551,0.991743517844803,0.0399522911826243,819,TRUE,"relative_objective_tolerance",129.122243466845,0.00773553025844291,0.0384624473794523,0.991999999999997,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.1,"Squared",NA,1,2271111,0.161810706846443,0.650764095221792,0.747998204407384,0.555212859026027,653,TRUE,"relative_objective_tolerance",337.823143300041,NA,0.0659334133887208,0.347999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.1,"Fair",0.03,1,2271111,0.161810706846443,0.0177790324987759,0.988753979709069,0.0455542181076836,675,TRUE,"relative_objective_tolerance",141.889569136205,0.0113458041136553,0.0363693649765097,0.765000000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.1,"sL1",0.1,1,2271111,0.161810706846443,0.0202901899851294,0.987968878231277,0.050425150952486,423,TRUE,"relative_objective_tolerance",141.280504634555,0.00762932588143429,0.0329619324749969,0.536999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.1,"Squared",NA,1,2271111,0.161810706846443,0.52288125537789,0.877162762196307,0.544022784498142,495,TRUE,"relative_objective_tolerance",349.637283902454,NA,0.055765563477907,0.178999999999995,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.1,"Fair",0.03,1,2271111,0.161810706846443,0.0142149587420626,0.991180706103723,0.041276683227762,558,TRUE,"relative_objective_tolerance",142.298522937761,0.010452458879141,0.0368181823616485,0.511000000000003,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.1,"sL1",0.1,1,2271111,0.161810706846443,0.015822026738379,0.990789178530359,0.0459712690905216,333,TRUE,"relative_objective_tolerance",141.661145151559,0.00934557306025179,0.0354868197082733,0.329000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.1,"Squared",NA,1,2271111,0.161810706846443,0.368701805916716,0.948314723558105,0.493864753415996,321,TRUE,"relative_objective_tolerance",375.884204069489,NA,0.0411720183759763,0.125,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.1,"Fair",0.03,1,2271111,0.161810706846443,0.00930094243621737,0.995492205366015,0.0373517310133744,297,TRUE,"relative_objective_tolerance",142.94948787834,0.0206565461289255,0.0369686948024473,0.298999999999999,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.1,"sL1",0.1,1,2271111,0.161810706846443,0.0100415026692396,0.995325506621808,0.0406521726229307,195,TRUE,"relative_objective_tolerance",142.243757349521,0.0108242467603584,0.0373641804230795,0.195999999999998,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.15,"Squared",NA,1,2262161,0.160169356149188,0.789859161869609,0.698970514734845,0.733699229966116,704,TRUE,"relative_objective_tolerance",419.657294288447,NA,0.0481034866766521,0.356999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.15,"Fair",0.03,1,2262161,0.160169356149188,0.1668018838564,0.856436812290488,0.115224152247257,1695,TRUE,"relative_objective_tolerance",197.781122407006,0.0106119718490602,0.0459706000148954,1.866,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.15,"sL1",0.1,1,2262161,0.160169356149188,0.171104310806592,0.857848480175905,0.117844747808003,937,TRUE,"relative_objective_tolerance",197.720719406861,0.00787308046747373,0.0468166252871128,0.884,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.15,"Squared",NA,1,2262161,0.160169356149188,0.659292225258004,0.831715622911269,0.712994747813939,507,TRUE,"relative_objective_tolerance",446.625281622729,NA,0.0387414436959799,0.244999999999997,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.15,"Fair",0.03,1,2262161,0.160169356149188,0.124112245724203,0.88809134294152,0.0934024177230019,1719,TRUE,"relative_objective_tolerance",199.900279110128,0.0116786284146364,0.0458889824151686,1.897,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.15,"sL1",0.1,1,2262161,0.160169356149188,0.10618373472975,0.906991246092647,0.0947897000926583,1149,TRUE,"relative_objective_tolerance",199.505201536635,0.0120208126884446,0.0474489632981006,1.214,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.15,"Squared",NA,1,2262161,0.160169356149188,0.569432290879056,0.858978392550787,0.645988936588647,263,TRUE,"relative_objective_tolerance",491.597585461769,NA,0.0452100586507273,0.113,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.15,"Fair",0.03,1,2262161,0.160169356149188,0.125354488633407,0.898736751410969,0.102875909767821,1038,TRUE,"relative_objective_tolerance",201.447440750458,0.0194352634863659,0.0466105627005974,1.067,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.15,"sL1",0.1,1,2262161,0.160169356149188,0.143378405774306,0.890558475929167,0.106250088210354,818,TRUE,"relative_objective_tolerance",201.402255170717,0.00853645548971308,0.0472194290658364,1.024,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.15,"Squared",NA,1,2263161,0.161656616761601,0.716219174664648,0.698460991955564,0.684010637495155,1039,TRUE,"relative_objective_tolerance",395.842567001023,NA,0.0743969138988887,0.375999999999998,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.15,"Fair",0.03,1,2263161,0.161656616761601,0.0838497964315831,0.924696677407542,0.0866229463250721,2125,TRUE,"relative_objective_tolerance",190.257350705518,0.0140938572368364,0.0568005832980207,2.018,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.15,"sL1",0.1,1,2263161,0.161656616761601,0.110419152886348,0.904476313121895,0.101680848037383,1255,TRUE,"relative_objective_tolerance",189.927295047394,0.0144959262601905,0.0569816208505977,1.29,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.15,"Squared",NA,1,2263161,0.161656616761601,0.665196538231384,0.768199038570912,0.676295573556792,455,TRUE,"relative_objective_tolerance",409.676898180692,NA,0.0465207933205932,0.285000000000004,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.15,"Fair",0.03,1,2263161,0.161656616761601,0.0860837238255401,0.914830602657201,0.0897327138429777,2158,TRUE,"relative_objective_tolerance",191.537374126835,0.012773606141349,0.0591799135496271,2.613,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.15,"sL1",0.1,1,2263161,0.161656616761601,0.131201448662063,0.880997164540852,0.102075713186803,1043,TRUE,"relative_objective_tolerance",191.199907340625,0.00969474389855937,0.0525005733778134,1.233,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.15,"Squared",NA,1,2263161,0.161656616761601,0.454676211811906,0.90299511428138,0.585855750524127,271,TRUE,"relative_objective_tolerance",461.88417264162,NA,0.0743409846008032,0.129999999999995,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.15,"Fair",0.03,1,2263161,0.161656616761601,0.0397396670906756,0.960215349487145,0.0610165108445901,854,TRUE,"relative_objective_tolerance",192.113105505994,0.0158151927411682,0.0491115357867813,1.01900000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.15,"sL1",0.1,1,2263161,0.161656616761601,0.045644934185751,0.957228822827232,0.0688671930496268,480,TRUE,"relative_objective_tolerance",191.891019412193,0.0112798525347594,0.045346446147404,0.591999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.15,"Squared",NA,1,2264161,0.159380909580177,0.690638659760827,0.740551647362188,0.664601954827824,450,TRUE,"relative_objective_tolerance",368.809205492192,NA,0.0784730685096897,0.177999999999997,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.15,"Fair",0.03,1,2264161,0.159380909580177,0.0395747919859651,0.971015660197186,0.0711230510820107,7506,TRUE,"relative_objective_tolerance",183.631729724933,0.0120186708004463,0.0323882869720191,8.337,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.15,"sL1",0.1,1,2264161,0.159380909580177,0.150834083189681,0.864934031041679,0.107238899403971,2187,TRUE,"relative_objective_tolerance",183.832222035379,0.00838977782022993,0.0346417117275895,2.287,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.15,"Squared",NA,1,2264161,0.159380909580177,0.611133450188174,0.868074808385466,0.651207612451487,296,TRUE,"relative_objective_tolerance",381.384323803271,NA,0.0534335956704985,0.124000000000002,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.15,"Fair",0.03,1,2264161,0.159380909580177,0.0547355583182735,0.951836005518672,0.077419792135974,1445,TRUE,"relative_objective_tolerance",185.369811507675,0.0180170647624228,0.0304368043646239,1.73099999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.15,"sL1",0.1,1,2264161,0.159380909580177,0.0337164655690784,0.982749500311043,0.0773657586726202,1389,TRUE,"relative_objective_tolerance",183.95939393406,0.00693540833090832,0.030714780840252,1.469,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.15,"Squared",NA,1,2264161,0.159380909580177,0.482364948618008,0.909698129474329,0.611649794401406,1370,TRUE,"relative_objective_tolerance",411.579163494134,NA,0.0686751571612728,0.506,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.15,"Fair",0.03,1,2264161,0.159380909580177,0.0929823182331309,0.954902998871967,0.112469808464161,480,TRUE,"relative_objective_tolerance",186.467055257514,0.0209163520411694,0.0300455367864383,0.441000000000003,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.15,"sL1",0.1,1,2264161,0.159380909580177,0.0953989126745027,0.954344406943788,0.115255477100475,315,TRUE,"relative_objective_tolerance",186.082788184808,0.0155838994069709,0.0296525887805483,0.289999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.15,"Squared",NA,1,2265161,0.166647258029612,0.721631727838371,0.748318354034806,0.672235824236549,1837,TRUE,"relative_objective_tolerance",369.160700017143,NA,0.0791063550308572,0.785000000000004,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.15,"Fair",0.03,1,2265161,0.166647258029612,0.0668373166198183,0.961851763347605,0.0902687447660463,861,TRUE,"relative_objective_tolerance",184.209156122655,0.0139868877238222,0.0526018312206634,0.802999999999997,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.15,"sL1",0.1,1,2265161,0.166647258029612,0.0723512678362905,0.95867734393586,0.097593198800646,542,TRUE,"relative_objective_tolerance",183.971273323663,0.0103138245549972,0.0522181531969695,0.550999999999995,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.15,"Squared",NA,1,2265161,0.166647258029612,0.653515454172039,0.763505038654444,0.649879666832108,399,TRUE,"relative_objective_tolerance",388.526307160406,NA,0.084208139906755,0.174999999999997,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.15,"Fair",0.03,1,2265161,0.166647258029612,0.0288414359664996,0.98293799718661,0.0631562092152139,1007,TRUE,"relative_objective_tolerance",185.59941065835,0.0116938421233967,0.0568518108157282,1.01000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.15,"sL1",0.1,1,2265161,0.166647258029612,0.034158052350466,0.979147067392963,0.0714504760622791,1323,TRUE,"relative_objective_tolerance",185.484223362736,0.00857512770919969,0.0570664093303319,1.428,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.15,"Squared",NA,1,2265161,0.166647258029612,0.524445086382282,0.858117472072058,0.586347973075476,380,TRUE,"relative_objective_tolerance",429.28599080413,NA,0.0718004380088795,0.171999999999997,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.15,"Fair",0.03,1,2265161,0.166647258029612,0.0164979012483196,0.990406791409366,0.0475700479043522,1568,TRUE,"relative_objective_tolerance",186.893559386397,0.0107214418830335,0.0542376282783993,1.66399999999999,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.15,"sL1",0.1,1,2265161,0.166647258029612,0.0201092574164707,0.987668837351499,0.055452997816171,939,TRUE,"relative_objective_tolerance",186.852927191657,0.00836711102554664,0.05785424963056,1.061,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.15,"Squared",NA,1,2266161,0.163733589159455,0.787749945012662,0.674792354797017,0.677276238380921,824,TRUE,"relative_objective_tolerance",332.024383130226,NA,0.0689035558961212,0.283999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.15,"Fair",0.03,1,2266161,0.163733589159455,0.142573403578345,0.901733722132145,0.11424613670951,1574,TRUE,"relative_objective_tolerance",179.618504907929,0.0103294676119504,0.0598407563227683,1.441,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.15,"sL1",0.1,1,2266161,0.163733589159455,0.147044348749381,0.89831349456523,0.119646319411334,936,TRUE,"relative_objective_tolerance",179.025652049577,0.00830764097668722,0.061885011482971,1.046,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.15,"Squared",NA,1,2266161,0.163733589159455,0.749223358021802,0.765849370534451,0.657808802757339,726,TRUE,"relative_objective_tolerance",348.624474425577,NA,0.0516223011577522,0.274000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.15,"Fair",0.03,1,2266161,0.163733589159455,0.0652180947339132,0.955516137925645,0.0841178409524867,1226,TRUE,"relative_objective_tolerance",180.494959354378,0.0141163338461846,0.0522167463121713,1.21,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.15,"sL1",0.1,1,2266161,0.163733589159455,0.0885802452065009,0.940267686519532,0.0975180710940128,948,TRUE,"relative_objective_tolerance",180.048497609879,0.00751316344794265,0.049938006597875,0.966000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.15,"Squared",NA,1,2266161,0.163733589159455,0.549568451442349,0.893636660190354,0.626524415875124,150,TRUE,"relative_objective_tolerance",371.746869363727,NA,0.0592827719808502,0.0710000000000051,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.15,"Fair",0.03,1,2266161,0.163733589159455,0.0174563613094164,0.990291859550844,0.0516146048115693,1209,TRUE,"relative_objective_tolerance",181.596257744426,0.0112556388771038,0.0538762274914312,1.075,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.15,"sL1",0.1,1,2266161,0.163733589159455,0.018453855982788,0.989753570936371,0.0555688879878294,1075,TRUE,"relative_objective_tolerance",181.336275315033,0.015379048999513,0.0543127297137971,1.212,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.15,"Squared",NA,1,2267161,0.158445134481577,0.835104072391295,0.616089067128211,0.742138057253682,653,TRUE,"relative_objective_tolerance",461.767462593116,NA,0.0566129034150294,0.238999999999997,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.15,"Fair",0.03,1,2267161,0.158445134481577,0.0447148297199629,0.969680039215794,0.0694454486470576,2770,TRUE,"relative_objective_tolerance",208.016337911408,0.00956836439759182,0.0493947735890801,2.658,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.15,"sL1",0.1,1,2267161,0.158445134481577,0.0857808716220229,0.942396756782762,0.0980820131402766,2371,TRUE,"relative_objective_tolerance",207.689288948596,0.00898561351362566,0.0543953275833357,2.561,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.15,"Squared",NA,1,2267161,0.158445134481577,0.748759295455645,0.752649786048528,0.722548614829064,393,TRUE,"relative_objective_tolerance",487.07830760996,NA,0.071570974455816,0.146000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.15,"Fair",0.03,1,2267161,0.158445134481577,0.0265588370872044,0.982301366170547,0.0548238018976987,859,TRUE,"relative_objective_tolerance",208.934772076915,0.0151451092936542,0.0440982596638212,0.769999999999996,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.15,"sL1",0.1,1,2267161,0.158445134481577,0.0313220244086405,0.979141509160313,0.0612938645554171,661,TRUE,"relative_objective_tolerance",209.022026104462,0.00934037795979758,0.0446661350975533,0.692,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.15,"Squared",NA,1,2267161,0.158445134481577,0.529512598215004,0.866653550055327,0.670381390468671,256,TRUE,"relative_objective_tolerance",519.851300729752,NA,0.070738974802555,0.109000000000002,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.15,"Fair",0.03,1,2267161,0.158445134481577,0.0148268957975841,0.991642960781868,0.0459434034438078,528,TRUE,"relative_objective_tolerance",209.61865560919,0.012715858790958,0.0412187940291464,0.458999999999996,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.15,"sL1",0.1,1,2267161,0.158445134481577,0.0190769776465802,0.98865691998019,0.0520488153012059,413,TRUE,"relative_objective_tolerance",209.741790785516,0.0089015511803067,0.0380774595208475,0.478999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.15,"Squared",NA,1,2268161,0.156371438392517,0.771816220567632,0.653630083583006,0.749287020421061,800,TRUE,"relative_objective_tolerance",492.283772003012,NA,0.0636760760214065,0.290999999999997,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.15,"Fair",0.03,1,2268161,0.156371438392517,0.0340699006200464,0.975428825130886,0.0587283038130467,746,TRUE,"relative_objective_tolerance",212.669579917069,0.0138142982227661,0.0592018631711627,0.789999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.15,"sL1",0.1,1,2268161,0.156371438392517,0.0379354246954641,0.972686406035379,0.0653897011275266,550,TRUE,"relative_objective_tolerance",212.964905186743,0.010688818990082,0.0645946484162831,0.607999999999997,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.15,"Squared",NA,1,2268161,0.156371438392517,0.705711405964893,0.760894178271491,0.723827019339006,383,TRUE,"relative_objective_tolerance",523.660238667224,NA,0.064957721553367,0.163999999999994,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.15,"Fair",0.03,1,2268161,0.156371438392517,0.0244875468148137,0.981946740453361,0.052048684504652,1422,TRUE,"relative_objective_tolerance",214.274689696259,0.0176115775536951,0.0579540116056736,1.52,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.15,"sL1",0.1,1,2268161,0.156371438392517,0.0272741362270954,0.979991632690832,0.0577894186640191,1309,TRUE,"relative_objective_tolerance",214.280433908767,0.0109884733791561,0.0612284956806027,1.474,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.15,"Squared",NA,1,2268161,0.156371438392517,0.506040701055936,0.886395176177763,0.672795465783122,820,TRUE,"relative_objective_tolerance",557.710402476557,NA,0.075791062475573,0.363,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.15,"Fair",0.03,1,2268161,0.156371438392517,0.0177949430931754,0.986440796977998,0.0480558107707362,653,TRUE,"relative_objective_tolerance",215.164819992031,0.0198515568159219,0.056371258922854,0.678000000000004,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.15,"sL1",0.1,1,2268161,0.156371438392517,0.0212357687406146,0.984013419107975,0.0537241995857276,427,TRUE,"relative_objective_tolerance",214.989598621045,0.0103449750073346,0.0586207807584799,0.488,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.15,"Squared",NA,1,2269161,0.154793229974766,0.809835227636669,0.760293338331098,0.846913808232418,684,TRUE,"relative_objective_tolerance",513.249758783201,NA,0.042985023240897,0.289000000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.15,"Fair",0.03,1,2269161,0.154793229974766,0.0809761467416625,0.931260203267581,0.105688166744127,1292,TRUE,"relative_objective_tolerance",223.450955125855,0.0197626132520909,0.05393318057592,1.393,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.15,"sL1",0.1,1,2269161,0.154793229974766,0.0875874317108607,0.929607948049368,0.112541774614277,631,TRUE,"relative_objective_tolerance",223.431859630812,0.0124694332707335,0.0550708901098707,0.662999999999997,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.15,"Squared",NA,1,2269161,0.154793229974766,0.719652852892556,0.824220423948878,0.8322141935471,332,TRUE,"relative_objective_tolerance",534.612679845879,NA,0.0579763645898505,0.141000000000005,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.15,"Fair",0.03,1,2269161,0.154793229974766,0.0473213859216025,0.959871122293128,0.0802547410531752,1866,TRUE,"relative_objective_tolerance",225.098957673372,0.0144820221002666,0.0572880959531771,1.924,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.15,"sL1",0.1,1,2269161,0.154793229974766,0.0568087275358813,0.95623325345981,0.0912331672165576,447,TRUE,"relative_objective_tolerance",224.947319769574,0.0117001719092086,0.0587107299034291,0.553000000000004,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.15,"Squared",NA,1,2269161,0.154793229974766,0.576729030452913,0.926788780993088,0.774925258362137,271,TRUE,"relative_objective_tolerance",581.573330889147,NA,0.0605382171991586,0.120000000000005,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.15,"Fair",0.03,1,2269161,0.154793229974766,0.0271569115529975,0.98720483721963,0.0645270308313607,799,TRUE,"relative_objective_tolerance",226.680249428865,0.0220135902512244,0.0445040662329373,0.757999999999996,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.15,"sL1",0.1,1,2269161,0.154793229974766,0.0351656202156202,0.985033477549665,0.0755952823498379,332,TRUE,"relative_objective_tolerance",226.665487299214,0.0123514587788652,0.0446987510939292,0.331000000000003,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.15,"Squared",NA,1,2270161,0.166612339376476,0.729880222766733,0.710437782037352,0.685197772547205,555,TRUE,"relative_objective_tolerance",366.667917523817,NA,0.0728860836921876,0.207000000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.15,"Fair",0.03,1,2270161,0.166612339376476,0.11660558218611,0.898473019719575,0.0958896143209373,1352,TRUE,"relative_objective_tolerance",185.743905355011,0.0138876835865071,0.0666311260408972,1.251,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.15,"sL1",0.1,1,2270161,0.166612339376476,0.15212965270769,0.876509005741513,0.113942420737893,1164,TRUE,"relative_objective_tolerance",185.331516651774,0.01562680472709,0.0765677818970881,1.221,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.15,"Squared",NA,1,2270161,0.166612339376476,0.644754950462279,0.755052837794402,0.666404938586888,398,TRUE,"relative_objective_tolerance",383.423435179704,NA,0.0556503873221074,0.146999999999998,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.15,"Fair",0.03,1,2270161,0.166612339376476,0.100776320006407,0.914510100812292,0.0877339408932618,1988,TRUE,"relative_objective_tolerance",186.907511767342,0.0101736374923127,0.0710165048834545,1.776,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.15,"sL1",0.1,1,2270161,0.166612339376476,0.108107051232228,0.911951247599149,0.094645633257489,1296,TRUE,"relative_objective_tolerance",186.645079497644,0.00720619050528058,0.070266488421865,1.237,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.15,"Squared",NA,1,2270161,0.166612339376476,0.545006547801061,0.870830694527685,0.62239445285437,206,TRUE,"relative_objective_tolerance",417.079595122579,NA,0.0714694384180912,0.0930000000000035,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.15,"Fair",0.03,1,2270161,0.166612339376476,0.0163936553441659,0.990503169123305,0.0480006906254777,600,TRUE,"relative_objective_tolerance",187.137509725525,0.0152295707424306,0.0636122375701268,0.586999999999996,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.15,"sL1",0.1,1,2270161,0.166612339376476,0.020612183106528,0.987687237412202,0.0565773892990043,457,TRUE,"relative_objective_tolerance",187.064037410161,0.00948482044307927,0.0747967128195768,0.506,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.15,"Squared",NA,1,2271161,0.164459905549353,0.708384926947872,0.725533944987844,0.772488185966085,496,TRUE,"relative_objective_tolerance",483.277996954359,NA,0.071075555275276,0.175000000000004,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.15,"Fair",0.03,1,2271161,0.164459905549353,0.0964384086146418,0.92351147282562,0.0889103819896569,588,TRUE,"relative_objective_tolerance",210.993499465471,0.011060708376293,0.0445847305279961,0.529999999999994,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.15,"sL1",0.1,1,2271161,0.164459905549353,0.0973341449986713,0.923425523802338,0.0940412090982803,420,TRUE,"relative_objective_tolerance",211.048387551317,0.00863295201328717,0.0471382269077312,0.384,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.15,"Squared",NA,1,2271161,0.164459905549353,0.557760814546177,0.838144699565851,0.740296707068029,288,TRUE,"relative_objective_tolerance",508.997840811578,NA,0.0867296397165012,0.109999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.15,"Fair",0.03,1,2271161,0.164459905549353,0.0215281250217405,0.986101903464776,0.054730847043943,971,TRUE,"relative_objective_tolerance",211.097594574356,0.0139434566829632,0.0281484104998411,0.911000000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.15,"sL1",0.1,1,2271161,0.164459905549353,0.0262066337518271,0.983789922408791,0.063577714433139,660,TRUE,"relative_objective_tolerance",211.411348776324,0.00775041719591127,0.0294534395515965,0.646999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.15,"Squared",NA,1,2271161,0.164459905549353,0.474497521281229,0.914258704283728,0.698501045914562,624,TRUE,"relative_objective_tolerance",546.165161251666,NA,0.0668583226183707,0.252000000000002,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.15,"Fair",0.03,1,2271161,0.164459905549353,0.0867880473658065,0.95288589345134,0.101785972494084,503,TRUE,"relative_objective_tolerance",215.127430799691,0.0142506980820535,0.0350816053629171,0.531999999999996,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.15,"sL1",0.1,1,2271161,0.164459905549353,0.0831109598945164,0.954334539977518,0.0999898524308398,317,TRUE,"relative_objective_tolerance",215.331754897386,0.0102804362799414,0.0356163012031403,0.309999999999995,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.2,"Squared",NA,1,2262211,0.16292860957966,0.774434606337414,0.712321213933315,0.894581932797965,1465,TRUE,"relative_objective_tolerance",448.920187289131,NA,0.0682331639323669,0.539999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.2,"Fair",0.03,1,2262211,0.16292860957966,0.183999384793119,0.927374337867099,0.181281833670901,1939,TRUE,"relative_objective_tolerance",245.469407913268,0.029195021332578,0.0443809754413654,1.91399999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",1,0.2,"sL1",0.1,1,2262211,0.16292860957966,0.18500431465141,0.927501098125292,0.18718779137574,1315,TRUE,"relative_objective_tolerance",245.843938815969,0.018613592168886,0.0424337363960638,1.32100000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.2,"Squared",NA,1,2262211,0.16292860957966,0.670166029869747,0.809827154507988,0.870782757042108,476,TRUE,"relative_objective_tolerance",486.199430356387,NA,0.0687121080441068,0.212000000000003,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.2,"Fair",0.03,1,2262211,0.16292860957966,0.173515682726598,0.930290498520941,0.170637971518843,1562,TRUE,"relative_objective_tolerance",246.513378765754,0.0293020702041215,0.0484572324381472,1.36599999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",1,0.2,"sL1",0.1,1,2262211,0.16292860957966,0.195354164409301,0.927879644794312,0.184920868180009,1222,TRUE,"relative_objective_tolerance",247.013803316917,0.0241195180518199,0.0499819643423,1.261,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.2,"Squared",NA,1,2262211,0.16292860957966,0.561458890406091,0.899442893725589,0.822935744007031,133,TRUE,"relative_objective_tolerance",520.662518253559,NA,0.0588647693395741,0.0679999999999978,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.2,"Fair",0.03,1,2262211,0.16292860957966,0.173000800523847,0.883026184630946,0.142536003507529,1378,TRUE,"relative_objective_tolerance",251.458920729744,0.0142339876645345,0.0432469229495574,1.36000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",1,0.2,"sL1",0.1,1,2262211,0.16292860957966,0.176682585276539,0.878767947242045,0.149951760525826,1005,TRUE,"relative_objective_tolerance",251.81035974308,0.0115588523439346,0.0430162804759571,1.014,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.2,"Squared",NA,1,2263211,0.167211617792478,0.837803731873234,0.682218630577713,0.86338829475271,740,TRUE,"relative_objective_tolerance",454.825608223057,NA,0.0639557795394937,0.250999999999998,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.2,"Fair",0.03,1,2263211,0.167211617792478,0.117819279838827,0.916844624533482,0.114995921256572,2392,TRUE,"relative_objective_tolerance",241.346753684346,0.0125390303057485,0.0477644533084762,2.208,0,NA,NA,NA,NA,NA,NA
"car","case1",2,0.2,"sL1",0.1,1,2263211,0.167211617792478,0.143802668962108,0.902594729318388,0.131977957069626,1787,TRUE,"relative_objective_tolerance",242.043625613516,0.00774715885933678,0.0497753864884315,1.80999999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.2,"Squared",NA,1,2263211,0.167211617792478,0.720007981214736,0.774447216482682,0.832282060450571,1038,TRUE,"relative_objective_tolerance",480.674609110725,NA,0.0437731151183963,0.381,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.2,"Fair",0.03,1,2263211,0.167211617792478,0.0665942867820098,0.946113236256135,0.0922071160689105,3372,TRUE,"relative_objective_tolerance",243.084969926937,0.0119863911766929,0.0554367305247224,3.522,0,NA,NA,NA,NA,NA,NA
"car","case2",2,0.2,"sL1",0.1,1,2263211,0.167211617792478,0.0815075863620266,0.935256685883509,0.104192545378232,1291,TRUE,"relative_objective_tolerance",243.599584004958,0.00893671459885838,0.0581147102672679,1.553,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.2,"Squared",NA,1,2263211,0.167211617792478,0.519507251253654,0.892605700015339,0.77926780523299,217,TRUE,"relative_objective_tolerance",514.610115497035,NA,0.0501546941245996,0.0900000000000034,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.2,"Fair",0.03,1,2263211,0.167211617792478,0.0854872452274914,0.920750461064851,0.0973485592267922,1461,TRUE,"relative_objective_tolerance",244.370294692644,0.0171510098022972,0.052132996099953,1.458,0,NA,NA,NA,NA,NA,NA
"car","case3",2,0.2,"sL1",0.1,1,2263211,0.167211617792478,0.093854473133749,0.918359181412813,0.106072790637291,661,TRUE,"relative_objective_tolerance",244.804349398446,0.0098196830899444,0.0510185907277801,0.668999999999997,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.2,"Squared",NA,1,2264211,0.164519895012454,0.76666244123516,0.720845158372806,0.829229231300493,343,TRUE,"relative_objective_tolerance",368.263749448297,NA,0.0589867774885683,0.157000000000011,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.2,"Fair",0.03,1,2264211,0.164519895012454,0.278545805881519,0.862187455729942,0.246894600375549,1468,TRUE,"relative_objective_tolerance",219.396749739969,0.0168627930370042,0.0308287515396616,1.30799999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",3,0.2,"sL1",0.1,1,2264211,0.164519895012454,0.2809889972007,0.862001204009293,0.250038764694436,935,TRUE,"relative_objective_tolerance",219.672434245264,0.0108778321127824,0.0315702247269944,0.917000000000002,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.2,"Squared",NA,1,2264211,0.164519895012454,0.681366788995976,0.810102148428737,0.819479331797376,234,TRUE,"relative_objective_tolerance",382.240929139255,NA,0.0586977841916027,0.0949999999999989,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.2,"Fair",0.03,1,2264211,0.164519895012454,0.253399143992336,0.875486495604561,0.237562711133125,1792,TRUE,"relative_objective_tolerance",220.346562239204,0.0197794358663837,0.0261204337035077,1.752,0,NA,NA,NA,NA,NA,NA
"car","case2",3,0.2,"sL1",0.1,1,2264211,0.164519895012454,0.256623268483938,0.87602877447603,0.241331757520567,1424,TRUE,"relative_objective_tolerance",220.620877714967,0.0149938543881492,0.0262142224317308,1.616,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.2,"Squared",NA,1,2264211,0.164519895012454,0.528429937412895,0.899794643731868,0.785835300089908,163,TRUE,"relative_objective_tolerance",410.903143168776,NA,0.0464893826608891,0.0860000000000127,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.2,"Fair",0.03,1,2264211,0.164519895012454,0.124103875190017,0.952695436760337,0.158564664928004,544,TRUE,"relative_objective_tolerance",223.230217815911,0.0208850819097502,0.0264484465781297,0.558999999999997,0,NA,NA,NA,NA,NA,NA
"car","case3",3,0.2,"sL1",0.1,1,2264211,0.164519895012454,0.129793435645818,0.952391598325529,0.168242138772694,348,TRUE,"relative_objective_tolerance",223.50616357256,0.0143811039484535,0.0265394358627669,0.382999999999996,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.2,"Squared",NA,1,2265211,0.173110913103692,0.742347880453356,0.703475037511119,0.833815096849401,671,TRUE,"relative_objective_tolerance",369.982676946193,NA,0.0731147083614087,0.296000000000006,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.2,"Fair",0.03,1,2265211,0.173110913103692,0.37289280294688,0.79436521374661,0.244792149160789,4053,TRUE,"relative_objective_tolerance",224.246508017673,0.0150678915653914,0.0700056376951525,4.292,0,NA,NA,NA,NA,NA,NA
"car","case1",4,0.2,"sL1",0.1,1,2265211,0.173110913103692,0.404468866932558,0.785684167511794,0.255659062850615,3413,TRUE,"relative_objective_tolerance",224.079744279493,0.00976993009556155,0.0718423608581589,3.489,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.2,"Squared",NA,1,2265211,0.173110913103692,0.655164701387052,0.795484849565512,0.815232901513257,955,TRUE,"relative_objective_tolerance",392.862348598734,NA,0.062303325321909,0.349000000000004,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.2,"Fair",0.03,1,2265211,0.173110913103692,0.256887482805236,0.879398514604507,0.224242138237458,1412,TRUE,"relative_objective_tolerance",224.167544823981,0.0112962860010145,0.0711879979747749,1.486,0,NA,NA,NA,NA,NA,NA
"car","case2",4,0.2,"sL1",0.1,1,2265211,0.173110913103692,0.262631462200265,0.876762522540569,0.230039708349359,743,TRUE,"relative_objective_tolerance",224.199619742856,0.0116388352049909,0.0737155855909337,0.894999999999996,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.2,"Squared",NA,1,2265211,0.173110913103692,0.4605107975757,0.877313852935791,0.736606363590225,394,TRUE,"relative_objective_tolerance",453.229851784754,NA,0.067767927311992,0.185999999999993,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.2,"Fair",0.03,1,2265211,0.173110913103692,0.113912682488099,0.943962084849767,0.157106519886363,2692,TRUE,"relative_objective_tolerance",226.342578600232,0.0198119783713142,0.0697069329846827,2.595,0,NA,NA,NA,NA,NA,NA
"car","case3",4,0.2,"sL1",0.1,1,2265211,0.173110913103692,0.125795429584639,0.938481846627328,0.168605350445829,1647,TRUE,"relative_objective_tolerance",226.592990838114,0.0146331009484969,0.0687891648108997,1.61,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.2,"Squared",NA,1,2266211,0.166561168034535,0.808085513044724,0.666855624397074,0.832099014298765,783,TRUE,"relative_objective_tolerance",410.883154904127,NA,0.0441223052190915,0.279000000000011,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.2,"Fair",0.03,1,2266211,0.166561168034535,0.196795423065869,0.866512605643931,0.162242121596798,2079,TRUE,"relative_objective_tolerance",232.89572291842,0.0110197850167335,0.0520951920104311,2.11499999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",5,0.2,"sL1",0.1,1,2266211,0.166561168034535,0.277515341749092,0.828350905048412,0.19941636692627,1180,TRUE,"relative_objective_tolerance",232.62200005724,0.00996849222506638,0.0477216898295133,1.21600000000001,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.2,"Squared",NA,1,2266211,0.166561168034535,0.660772855010747,0.81442363582074,0.798493342319699,361,TRUE,"relative_objective_tolerance",440.124227408366,NA,0.0500238027317266,0.211999999999989,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.2,"Fair",0.03,1,2266211,0.166561168034535,0.128864654614564,0.929869343000728,0.131363298127282,1981,TRUE,"relative_objective_tolerance",235.426919217469,0.0105731839180425,0.0520034923555786,2.086,0,NA,NA,NA,NA,NA,NA
"car","case2",5,0.2,"sL1",0.1,1,2266211,0.166561168034535,0.214370083676186,0.886540482066335,0.181737085422789,903,TRUE,"relative_objective_tolerance",234.697756668807,0.0166987207034258,0.0578766877318877,1.036,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.2,"Squared",NA,1,2266211,0.166561168034535,0.512456421610927,0.923829792143942,0.745497203224744,504,TRUE,"relative_objective_tolerance",482.828861372364,NA,0.0754372508135248,0.194999999999993,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.2,"Fair",0.03,1,2266211,0.166561168034535,0.0966383731322263,0.951538919884816,0.116851876145003,742,TRUE,"relative_objective_tolerance",236.7711217652,0.0179129135240457,0.0555394074742053,0.676999999999992,0,NA,NA,NA,NA,NA,NA
"car","case3",5,0.2,"sL1",0.1,1,2266211,0.166561168034535,0.102314845196762,0.951704952241905,0.126456911041359,527,TRUE,"relative_objective_tolerance",237.092618315858,0.00993432659346747,0.0564553389421196,0.507999999999996,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.2,"Squared",NA,1,2267211,0.163621009344065,0.808292374110942,0.724420653904372,0.91686141218896,411,TRUE,"relative_objective_tolerance",552.058522707862,NA,0.0521902155689322,0.212000000000003,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.2,"Fair",0.03,1,2267211,0.163621009344065,0.151492120863916,0.909862994619215,0.136366993621585,1714,TRUE,"relative_objective_tolerance",268.010095341942,0.0147611942230564,0.0514527213342375,1.57899999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",6,0.2,"sL1",0.1,1,2267211,0.163621009344065,0.193788090001029,0.883493487179094,0.162217759850562,2817,TRUE,"relative_objective_tolerance",268.465130029447,0.0117045851509573,0.0448387922984156,3.059,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.2,"Squared",NA,1,2267211,0.163621009344065,0.768170266035498,0.778225956682566,0.900521547740661,423,TRUE,"relative_objective_tolerance",583.640545313547,NA,0.055015952357721,0.209000000000003,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.2,"Fair",0.03,1,2267211,0.163621009344065,0.137032212452535,0.921233852684006,0.128162621151161,837,TRUE,"relative_objective_tolerance",270.363882547805,0.0158737558976386,0.0523061707773567,0.834999999999994,0,NA,NA,NA,NA,NA,NA
"car","case2",6,0.2,"sL1",0.1,1,2267211,0.163621009344065,0.116184789226875,0.938035216126781,0.127530634555764,559,TRUE,"relative_objective_tolerance",270.378406300436,0.0134645201650582,0.0493404169854426,0.564999999999998,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.2,"Squared",NA,1,2267211,0.163621009344065,0.561468770750312,0.872945942275171,0.813901826692399,577,TRUE,"relative_objective_tolerance",649.997352346375,NA,0.0553921839689192,0.254000000000005,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.2,"Fair",0.03,1,2267211,0.163621009344065,0.0977522526486752,0.945556156268189,0.103277657663001,561,TRUE,"relative_objective_tolerance",271.681953947624,0.0135094314389416,0.0430575238013656,0.608999999999995,0,NA,NA,NA,NA,NA,NA
"car","case3",6,0.2,"sL1",0.1,1,2267211,0.163621009344065,0.0977428873241398,0.947646331098348,0.108877888685393,271,TRUE,"relative_objective_tolerance",272.3973364974,0.0115875226170433,0.0422761687533364,0.247,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.2,"Squared",NA,1,2268211,0.161120248575471,0.764372220245137,0.681379786700381,0.951017771278274,345,TRUE,"relative_objective_tolerance",532.257443717067,NA,0.0588208384529801,0.161999999999992,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.2,"Fair",0.03,1,2268211,0.161120248575471,0.139166444092263,0.918406841929234,0.169705351651363,5002,TRUE,"relative_objective_tolerance",263.814550302099,0.0268180755771258,0.0608422704235944,5.057,0,NA,NA,NA,NA,NA,NA
"car","case1",7,0.2,"sL1",0.1,1,2268211,0.161120248575471,0.158577022258201,0.913145063170118,0.184918354984454,2385,TRUE,"relative_objective_tolerance",264.27727513688,0.0242575369191243,0.0600229546384987,2.303,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.2,"Squared",NA,1,2268211,0.161120248575471,0.7164153781299,0.767271179840398,0.937140914068543,550,TRUE,"relative_objective_tolerance",553.59384535208,NA,0.0337911151921092,0.230999999999995,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.2,"Fair",0.03,1,2268211,0.161120248575471,0.107304322497703,0.93573812862244,0.153466623824386,934,TRUE,"relative_objective_tolerance",265.636876951026,0.0216098130540179,0.0522807000801443,0.850000000000009,0,NA,NA,NA,NA,NA,NA
"car","case2",7,0.2,"sL1",0.1,1,2268211,0.161120248575471,0.108985353657197,0.936709417416031,0.159763004287524,900,TRUE,"relative_objective_tolerance",266.098426843313,0.0178982974388944,0.0535065538730693,0.893000000000001,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.2,"Squared",NA,1,2268211,0.161120248575471,0.506566694043662,0.882545460245875,0.874568135995159,212,TRUE,"relative_objective_tolerance",600.678083656266,NA,0.0337342512177221,0.103000000000009,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.2,"Fair",0.03,1,2268211,0.161120248575471,0.192861908424694,0.885952703794457,0.183990108461522,1380,TRUE,"relative_objective_tolerance",267.453316873218,0.0204881307827492,0.0593231110890382,1.247,0,NA,NA,NA,NA,NA,NA
"car","case3",7,0.2,"sL1",0.1,1,2268211,0.161120248575471,0.0940724527496027,0.947163881497481,0.150342802393017,1603,TRUE,"relative_objective_tolerance",267.543807912424,0.0111298440060651,0.0535638839920552,1.72799999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.2,"Squared",NA,1,2269211,0.157885751359602,0.797851178589663,0.672122946824616,0.973737566518057,344,TRUE,"relative_objective_tolerance",624.368139202613,NA,0.0479364393921585,0.147999999999996,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.2,"Fair",0.03,1,2269211,0.157885751359602,0.305750412303451,0.767394440757085,0.176006917254313,5315,TRUE,"relative_objective_tolerance",285.659723462571,0.0495457683427052,0.0565932786447583,5.374,0,NA,NA,NA,NA,NA,NA
"car","case1",8,0.2,"sL1",0.1,1,2269211,0.157885751359602,0.316480481199952,0.765796694738356,0.185820121199053,2910,TRUE,"relative_objective_tolerance",286.311367273122,0.0383208916551561,0.0591464182633153,2.83799999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.2,"Squared",NA,1,2269211,0.157885751359602,0.771072926716594,0.75887343280721,0.955741945911188,495,TRUE,"relative_objective_tolerance",664.455288454962,NA,0.0685732140350827,0.195000000000007,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.2,"Fair",0.03,1,2269211,0.157885751359602,0.154517870567805,0.890045940585624,0.127292837176494,1249,TRUE,"relative_objective_tolerance",287.645018890226,0.0195936309836286,0.0564098458774232,1.196,0,NA,NA,NA,NA,NA,NA
"car","case2",8,0.2,"sL1",0.1,1,2269211,0.157885751359602,0.167954419567766,0.883925263608711,0.135328894102145,1014,TRUE,"relative_objective_tolerance",288.485978433715,0.0144132752764046,0.0605866856788228,1.006,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.2,"Squared",NA,1,2269211,0.157885751359602,0.607498701354585,0.849293611782862,0.900592534646715,291,TRUE,"relative_objective_tolerance",703.197173599873,NA,0.0726991677028484,0.113,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.2,"Fair",0.03,1,2269211,0.157885751359602,0.106537226684054,0.922422582955969,0.107998425533896,1701,TRUE,"relative_objective_tolerance",288.86943665425,0.0180078769066645,0.0384640358484868,1.633,0,NA,NA,NA,NA,NA,NA
"car","case3",8,0.2,"sL1",0.1,1,2269211,0.157885751359602,0.0775949817367126,0.944733141620124,0.101619438865274,3367,TRUE,"relative_objective_tolerance",289.389890727118,0.0118930592514868,0.0379218554995608,3.53999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.2,"Squared",NA,1,2270211,0.16962495170261,0.834899558574685,0.695311686507625,0.861163755460546,552,TRUE,"relative_objective_tolerance",431.828294438554,NA,0.0666164614768116,0.22999999999999,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.2,"Fair",0.03,1,2270211,0.16962495170261,0.366703828665281,0.78462813761901,0.215386247461737,3245,TRUE,"relative_objective_tolerance",236.839879539987,0.0507801646893063,0.0291185291729753,3.075,0,NA,NA,NA,NA,NA,NA
"car","case1",9,0.2,"sL1",0.1,1,2270211,0.16962495170261,0.368151060702039,0.77516161157187,0.219245012796867,1801,TRUE,"relative_objective_tolerance",237.136112535473,0.0303038933748469,0.027235861704339,1.84299999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.2,"Squared",NA,1,2270211,0.16962495170261,0.73089383234073,0.783703260977277,0.844185131892587,377,TRUE,"relative_objective_tolerance",453.822068330534,NA,0.0626589880112399,0.174999999999997,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.2,"Fair",0.03,1,2270211,0.16962495170261,0.23935139902126,0.856200732984723,0.163425273591063,1529,TRUE,"relative_objective_tolerance",239.526477105052,0.0187584850710647,0.032856367333411,1.486,0,NA,NA,NA,NA,NA,NA
"car","case2",9,0.2,"sL1",0.1,1,2270211,0.16962495170261,0.236133052397221,0.859676220047196,0.180482304995973,2040,TRUE,"relative_objective_tolerance",239.714463204182,0.0300651914249209,0.0315361499033721,1.974,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.2,"Squared",NA,1,2270211,0.16962495170261,0.531124112400499,0.884056781017682,0.786412651027144,239,TRUE,"relative_objective_tolerance",499.082956124171,NA,0.0745852277822402,0.0990000000000038,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.2,"Fair",0.03,1,2270211,0.16962495170261,0.168275614624519,0.864701260454237,0.129802630415821,1078,TRUE,"relative_objective_tolerance",241.21666121697,0.0222575349971103,0.0382598909947433,0.983000000000004,0,NA,NA,NA,NA,NA,NA
"car","case3",9,0.2,"sL1",0.1,1,2270211,0.16962495170261,0.199264863781567,0.885229992696189,0.170173036918868,3280,TRUE,"relative_objective_tolerance",241.341594734563,0.0355299002777525,0.0348274648895643,3.27600000000001,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.2,"Squared",NA,1,2271211,0.165708789132888,0.789165232974991,0.741940415481076,0.969432980455607,468,TRUE,"relative_objective_tolerance",586.175825892379,NA,0.0728687314514652,0.213000000000008,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.2,"Fair",0.03,1,2271211,0.165708789132888,0.188318425801851,0.874114663673904,0.152242482700363,957,TRUE,"relative_objective_tolerance",278.632088100559,0.0206607947601866,0.0582730312112227,0.831000000000003,0,NA,NA,NA,NA,NA,NA
"car","case1",10,0.2,"sL1",0.1,1,2271211,0.165708789132888,0.206087023912236,0.870991024980619,0.166132024631926,1762,TRUE,"relative_objective_tolerance",279.325422115761,0.00833219651807194,0.062873306551062,1.792,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.2,"Squared",NA,1,2271211,0.165708789132888,0.74251571787853,0.810619826997787,0.948213501170715,328,TRUE,"relative_objective_tolerance",617.597038225446,NA,0.073706715211276,0.146999999999991,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.2,"Fair",0.03,1,2271211,0.165708789132888,0.200263429275815,0.871946271556935,0.152103742248164,1606,TRUE,"relative_objective_tolerance",281.568922616573,0.0106348856914593,0.0537139490888714,1.49499999999999,0,NA,NA,NA,NA,NA,NA
"car","case2",10,0.2,"sL1",0.1,1,2271211,0.165708789132888,0.232553313634188,0.841688265859875,0.158480532025843,2915,TRUE,"relative_objective_tolerance",282.29607232369,0.00777972386634002,0.0622707699564001,3.161,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.2,"Squared",NA,1,2271211,0.165708789132888,0.549331722490424,0.908524623913693,0.889450525922444,158,TRUE,"relative_objective_tolerance",670.081921964705,NA,0.0930392065523088,0.0749999999999886,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.2,"Fair",0.03,1,2271211,0.165708789132888,0.0183929309088262,0.990929473937901,0.062469171932389,504,TRUE,"relative_objective_tolerance",281.736132320908,0.0205550147362641,0.04952813015502,0.453999999999994,0,NA,NA,NA,NA,NA,NA
"car","case3",10,0.2,"sL1",0.1,1,2271211,0.165708789132888,0.0728343056164938,0.966319673417708,0.11349406858532,821,TRUE,"relative_objective_tolerance",282.389607284651,0.0175340912191504,0.0574195530361332,0.812999999999988,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0,"Squared",NA,1,3262011,0.113192439785363,0.00520576515760696,0.997456135549879,0.0252066573011408,209,TRUE,"relative_objective_tolerance",0.918465058054315,NA,0.0226661168325145,0.0889999999999986,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0,"Fair",0.03,1,3262011,0.113192439785363,0.00516928568442387,0.997559995424699,0.0248401434015334,652,TRUE,"relative_objective_tolerance",6.37925025874975,0.00180555756095471,0.0221502649318799,0.63600000000001,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0,"sL1",0.1,1,3262011,0.113192439785363,0.00498978606775025,0.997580216298593,0.0248004269751525,410,TRUE,"relative_objective_tolerance",4.05064025125803,0.000979058321921108,0.0224848482589857,0.399999999999991,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0,"Cauchy",0.3,1,3262011,0.113192439785363,0.00511219262956109,0.997506447907056,0.0250308516816686,340,TRUE,"relative_objective_tolerance",0.443483819624224,0.000161595457747466,0.0226010103855422,0.286999999999992,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0,"REE",NA,1,3262011,0.113192439785363,0.0112283824728642,0.993968350316353,0.0465110389775167,2000,FALSE,"fixed_subgradient_budget",28.3359229644188,NA,0.0247688916214381,0.649999999999991,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0,"TMDS",NA,1,3262011,0.113192439785363,0.00520576515760696,0.997456135549879,0.0252066573011408,209,TRUE,"relative_objective_tolerance",0.918465058054315,NA,0.0226661168325145,0.078000000000003,0,NA,NA,NA,NA,0,TRUE
"unconditional","none",2,0,"Squared",NA,1,3263011,0.116258337504855,0.00353598827118951,0.99801780129714,0.0227697105723938,189,TRUE,"relative_objective_tolerance",0.912789955701011,NA,0.0258555741934698,0.0789999999999935,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0,"Fair",0.03,1,3263011,0.116258337504855,0.00371157459597327,0.998034748389108,0.0231092142999522,587,TRUE,"relative_objective_tolerance",6.29671963654246,0.00167284718024939,0.0264741471268638,0.484000000000009,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0,"sL1",0.1,1,3263011,0.116258337504855,0.00347913721938109,0.998106671491582,0.0225535755173144,309,TRUE,"relative_objective_tolerance",4.00792479911013,0.000987654694523026,0.0262023584459975,0.296999999999997,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0,"Cauchy",0.3,1,3263011,0.116258337504855,0.00349422247802433,0.99805991285112,0.0226272167721323,251,TRUE,"relative_objective_tolerance",0.439934576597382,0.000157152943358089,0.0259877391206852,0.198999999999998,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0,"REE",NA,1,3263011,0.116258337504855,0.00763466646992961,0.995723617524119,0.0469649307648273,2000,FALSE,"fixed_subgradient_budget",26.7072985967248,NA,0.0230713284083485,0.619,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0,"TMDS",NA,1,3263011,0.116258337504855,0.00353598827118951,0.99801780129714,0.0227697105723938,189,TRUE,"relative_objective_tolerance",0.912789955701011,NA,0.0258555741934698,0.0730000000000075,0,NA,NA,NA,NA,0,TRUE
"unconditional","none",3,0,"Squared",NA,1,3264011,0.115525899238882,0.00357069585704695,0.99780553886118,0.0232494425557491,195,TRUE,"relative_objective_tolerance",0.813876671406762,NA,0.0142613460995992,0.0899999999999892,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0,"Fair",0.03,1,3264011,0.115525899238882,0.00354890028037613,0.997858453006914,0.0227342032151456,622,TRUE,"relative_objective_tolerance",5.65166269161664,0.0017594534271366,0.0154993171944622,0.609000000000009,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0,"sL1",0.1,1,3264011,0.115525899238882,0.00344281696449455,0.997902302511922,0.0226804882181598,345,TRUE,"relative_objective_tolerance",3.56606248932671,0.000944024671078651,0.0144996816950261,0.343000000000004,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0,"Cauchy",0.3,1,3264011,0.115525899238882,0.00349982536350968,0.997855534856812,0.0229583274946259,278,TRUE,"relative_objective_tolerance",0.391298620285277,0.000161424597625805,0.0143185788045705,0.25,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0,"REE",NA,1,3264011,0.115525899238882,0.00596388578312512,0.996244713414414,0.040611662499035,2000,FALSE,"fixed_subgradient_budget",26.0884903229139,NA,0.0157039536703657,0.677999999999997,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0,"TMDS",NA,1,3264011,0.115525899238882,0.00357069585704695,0.99780553886118,0.0232494425557491,195,TRUE,"relative_objective_tolerance",0.813876671406762,NA,0.0142613460995992,0.111999999999995,0,NA,NA,NA,NA,0,TRUE
"unconditional","none",4,0,"Squared",NA,1,3265011,0.112811072603465,0.00515715411033602,0.996754723336475,0.0263599028739324,279,TRUE,"relative_objective_tolerance",1.10225177530724,NA,0.0170141627071499,0.111000000000004,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0,"Fair",0.03,1,3265011,0.112811072603465,0.00481695906789159,0.997233764845116,0.0260141687777814,521,TRUE,"relative_objective_tolerance",6.9552917239808,0.00186563139242332,0.0153228903604206,0.491,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0,"sL1",0.1,1,3265011,0.112811072603465,0.00479934725983144,0.997123928027869,0.0257747787322819,324,TRUE,"relative_objective_tolerance",4.630192371052,0.00107538006837157,0.0162846661319471,0.381999999999991,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0,"Cauchy",0.3,1,3265011,0.112811072603465,0.00498508759274874,0.996919513982217,0.0260637825176268,322,TRUE,"relative_objective_tolerance",0.521938805963809,0.000160895187560119,0.0167186968239735,0.277999999999992,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0,"REE",NA,1,3265011,0.112811072603465,0.0093167749590175,0.993619086215915,0.0469422412339478,2000,FALSE,"fixed_subgradient_budget",30.3450493111205,NA,0.0142728841007115,0.62700000000001,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0,"TMDS",NA,1,3265011,0.112811072603465,0.00515715411033602,0.996754723336475,0.0263599028739324,279,TRUE,"relative_objective_tolerance",1.10225177530724,NA,0.0170141627071499,0.102000000000004,0,NA,NA,NA,NA,0,TRUE
"unconditional","none",5,0,"Squared",NA,1,3266011,0.109982411219329,0.00349288376541823,0.997963378269882,0.023753273368319,164,TRUE,"relative_objective_tolerance",0.949603686121682,NA,0.0168019138110487,0.070999999999998,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0,"Fair",0.03,1,3266011,0.109982411219329,0.00335067582359883,0.998055711137469,0.0233172385360525,403,TRUE,"relative_objective_tolerance",6.44123670651951,0.00174562003113639,0.0170611002949851,0.323999999999998,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0,"sL1",0.1,1,3266011,0.109982411219329,0.00333637853082636,0.998069792048418,0.0234431428586067,244,TRUE,"relative_objective_tolerance",4.1137854300708,0.000977366379477214,0.0168963648205557,0.23599999999999,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0,"Cauchy",0.3,1,3266011,0.109982411219329,0.00342018994930282,0.998013847184189,0.0236163674301982,218,TRUE,"relative_objective_tolerance",0.454802594150711,0.000155972958145826,0.0168104560031174,0.167000000000002,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0,"REE",NA,1,3266011,0.109982411219329,0.0101416063493138,0.993666047253301,0.0567792945684931,2000,FALSE,"fixed_subgradient_budget",27.5270092559366,NA,0.016643352489093,0.623999999999995,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0,"TMDS",NA,1,3266011,0.109982411219329,0.00349288376541823,0.997963378269882,0.023753273368319,164,TRUE,"relative_objective_tolerance",0.949603686121682,NA,0.0168019138110487,0.070999999999998,0,NA,NA,NA,NA,0,TRUE
"unconditional","none",6,0,"Squared",NA,1,3267011,0.122103823553294,0.0032082548037522,0.998323097707787,0.0238963213431205,200,TRUE,"relative_objective_tolerance",0.896264366134008,NA,0.0261986188391131,0.0829999999999984,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0,"Fair",0.03,1,3267011,0.122103823553294,0.00324692420068362,0.998304985249609,0.0240411002725865,406,TRUE,"relative_objective_tolerance",6.19015266949291,0.00175066613484426,0.0267322703175473,0.345999999999989,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0,"sL1",0.1,1,3267011,0.122103823553294,0.00317327751291974,0.998344748285639,0.0236408109233731,253,TRUE,"relative_objective_tolerance",3.92179252744371,0.000959634297518613,0.0264547202105524,0.301000000000002,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0,"Cauchy",0.3,1,3267011,0.122103823553294,0.00318603799793959,0.998336637694759,0.0237645881065824,216,TRUE,"relative_objective_tolerance",0.431300357329958,0.00015637879883295,0.0263016648548283,0.227000000000004,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0,"REE",NA,1,3267011,0.122103823553294,0.00616780930591876,0.996749736825877,0.0427835378826984,2000,FALSE,"fixed_subgradient_budget",28.6890275939892,NA,0.0271244265590517,0.658000000000001,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0,"TMDS",NA,1,3267011,0.122103823553294,0.0032082548037522,0.998323097707787,0.0238963213431205,200,TRUE,"relative_objective_tolerance",0.896264366134008,NA,0.0261986188391131,0.0829999999999984,0,NA,NA,NA,NA,0,TRUE
"unconditional","none",7,0,"Squared",NA,1,3268011,0.120500969462091,0.00429075692199743,0.997727607407252,0.0268444789885927,158,TRUE,"relative_objective_tolerance",0.845479984802614,NA,0.016956590875297,0.0700000000000074,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0,"Fair",0.03,1,3268011,0.120500969462091,0.00397762183148187,0.997961639619549,0.0257268282922724,401,TRUE,"relative_objective_tolerance",6.00610303721589,0.00178389128672757,0.017952843962509,0.325999999999993,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0,"sL1",0.1,1,3268011,0.120500969462091,0.00410494683594675,0.997845739251145,0.0260752698317785,249,TRUE,"relative_objective_tolerance",3.74850567951133,0.000937226219357904,0.0172958673993814,0.272000000000006,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0,"Cauchy",0.3,1,3268011,0.120500969462091,0.00421700139251768,0.997771387671339,0.0265154718257701,216,TRUE,"relative_objective_tolerance",0.408648898429257,0.000154364271026076,0.0170566759974664,0.172000000000011,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0,"REE",NA,1,3268011,0.120500969462091,0.00760238019890958,0.995916190600991,0.0472965293393794,2000,FALSE,"fixed_subgradient_budget",26.8667795008402,NA,0.0173536063802623,0.676000000000002,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0,"TMDS",NA,1,3268011,0.120500969462091,0.00429075692199743,0.997727607407252,0.0268444789885927,158,TRUE,"relative_objective_tolerance",0.845479984802614,NA,0.016956590875297,0.0670000000000073,0,NA,NA,NA,NA,0,TRUE
"unconditional","none",8,0,"Squared",NA,1,3269011,0.121439204562505,0.0039682835298559,0.99644907269429,0.0223357921244572,212,TRUE,"relative_objective_tolerance",0.949057913823331,NA,0.0211909177560849,0.0969999999999942,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0,"Fair",0.03,1,3269011,0.121439204562505,0.00400670376426104,0.996517318502205,0.0231739569373933,512,TRUE,"relative_objective_tolerance",6.55319244295741,0.00184287232682604,0.0218791632294618,0.456000000000003,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0,"sL1",0.1,1,3269011,0.121439204562505,0.00391195026998847,0.996539642620645,0.0224236903065828,319,TRUE,"relative_objective_tolerance",4.17146539334624,0.00100283455439488,0.0219630827510652,0.385000000000005,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0,"Cauchy",0.3,1,3269011,0.121439204562505,0.00393432754218259,0.996492376502599,0.0223199596565288,280,TRUE,"relative_objective_tolerance",0.45760894924195,0.00016412138387612,0.0215403126212247,0.227000000000004,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0,"REE",NA,1,3269011,0.121439204562505,0.00915760518064912,0.992289095345808,0.0471545752165654,2000,FALSE,"fixed_subgradient_budget",28.6523406755266,NA,0.0193679569211037,0.664000000000001,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0,"TMDS",NA,1,3269011,0.121439204562505,0.0039682835298559,0.99644907269429,0.0223357921244572,212,TRUE,"relative_objective_tolerance",0.949057913823331,NA,0.0211909177560849,0.0829999999999984,0,NA,NA,NA,NA,0,TRUE
"unconditional","none",9,0,"Squared",NA,1,3270011,0.120042553522134,0.00335749686626408,0.997796200668103,0.0224330248346647,213,TRUE,"relative_objective_tolerance",1.01127975119345,NA,0.0343959528932681,0.0910000000000082,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0,"Fair",0.03,1,3270011,0.120042553522134,0.00337938416477157,0.997686571058102,0.0220648981369695,481,TRUE,"relative_objective_tolerance",6.86866939337424,0.00184699492599323,0.0331855567525034,0.406999999999996,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0,"sL1",0.1,1,3270011,0.120042553522134,0.00323849166213641,0.99783352587771,0.0218403809708354,301,TRUE,"relative_objective_tolerance",4.41513887478691,0.00106132082813748,0.0340075245874551,0.296000000000006,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0,"Cauchy",0.3,1,3270011,0.120042553522134,0.00331246719616529,0.997808607366545,0.0221897714557595,261,TRUE,"relative_objective_tolerance",0.486562626392006,0.000161354127335233,0.0342736018722586,0.245000000000005,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0,"REE",NA,1,3270011,0.120042553522134,0.00858213389999085,0.99390990072862,0.0503139770044291,2000,FALSE,"fixed_subgradient_budget",29.0309027817864,NA,0.031808041731328,0.709000000000003,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0,"TMDS",NA,1,3270011,0.120042553522134,0.00335749686626408,0.997796200668103,0.0224330248346647,213,TRUE,"relative_objective_tolerance",1.01127975119345,NA,0.0343959528932681,0.0790000000000077,0,NA,NA,NA,NA,0,TRUE
"unconditional","none",10,0,"Squared",NA,1,3271011,0.126744673053836,0.00277064106542169,0.998351663462934,0.0234101957872401,189,TRUE,"relative_objective_tolerance",0.973887878353172,NA,0.0281862326723099,0.0949999999999989,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0,"Fair",0.03,1,3271011,0.126744673053836,0.00281287712412792,0.998298527217677,0.0232411570855451,425,TRUE,"relative_objective_tolerance",6.61978603726434,0.00180438428086261,0.0255535222723567,0.333999999999989,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0,"sL1",0.1,1,3271011,0.126744673053836,0.00269885949285842,0.998385778190459,0.0229275040384857,268,TRUE,"relative_objective_tolerance",4.25817985999988,0.00102460512534852,0.0272059983702635,0.259999999999991,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0,"Cauchy",0.3,1,3271011,0.126744673053836,0.00273131879301658,0.998372391479487,0.023195458943386,215,TRUE,"relative_objective_tolerance",0.468876594652098,0.000158275639301311,0.0278866750498861,0.166999999999987,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0,"REE",NA,1,3271011,0.126744673053836,0.00637786021758902,0.996536402888722,0.0480211988905742,2000,FALSE,"fixed_subgradient_budget",29.9973992697043,NA,0.0224626572659901,0.614000000000004,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0,"TMDS",NA,1,3271011,0.126744673053836,0.00277064106542169,0.998351663462934,0.0234101957872401,189,TRUE,"relative_objective_tolerance",0.973887878353172,NA,0.0281862326723099,0.0690000000000026,0,NA,NA,NA,NA,0,TRUE
"unconditional","none",1,0.05,"Squared",NA,1,3262061,0.115380343909218,0.523636984423363,0.64365700134105,0.378288040185057,738,TRUE,"relative_objective_tolerance",219.673754180284,NA,0.0158278579541027,0.319000000000003,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0.05,"Fair",0.03,1,3262061,0.115380343909218,0.00623579996627943,0.996976720163317,0.0306725903125579,456,TRUE,"relative_objective_tolerance",81.8710628406487,0.00635603398496505,0.0220684593764059,0.463999999999999,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0.05,"sL1",0.1,1,3262061,0.115380343909218,0.00723194703077534,0.996410610061584,0.034417836510163,294,TRUE,"relative_objective_tolerance",80.5261192645247,0.0044248083467128,0.0224484925093977,0.313000000000002,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0.05,"Cauchy",0.3,1,3262061,0.115380343909218,0.268927545432426,0.773337675191803,0.091378314553602,3101,TRUE,"relative_objective_tolerance",5.96424106047912,0.000357497754400514,0.0207352925868287,2.857,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0.05,"REE",NA,1,3262061,0.115380343909218,0.0140816410977369,0.992534914790961,0.0516067110274343,2000,FALSE,"fixed_subgradient_budget",477.15027313368,NA,0.0249980152281052,0.674999999999997,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0.05,"TMDS",NA,1,3262061,0.115380343909218,0.00534302280315935,0.997364216051537,0.0257627945948964,252,TRUE,"relative_objective_tolerance",0.836983563331359,NA,0.0236705601834797,0.138000000000005,0,NA,NA,NA,NA,24,FALSE
"unconditional","none",2,0.05,"Squared",NA,1,3263061,0.118102767194086,0.44253655733197,0.71574414741465,0.387570461979229,318,TRUE,"relative_objective_tolerance",230.065403678689,NA,0.0359654798966579,0.153999999999996,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0.05,"Fair",0.03,1,3263061,0.118102767194086,0.0046119494831216,0.997389779299528,0.026735313750687,634,TRUE,"relative_objective_tolerance",83.4174277562471,0.00600098227842501,0.026351152316736,0.612000000000009,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0.05,"sL1",0.1,1,3263061,0.118102767194086,0.00490986255126091,0.99711344901642,0.0290082515152114,361,TRUE,"relative_objective_tolerance",82.1886265779803,0.0041974457417637,0.0261539129112444,0.405000000000001,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0.05,"Cauchy",0.3,1,3263061,0.118102767194086,0.00356514524907381,0.998029963967062,0.0229851415001115,266,TRUE,"relative_objective_tolerance",5.35078162235837,0.000358705913978482,0.025320314657402,0.233000000000004,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0.05,"REE",NA,1,3263061,0.118102767194086,0.0130373833529215,0.991376161332662,0.0552340992089463,2000,FALSE,"fixed_subgradient_budget",494.89002286878,NA,0.0223488391623716,0.656000000000006,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0.05,"TMDS",NA,1,3263061,0.118102767194086,0.0037750195691888,0.997930271392629,0.0235058896467428,196,TRUE,"relative_objective_tolerance",0.830208148027607,NA,0.0252732272005296,0.0829999999999984,0,NA,NA,NA,NA,23,FALSE
"unconditional","none",3,0.05,"Squared",NA,1,3264061,0.118738396081306,0.482061254217383,0.682864583733528,0.389534146152505,572,TRUE,"relative_objective_tolerance",183.632547624605,NA,0.0194750934279887,0.230000000000004,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0.05,"Fair",0.03,1,3264061,0.118738396081306,0.00584441767941368,0.99646879174594,0.0292854868136554,943,TRUE,"relative_objective_tolerance",76.0357265378164,0.0060718287158683,0.0125470002734674,0.884999999999991,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0.05,"sL1",0.1,1,3264061,0.118738396081306,0.00808846435318211,0.995022696484746,0.0352595223584587,277,TRUE,"relative_objective_tolerance",74.8971317727395,0.00406980629195003,0.0105223417554706,0.253999999999991,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0.05,"Cauchy",0.3,1,3264061,0.118738396081306,0.00427075823478118,0.997344389327287,0.0246929994207752,224,TRUE,"relative_objective_tolerance",5.12115075308183,0.000358571707292635,0.0135080178618834,0.185000000000002,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0.05,"REE",NA,1,3264061,0.118738396081306,0.0107153532494125,0.993055799199513,0.0515538040009374,2000,FALSE,"fixed_subgradient_budget",419.327620200224,NA,0.0164237401489273,0.659000000000006,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0.05,"TMDS",NA,1,3264061,0.118738396081306,0.00393124750579743,0.997551173398264,0.0238296083323473,188,TRUE,"relative_objective_tolerance",0.743703789989671,NA,0.0146391039138762,0.0769999999999982,0,NA,NA,NA,NA,23,FALSE
"unconditional","none",4,0.05,"Squared",NA,1,3265061,0.11451091343368,0.385118693205436,0.757943886950019,0.389295267136139,305,TRUE,"relative_objective_tolerance",247.309396162235,NA,0.0411287463651667,0.135999999999996,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0.05,"Fair",0.03,1,3265061,0.11451091343368,0.00570029611711687,0.996486432624325,0.029527039114821,441,TRUE,"relative_objective_tolerance",86.561935293722,0.00659472228250645,0.0160483533525246,0.468000000000004,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0.05,"sL1",0.1,1,3265061,0.11451091343368,0.00641931864289136,0.995774766590959,0.0317260406409223,291,TRUE,"relative_objective_tolerance",85.3086195232675,0.00447125755614578,0.0168154115213621,0.313000000000002,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0.05,"Cauchy",0.3,1,3265061,0.11451091343368,0.00480500193290478,0.997046067885772,0.0262917116755155,244,TRUE,"relative_objective_tolerance",5.47010522945294,0.000369702384469276,0.0169129288388994,0.216000000000008,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0.05,"REE",NA,1,3265061,0.11451091343368,0.0145869981928037,0.989513207394995,0.0555704166307771,2000,FALSE,"fixed_subgradient_budget",527.953791472299,NA,0.0148075879758091,0.669999999999987,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0.05,"TMDS",NA,1,3265061,0.11451091343368,0.00506016486911565,0.996875290650111,0.0268836335098791,259,TRUE,"relative_objective_tolerance",0.97498828514735,NA,0.0172126093678324,0.0999999999999943,0,NA,NA,NA,NA,22,FALSE
"unconditional","none",5,0.05,"Squared",NA,1,3266061,0.113715494632711,0.332080140862465,0.801972382583186,0.35482175116876,371,TRUE,"relative_objective_tolerance",183.218850728848,NA,0.0333391806076072,0.179999999999993,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0.05,"Fair",0.03,1,3266061,0.113715494632711,0.00447782219628301,0.997623497955886,0.0300522855342747,600,TRUE,"relative_objective_tolerance",74.699369306561,0.00622354740941739,0.0171792478098506,0.635000000000005,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0.05,"sL1",0.1,1,3266061,0.113715494632711,0.0055252855361233,0.997010320683811,0.0330822713870213,379,TRUE,"relative_objective_tolerance",73.4415518365921,0.00411244770940824,0.016684955170489,0.379999999999995,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0.05,"Cauchy",0.3,1,3266061,0.113715494632711,0.00369568392326047,0.997918917182933,0.0254416665775879,386,TRUE,"relative_objective_tolerance",5.11006445235842,0.000340306025569494,0.016892944607824,0.327999999999989,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0.05,"REE",NA,1,3266061,0.113715494632711,0.00943604925996899,0.994461072514584,0.0514813419569233,2000,FALSE,"fixed_subgradient_budget",411.520999331104,NA,0.0166557734470419,0.649000000000001,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0.05,"TMDS",NA,1,3266061,0.113715494632711,0.00366108079763583,0.9979197115123,0.024848971962977,249,TRUE,"relative_objective_tolerance",0.790705057413796,NA,0.0169254038640228,0.0969999999999942,0,NA,NA,NA,NA,22,FALSE
"unconditional","none",6,0.05,"Squared",NA,1,3267061,0.125616597674812,0.599278693074925,0.604154931012009,0.39368725563109,566,TRUE,"relative_objective_tolerance",185.215150066754,NA,0.0346695810211667,0.198999999999998,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0.05,"Fair",0.03,1,3267061,0.125616597674812,0.00463172469915951,0.99744022842948,0.0292941240149252,997,TRUE,"relative_objective_tolerance",77.3745479071406,0.0060247137093317,0.0253585467435975,0.874000000000009,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0.05,"sL1",0.1,1,3267061,0.125616597674812,0.00531593351333703,0.997010292482973,0.0320179119302112,394,TRUE,"relative_objective_tolerance",76.0930245799071,0.0041917870293494,0.025134192770039,0.359000000000009,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0.05,"Cauchy",0.3,1,3267061,0.125616597674812,0.0033332428512951,0.99823848662629,0.0243185725116611,212,TRUE,"relative_objective_tolerance",5.17207241689811,0.00035368155861232,0.0258507040984705,0.173999999999992,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0.05,"REE",NA,1,3267061,0.125616597674812,0.00954466975719914,0.994441690022543,0.0529724085077271,2000,FALSE,"fixed_subgradient_budget",426.080587325238,NA,0.0276155314986766,0.664000000000001,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0.05,"TMDS",NA,1,3267061,0.125616597674812,0.00358353434457337,0.998090491056847,0.024890241100377,201,TRUE,"relative_objective_tolerance",0.77858745648942,NA,0.0274697001108294,0.0799999999999983,0,NA,NA,NA,NA,33,FALSE
"unconditional","none",7,0.05,"Squared",NA,1,3268061,0.122135450691188,0.262336882361047,0.857188983845986,0.323841967239267,399,TRUE,"relative_objective_tolerance",163.735371484414,NA,0.0212728567485465,0.143000000000001,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0.05,"Fair",0.03,1,3268061,0.122135450691188,0.00650286231292629,0.996680215827522,0.0328028942818997,331,TRUE,"relative_objective_tolerance",70.8417644235702,0.005866996637459,0.019075092427571,0.274999999999991,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0.05,"sL1",0.1,1,3268061,0.122135450691188,0.00783403593911436,0.995865857849347,0.0357781230650272,197,TRUE,"relative_objective_tolerance",69.5347177135721,0.0040412365407706,0.0188230781909806,0.216999999999999,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0.05,"Cauchy",0.3,1,3268061,0.122135450691188,0.00466737718843324,0.997573673566987,0.0271989494028231,157,TRUE,"relative_objective_tolerance",4.98940036461907,0.000339913882386136,0.017089266382329,0.129000000000005,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0.05,"REE",NA,1,3268061,0.122135450691188,0.0103927199871958,0.994523561983238,0.0443517903253354,2000,FALSE,"fixed_subgradient_budget",396.785860738193,NA,0.0206980400770381,0.631,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0.05,"TMDS",NA,1,3268061,0.122135450691188,0.00448186163668285,0.997687324157962,0.0272045975577762,170,TRUE,"relative_objective_tolerance",0.729712482184908,NA,0.01651677842591,0.0700000000000074,0,NA,NA,NA,NA,22,FALSE
"unconditional","none",8,0.05,"Squared",NA,1,3269061,0.125074922572501,0.483961094909083,0.651265253647406,0.355750263503264,480,TRUE,"relative_objective_tolerance",240.737131812598,NA,0.0290444518758166,0.178000000000011,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0.05,"Fair",0.03,1,3269061,0.125074922572501,0.00577905586355931,0.995326605150265,0.0293684828106798,850,TRUE,"relative_objective_tolerance",82.9757977370111,0.00623756191500957,0.0218733064355214,0.74799999999999,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0.05,"sL1",0.1,1,3269061,0.125074922572501,0.00648737928933985,0.994866744979648,0.031510956554909,553,TRUE,"relative_objective_tolerance",81.6654585394155,0.00436835872748373,0.0213068568678423,0.506,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0.05,"Cauchy",0.3,1,3269061,0.125074922572501,0.00387823728597025,0.996621982958591,0.0231063704618138,371,TRUE,"relative_objective_tolerance",5.32861076513064,0.00036350741775245,0.0210791080465221,0.319000000000003,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0.05,"REE",NA,1,3269061,0.125074922572501,0.0116188423895036,0.991030145916381,0.0578255853997518,2000,FALSE,"fixed_subgradient_budget",474.801325522273,NA,0.0137932973058236,0.715999999999994,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0.05,"TMDS",NA,1,3269061,0.125074922572501,0.00404936874312589,0.99639537087618,0.0229895719848179,261,TRUE,"relative_objective_tolerance",0.849019093584004,NA,0.0207840912414869,0.100999999999999,0,NA,NA,NA,NA,22,FALSE
"unconditional","none",9,0.05,"Squared",NA,1,3270061,0.122520481594681,0.421132885202897,0.751392222579192,0.384172964717244,241,TRUE,"relative_objective_tolerance",201.111910687074,NA,0.0340845382404189,0.10499999999999,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0.05,"Fair",0.03,1,3270061,0.122520481594681,0.00441587676505395,0.997060013398689,0.0277135311764423,772,TRUE,"relative_objective_tolerance",79.7771602160007,0.00621619740286968,0.0340824214316368,0.653000000000006,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0.05,"sL1",0.1,1,3270061,0.122520481594681,0.00542353263065853,0.996323432728053,0.0308808641154326,506,TRUE,"relative_objective_tolerance",78.3188429393151,0.00425289584201975,0.0340580108717942,0.444000000000003,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0.05,"Cauchy",0.3,1,3270061,0.122520481594681,0.00343602902177054,0.997782841450909,0.0230600520666238,440,TRUE,"relative_objective_tolerance",5.28847616666932,0.00036161091077793,0.0347250955547544,0.390999999999991,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0.05,"REE",NA,1,3270061,0.122520481594681,0.0126124625005068,0.990358386943741,0.0564819136630085,2000,FALSE,"fixed_subgradient_budget",442.091070083388,NA,0.0339756409592643,0.616,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0.05,"TMDS",NA,1,3270061,0.122520481594681,0.00346318297005499,0.997772046777631,0.0230697796993147,2355,TRUE,"relative_objective_tolerance",0.921645097184359,NA,0.0350027021709436,0.760999999999996,0,NA,NA,NA,NA,22,FALSE
"unconditional","none",10,0.05,"Squared",NA,1,3271061,0.130845157161455,0.503159084109431,0.656161283415567,0.389847308326792,461,TRUE,"relative_objective_tolerance",226.190854010876,NA,0.0499821989904703,0.198000000000008,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0.05,"Fair",0.03,1,3271061,0.130845157161455,0.0070819487287116,0.995229656143053,0.0346612768007977,696,TRUE,"relative_objective_tolerance",83.2350550490461,0.00626246840545634,0.0264856002965008,0.637999999999991,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0.05,"sL1",0.1,1,3271061,0.130845157161455,0.00934304456657031,0.993621230098366,0.0394637628067106,404,TRUE,"relative_objective_tolerance",81.9013991736033,0.00428425842882296,0.0283424668118148,0.408999999999992,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0.05,"Cauchy",0.3,1,3271061,0.130845157161455,0.00324563040514869,0.998037862756167,0.025475430847073,291,TRUE,"relative_objective_tolerance",5.35156432138129,0.000368956174478018,0.0281837647442085,0.271000000000001,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0.05,"REE",NA,1,3271061,0.130845157161455,0.0162078182368335,0.989202363993523,0.0601387345764031,2000,FALSE,"fixed_subgradient_budget",480.819349625876,NA,0.0220151639786828,0.671999999999997,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0.05,"TMDS",NA,1,3271061,0.130845157161455,0.00287304993888171,0.998297123141027,0.024054968702454,215,TRUE,"relative_objective_tolerance",0.860845738014397,NA,0.0284808732107684,0.0900000000000034,0,NA,NA,NA,NA,22,FALSE
"unconditional","none",1,0.1,"Squared",NA,1,3262111,0.117590715619094,0.451789624569281,0.746002836891676,0.566460467896688,323,TRUE,"relative_objective_tolerance",389.389953054854,NA,0.029455328209344,0.128,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0.1,"Fair",0.03,1,3262111,0.117590715619094,0.0143671548580363,0.992314639958979,0.0476489604374444,527,TRUE,"relative_objective_tolerance",152.374755653755,0.00823969228559136,0.0205078049194764,0.515999999999991,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0.1,"sL1",0.1,1,3262111,0.117590715619094,0.0178108923785245,0.990530360597795,0.0553683561995678,315,TRUE,"relative_objective_tolerance",151.936753091391,0.00574239522762235,0.0207763746113929,0.293999999999997,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0.1,"Cauchy",0.3,1,3262111,0.117590715619094,0.00769273925570801,0.996113780805856,0.030190477727225,476,TRUE,"relative_objective_tolerance",10.0720434924072,0.00048915813184779,0.0222163775778769,0.370999999999995,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0.1,"REE",NA,1,3262111,0.117590715619094,0.0217183171390235,0.987757819309809,0.0609188955678704,2000,FALSE,"fixed_subgradient_budget",885.312479422267,NA,0.0142181735910011,0.628,0,NA,NA,NA,NA,NA,NA
"unconditional","none",1,0.1,"TMDS",NA,1,3262111,0.117590715619094,0.0336797165654361,0.983052960159922,0.06734100583468,474,TRUE,"relative_objective_tolerance",0.383651450566337,NA,0.0390581004065186,0.162999999999997,0,NA,NA,NA,NA,177,FALSE
"unconditional","none",2,0.1,"Squared",NA,1,3263111,0.12078767568274,0.729854325175687,0.510682138997235,0.643195705861675,531,TRUE,"relative_objective_tolerance",415.557225740364,NA,0.0425676726435146,0.182000000000002,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0.1,"Fair",0.03,1,3263111,0.12078767568274,0.0120602930546201,0.993526552835743,0.0468153649219434,682,TRUE,"relative_objective_tolerance",160.980605364383,0.00715797301117808,0.0270954715068953,0.631,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0.1,"sL1",0.1,1,3263111,0.12078767568274,0.0172433831553884,0.990191425984954,0.0557259107658878,462,TRUE,"relative_objective_tolerance",160.774306553522,0.00519682572950033,0.0281322062596684,0.447000000000003,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0.1,"Cauchy",0.3,1,3263111,0.12078767568274,0.00399966210711844,0.997889338116238,0.0252127850128026,233,TRUE,"relative_objective_tolerance",10.2644463977489,0.000452243229367534,0.0262479555956566,0.236999999999995,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0.1,"REE",NA,1,3263111,0.12078767568274,0.0255339117415259,0.985154982366203,0.0748079626577495,2000,FALSE,"fixed_subgradient_budget",938.304139305926,NA,0.0237988175988796,0.661999999999992,0,NA,NA,NA,NA,NA,NA
"unconditional","none",2,0.1,"TMDS",NA,1,3263111,0.12078767568274,0.00412398945485992,0.997829298980942,0.0256248492953095,300,TRUE,"relative_objective_tolerance",0.68571053385252,NA,0.0261763930435496,0.119,0,NA,NA,NA,NA,44,FALSE
"unconditional","none",3,0.1,"Squared",NA,1,3264111,0.120775581158874,0.509804112398097,0.669060900096403,0.529806444276082,1562,TRUE,"relative_objective_tolerance",309.915005819749,NA,0.0474399712274271,0.532000000000011,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0.1,"Fair",0.03,1,3264111,0.120775581158874,0.0129108759681631,0.991540648128845,0.0448358448070231,440,TRUE,"relative_objective_tolerance",135.13703992705,0.00759578330642027,0.0129729646077999,0.396000000000001,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0.1,"sL1",0.1,1,3264111,0.120775581158874,0.0163706319144903,0.989666670127181,0.0532247401251882,276,TRUE,"relative_objective_tolerance",134.680779717303,0.00522918662263838,0.0128546962157715,0.247,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0.1,"Cauchy",0.3,1,3264111,0.120775581158874,0.00551972652029198,0.996473297683563,0.027753800833686,200,TRUE,"relative_objective_tolerance",9.53129886929271,0.000467362836596772,0.0110896933872629,0.165999999999997,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0.1,"REE",NA,1,3264111,0.120775581158874,0.024482402271487,0.985511125151342,0.0720667650199096,2000,FALSE,"fixed_subgradient_budget",729.056420435785,NA,0.010710303870931,0.727000000000004,0,NA,NA,NA,NA,NA,NA
"unconditional","none",3,0.1,"TMDS",NA,1,3264111,0.120775581158874,0.0040041104322377,0.997488989601536,0.0238224949710516,196,TRUE,"relative_objective_tolerance",0.636147731756938,NA,0.0124804560170047,0.0820000000000078,0,NA,NA,NA,NA,44,FALSE
"unconditional","none",4,0.1,"Squared",NA,1,3265111,0.118207306436582,0.71802009747665,0.531571343246567,0.644669458307011,279,TRUE,"relative_objective_tolerance",473.900252839491,NA,0.0502102584936997,0.0999999999999943,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0.1,"Fair",0.03,1,3265111,0.118207306436582,0.0138038243225276,0.991538160826656,0.0469763609737212,544,TRUE,"relative_objective_tolerance",170.093759750803,0.00836972719557914,0.016505118528583,0.453000000000003,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0.1,"sL1",0.1,1,3265111,0.118207306436582,0.0181208733802457,0.988627301147931,0.0547171592378951,353,TRUE,"relative_objective_tolerance",169.859334780425,0.00584466012880399,0.0161211983122591,0.344000000000008,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0.1,"Cauchy",0.3,1,3265111,0.118207306436582,0.00688339506405888,0.995804069079021,0.0302037813688398,221,TRUE,"relative_objective_tolerance",10.5220041077534,0.000491038067056284,0.015534330100578,0.180000000000007,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0.1,"REE",NA,1,3265111,0.118207306436582,0.0267676989440218,0.982604180300461,0.073852211306619,2000,FALSE,"fixed_subgradient_budget",1048.03517647194,NA,0.0168943073067705,0.634,0,NA,NA,NA,NA,NA,NA
"unconditional","none",4,0.1,"TMDS",NA,1,3265111,0.118207306436582,0.00590369581778993,0.996477639205991,0.0285746382458919,260,TRUE,"relative_objective_tolerance",0.780936053124466,NA,0.0138589810690101,0.0990000000000038,0,NA,NA,NA,NA,49,FALSE
"unconditional","none",5,0.1,"Squared",NA,1,3266111,0.116479621506835,0.757051183940254,0.47135561576689,0.575010984607374,1591,TRUE,"relative_objective_tolerance",327.848363245194,NA,0.0326072242981214,0.544000000000011,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0.1,"Fair",0.03,1,3266111,0.116479621506835,0.00691097389421103,0.995821378212322,0.0349795490272834,552,TRUE,"relative_objective_tolerance",141.99130797956,0.00805983738559909,0.0170538471116018,0.539000000000001,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0.1,"sL1",0.1,1,3266111,0.116479621506835,0.00951690274980188,0.994180342555486,0.0422915782776596,329,TRUE,"relative_objective_tolerance",141.557219034774,0.00553696205263976,0.0165236604327649,0.320999999999998,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0.1,"Cauchy",0.3,1,3266111,0.116479621506835,0.00426058407885854,0.997464641220245,0.0261593805998901,251,TRUE,"relative_objective_tolerance",9.74278967752257,0.000467387524561642,0.0167912069116641,0.211999999999989,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0.1,"REE",NA,1,3266111,0.116479621506835,0.0243892843219534,0.983709509921703,0.0833009772167201,2000,FALSE,"fixed_subgradient_budget",759.656043955252,NA,0.0118182672256535,0.62299999999999,0,NA,NA,NA,NA,NA,NA
"unconditional","none",5,0.1,"TMDS",NA,1,3266111,0.116479621506835,0.322339474330527,0.835197971044667,0.215531334949594,953,TRUE,"relative_objective_tolerance",0.324296346135989,NA,0.0177938974453816,0.334999999999994,0,NA,NA,NA,NA,165,FALSE
"unconditional","none",6,0.1,"Squared",NA,1,3267111,0.12765280644144,0.736699134376149,0.495614369862753,0.587754961340479,353,TRUE,"relative_objective_tolerance",321.488956338308,NA,0.048995088777838,0.152000000000001,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0.1,"Fair",0.03,1,3267111,0.12765280644144,0.00685150562699499,0.996424538495662,0.039271934998024,901,TRUE,"relative_objective_tolerance",142.591245073705,0.00817270096506242,0.029980508614423,0.778999999999996,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0.1,"sL1",0.1,1,3267111,0.12765280644144,0.00932333776451666,0.995124938009428,0.0461924053391189,571,TRUE,"relative_objective_tolerance",142.183699414608,0.00533004888969887,0.0298997948675763,0.575000000000003,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0.1,"Cauchy",0.3,1,3267111,0.12765280644144,0.0038800807825109,0.997985552527172,0.0271063639739824,236,TRUE,"relative_objective_tolerance",9.77857305678456,0.000465966380970903,0.0269709396964222,0.230999999999995,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0.1,"REE",NA,1,3267111,0.12765280644144,0.0157197180505545,0.991789134440125,0.0641879211093236,2000,FALSE,"fixed_subgradient_budget",777.509030789432,NA,0.0282807322495545,0.713000000000008,0,NA,NA,NA,NA,NA,NA
"unconditional","none",6,0.1,"TMDS",NA,1,3267111,0.12765280644144,0.00367731578704611,0.99807719577354,0.0258305879348824,184,TRUE,"relative_objective_tolerance",0.694172863153422,NA,0.0258266260877584,0.119,0,NA,NA,NA,NA,46,FALSE
"unconditional","none",7,0.1,"Squared",NA,1,3268111,0.125087611434554,0.605802470030669,0.625925321408408,0.607479576021137,374,TRUE,"relative_objective_tolerance",366.333708119292,NA,0.045346802758401,0.131,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0.1,"Fair",0.03,1,3268111,0.125087611434554,0.0128675281213699,0.993213247796751,0.049539743267881,519,TRUE,"relative_objective_tolerance",150.651183826629,0.00793677515983733,0.0178238541540797,0.435000000000002,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0.1,"sL1",0.1,1,3268111,0.125087611434554,0.0164942391622334,0.991181317756708,0.0575139104433782,326,TRUE,"relative_objective_tolerance",150.242864620181,0.00540479192794332,0.017961824004028,0.335999999999999,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0.1,"Cauchy",0.3,1,3268111,0.125087611434554,0.0050062972528272,0.99738250650213,0.0291468255539992,256,TRUE,"relative_objective_tolerance",9.99255580760347,0.000484892771948803,0.0175806050068772,0.224999999999994,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0.1,"REE",NA,1,3268111,0.125087611434554,0.0233823558741574,0.98717939011364,0.0703110213316211,2000,FALSE,"fixed_subgradient_budget",874.57308053396,NA,0.0186134675209074,0.624000000000009,0,NA,NA,NA,NA,NA,NA
"unconditional","none",7,0.1,"TMDS",NA,1,3268111,0.125087611434554,0.00489173377943919,0.997507478797053,0.0289817948442753,218,TRUE,"relative_objective_tolerance",0.670863711386279,NA,0.0347033030587062,0.085000000000008,0,NA,NA,NA,NA,46,FALSE
"unconditional","none",8,0.1,"Squared",NA,1,3269111,0.128005381886604,0.734077820641997,0.525931697345997,0.592156847662843,376,TRUE,"relative_objective_tolerance",355.171119937982,NA,0.0439023998880323,0.140000000000001,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0.1,"Fair",0.03,1,3269111,0.128005381886604,0.101189086274757,0.902937037143619,0.101003164795994,1429,TRUE,"relative_objective_tolerance",149.21592789398,0.00795040790591228,0.0217233669900829,1.288,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0.1,"sL1",0.1,1,3269111,0.128005381886604,0.0128061456691361,0.989628941536937,0.0473757899075271,437,TRUE,"relative_objective_tolerance",146.829188707872,0.00563985805523146,0.0264495743635221,0.393000000000001,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0.1,"Cauchy",0.3,1,3269111,0.128005381886604,0.00426896077109506,0.996409841666953,0.0238098786066791,314,TRUE,"relative_objective_tolerance",9.90741662051598,0.00048756964821484,0.0240925758960846,0.260999999999996,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0.1,"REE",NA,1,3269111,0.128005381886604,0.0242201496602228,0.981295112089199,0.0777944904838418,2000,FALSE,"fixed_subgradient_budget",808.123984147004,NA,0.0220477557659578,0.635000000000005,0,NA,NA,NA,NA,NA,NA
"unconditional","none",8,0.1,"TMDS",NA,1,3269111,0.128005381886604,0.00472736253413097,0.995894275444936,0.02476433143998,258,TRUE,"relative_objective_tolerance",0.738369476131693,NA,0.0236421517218428,0.0960000000000036,0,NA,NA,NA,NA,44,FALSE
"unconditional","none",9,0.1,"Squared",NA,1,3270111,0.124834308774663,0.633708123749008,0.616117127598043,0.589604990690504,353,TRUE,"relative_objective_tolerance",350.514712995829,NA,0.0527298869303874,0.143999999999991,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0.1,"Fair",0.03,1,3270111,0.124834308774663,0.0115985118085496,0.993453252747798,0.04789718603066,521,TRUE,"relative_objective_tolerance",148.871689748347,0.0081910837148494,0.0315045677875017,0.463000000000008,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0.1,"sL1",0.1,1,3270111,0.124834308774663,0.0149935476652086,0.991055892238666,0.0543051121905559,312,TRUE,"relative_objective_tolerance",148.256288834359,0.00576596635297263,0.0322485357691898,0.336000000000013,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0.1,"Cauchy",0.3,1,3270111,0.124834308774663,0.00318535607287806,0.998345925754768,0.0241974953753069,358,TRUE,"relative_objective_tolerance",9.97109762313061,0.000473542485054639,0.0339494487616742,0.349999999999994,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0.1,"REE",NA,1,3270111,0.124834308774663,0.0321589605743254,0.97922340457484,0.0897278111282216,2000,FALSE,"fixed_subgradient_budget",822.430491059542,NA,0.0292055493788139,0.701000000000008,0,NA,NA,NA,NA,NA,NA
"unconditional","none",9,0.1,"TMDS",NA,1,3270111,0.124834308774663,0.0032295188477568,0.998238948445714,0.0236314699964232,245,TRUE,"relative_objective_tolerance",0.826133839200499,NA,0.035176123693555,0.0940000000000083,0,NA,NA,NA,NA,44,FALSE
"unconditional","none",10,0.1,"Squared",NA,1,3271111,0.133000070170328,0.627528521345961,0.573647902480028,0.595288690732723,579,TRUE,"relative_objective_tolerance",414.926153307248,NA,0.0589198662144073,0.206999999999994,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0.1,"Fair",0.03,1,3271111,0.133000070170328,0.00455640764610354,0.997392324458499,0.0364622424741686,486,TRUE,"relative_objective_tolerance",156.133193213078,0.00848000211884027,0.0285351890221548,0.491,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0.1,"sL1",0.1,1,3271111,0.133000070170328,0.00583984768058321,0.996558090760272,0.0417123317800204,363,TRUE,"relative_objective_tolerance",155.823806738515,0.00564714620070204,0.0301463031429506,0.361000000000004,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0.1,"Cauchy",0.3,1,3271111,0.133000070170328,0.00362747747907344,0.997783316967589,0.0272206093303707,225,TRUE,"relative_objective_tolerance",10.1407933597671,0.000494395900200349,0.026609914814239,0.265999999999991,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0.1,"REE",NA,1,3271111,0.133000070170328,0.0111074135464388,0.993672611447362,0.0576972780167073,2000,FALSE,"fixed_subgradient_budget",901.954633033588,NA,0.0273600486103375,0.746000000000009,0,NA,NA,NA,NA,NA,NA
"unconditional","none",10,0.1,"TMDS",NA,1,3271111,0.133000070170328,0.00391468578167686,0.997627020488014,0.0267801075646917,236,TRUE,"relative_objective_tolerance",0.733500373301306,NA,0.0258787267392415,0.102000000000004,0,NA,NA,NA,NA,44,FALSE
"rectangle","width-height",1,0.05,"Squared",NA,1,4262061,5.55,0.36978330003635,0.857269464763812,1.79429716882992,48,TRUE,"relative_objective_tolerance",34.2426359380757,NA,0.210195053476912,0.0169999999999959,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",1,0.05,"Fair",0.03,1,4262061,5.55,0.379646935270668,0.859134016262769,1.63161289139231,199,TRUE,"relative_objective_tolerance",30.6728676835774,0.00156784727156631,1.09953325765137,0.135000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",1,0.05,"sL1",0.1,1,4262061,5.55,0.378224746819843,0.863321467595569,1.63048871636739,100,TRUE,"relative_objective_tolerance",29.8265077189938,0.00142339949208577,1.28853325665203,0.078000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",1,0.05,"Cauchy",0.3,1,4262061,5.55,0.187524162791122,0.983251337595023,1.38544868954154,244,TRUE,"relative_objective_tolerance",2.19843927544348,0.000152516083576246,0.653285300019857,0.159000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",1,0.05,"REE",NA,1,4262061,5.55,0.254922760322673,0.951606635230008,1.08460191636238,2000,FALSE,"fixed_subgradient_budget",76.4183633572485,NA,0.46997477819469,0.432000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",1,0.05,"TMDS",NA,1,4262061,5.55,0.723113162893713,0.561427533860911,1.43582916853354,247,TRUE,"relative_objective_tolerance",5.61855998349453,NA,0.560709833380386,0.0619999999999976,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",1,0.05,"Squared",NA,1,4262061,4.99,0.283574653727926,0.860166834624787,0.922237913010204,90,TRUE,"relative_objective_tolerance",47.5949505614489,NA,0.809191188402732,0.0320000000000107,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",1,0.05,"Fair",0.03,1,4262061,4.99,0.0330412481386145,0.987036401655156,0.590299947107758,111,TRUE,"relative_objective_tolerance",27.8471163950411,0.00144482918770694,1.0836675237593,0.0889999999999986,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",1,0.05,"sL1",0.1,1,4262061,4.99,0.0306603061426323,0.988266459363446,0.584737524474761,76,TRUE,"relative_objective_tolerance",26.7974126134764,0.00242683448770167,1.10742063470742,0.0619999999999976,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",1,0.05,"Cauchy",0.3,1,4262061,4.99,0.206127361130894,0.812359768781599,0.554241929977653,455,TRUE,"relative_objective_tolerance",2.61775713338033,0.000162020150087661,0.406870088985774,0.319000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",1,0.05,"REE",NA,1,4262061,4.99,0.252576299375118,0.762075051149298,0.439504103362297,2000,FALSE,"fixed_subgradient_budget",96.6072339985442,NA,0.32437585407017,0.397000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",1,0.05,"TMDS",NA,1,4262061,4.99,0.0310743729269982,0.986941284804249,0.547325841988072,228,TRUE,"relative_objective_tolerance",3.09401347376059,NA,1.06568148013283,0.061000000000007,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",2,0.05,"Squared",NA,1,4263061,5.61,0.233890520645989,0.980482560125034,1.72612746824846,29,TRUE,"relative_objective_tolerance",47.6383960815419,NA,1.72329805079088,0.0169999999999959,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",2,0.05,"Fair",0.03,1,4263061,5.61,0.17904739197095,0.997298043162888,1.40500771732106,101,TRUE,"relative_objective_tolerance",26.5336677157847,0.00173468370025242,1.91131941553123,0.0689999999999884,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",2,0.05,"sL1",0.1,1,4263061,5.61,0.173527917808902,0.997398679156931,1.40185322196603,56,TRUE,"relative_objective_tolerance",25.4784245986224,0.00121680263671386,1.93137258390302,0.0370000000000061,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",2,0.05,"Cauchy",0.3,1,4263061,5.61,0.716308945879303,0.613315540354757,1.48701746404703,600,TRUE,"relative_objective_tolerance",2.76861299619427,0.000173635740107781,0.751720513096647,0.512,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",2,0.05,"REE",NA,1,4263061,5.61,0.205886818638574,0.982616349452583,1.08773228507592,2000,FALSE,"fixed_subgradient_budget",82.96404282341,NA,0.544764792427848,0.445000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",2,0.05,"TMDS",NA,1,4263061,5.61,0.421579330393778,0.845589288598519,1.42408997528896,328,TRUE,"relative_objective_tolerance",4.45311170208009,NA,0.53879644052438,0.0990000000000038,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",2,0.05,"Squared",NA,1,4263061,5.12,0.373477021830371,0.841653279218305,0.996386090735693,38,TRUE,"relative_objective_tolerance",53.2997067298174,NA,1.04502434704798,0.019999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",2,0.05,"Fair",0.03,1,4263061,5.12,0.0298001432346882,0.991824753913332,0.574839413942425,393,TRUE,"relative_objective_tolerance",30.2087417574002,0.00153995431084767,1.14321380819189,0.355000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",2,0.05,"sL1",0.1,1,4263061,5.12,0.0283976161497196,0.992883078560875,0.566053489181214,108,TRUE,"relative_objective_tolerance",29.1686805503431,0.00136219095456648,1.19188075103416,0.0789999999999935,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",2,0.05,"Cauchy",0.3,1,4263061,5.12,0.51294000703138,0.533753413916615,0.610152405908283,304,TRUE,"relative_objective_tolerance",2.80020206147198,0.000173860830558633,0.817112609045224,0.218999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",2,0.05,"REE",NA,1,4263061,5.12,0.124954731596022,0.895056209244972,0.374611221631419,2000,FALSE,"fixed_subgradient_budget",104.288587692819,NA,0.298916399916637,0.390000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",2,0.05,"TMDS",NA,1,4263061,5.12,0.350832857006946,0.663200571880697,0.586822573474996,656,TRUE,"relative_objective_tolerance",3.99787396470107,NA,0.904532104897066,0.245000000000005,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",3,0.05,"Squared",NA,1,4264061,5.55,0.599610262400665,0.615398267217985,1.82519105473648,58,TRUE,"relative_objective_tolerance",49.0964589401532,NA,0.314508506703477,0.0310000000000059,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",3,0.05,"Fair",0.03,1,4264061,5.55,0.604486596709242,0.522633789154691,1.30725602361132,118,TRUE,"relative_objective_tolerance",42.0053644809291,0.00187533204101476,0.190919330874517,0.115000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",3,0.05,"sL1",0.1,1,4264061,5.55,0.591926587183089,0.533456111796965,1.3179546129101,123,TRUE,"relative_objective_tolerance",41.4810889700274,0.00160281489525444,0.284542968900869,0.103999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",3,0.05,"Cauchy",0.3,1,4264061,5.55,0.208275791960307,0.968953277482023,1.38072148624348,437,TRUE,"relative_objective_tolerance",2.29009008990356,0.000161081432789771,0.668271995399273,0.296000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",3,0.05,"REE",NA,1,4264061,5.55,0.207708435549775,0.978058198534075,1.0775107110063,2000,FALSE,"fixed_subgradient_budget",87.5632636670267,NA,0.338120017546167,0.376000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",3,0.05,"TMDS",NA,1,4264061,5.55,0.198164242930141,0.978650359642111,1.37694552595704,379,TRUE,"relative_objective_tolerance",2.62182104880369,NA,0.687919864632035,0.0939999999999941,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",3,0.05,"Squared",NA,1,4264061,4.99,0.33589773104726,0.82834905744101,1.03530705797756,70,TRUE,"relative_objective_tolerance",48.1659456112415,NA,1.18403598487398,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",3,0.05,"Fair",0.03,1,4264061,4.99,0.0329585933447964,0.988050669639875,0.547406588656772,129,TRUE,"relative_objective_tolerance",31.4262924995171,0.00242244859266165,1.06528669162475,0.0849999999999937,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",3,0.05,"sL1",0.1,1,4264061,4.99,0.0327903642685418,0.988579946185651,0.547334914291906,194,TRUE,"relative_objective_tolerance",30.4238095702986,0.00141240280678154,1.03430098839673,0.128999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",3,0.05,"Cauchy",0.3,1,4264061,4.99,0.347104387487811,0.666149304319271,0.589224835833975,769,TRUE,"relative_objective_tolerance",2.79921685534952,0.00017360520078827,0.413184642314859,0.673999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",3,0.05,"REE",NA,1,4264061,4.99,0.17100716653412,0.849466851600317,0.404687914124756,2000,FALSE,"fixed_subgradient_budget",112.186133559797,NA,0.35269496072261,0.451999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",3,0.05,"TMDS",NA,1,4264061,4.99,0.0481105232361537,0.972699254810782,0.54033820418092,197,TRUE,"relative_objective_tolerance",3.23169747466591,NA,0.442868887854677,0.0499999999999972,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",4,0.05,"Squared",NA,1,4265061,5.575,0.612987018246975,0.613807908203647,1.74232045746464,47,TRUE,"relative_objective_tolerance",42.3006303283296,NA,0.804532151702914,0.0180000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",4,0.05,"Fair",0.03,1,4265061,5.575,0.16205847138038,0.996971930354466,1.40538911506727,158,TRUE,"relative_objective_tolerance",25.3798547826655,0.00324800089092788,1.85216684484655,0.11399999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",4,0.05,"sL1",0.1,1,4265061,5.575,0.421925352994852,0.819109294784409,1.52845938343203,93,TRUE,"relative_objective_tolerance",30.0138389703974,0.00172174570803719,1.23913835392466,0.0859999999999985,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",4,0.05,"Cauchy",0.3,1,4265061,5.575,0.534831745894124,0.759197517121044,1.47555579892897,209,TRUE,"relative_objective_tolerance",2.51563859572715,0.000166059984193908,0.940270119785616,0.171999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",4,0.05,"REE",NA,1,4265061,5.575,0.224699569962588,0.976783448902392,1.04880625736431,2000,FALSE,"fixed_subgradient_budget",74.5534578593581,NA,0.438465295634397,0.509,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",4,0.05,"TMDS",NA,1,4265061,5.575,0.437660422498294,0.833251002005279,1.41526649419248,126,TRUE,"relative_objective_tolerance",4.256676831188,NA,0.737426808201764,0.054000000000002,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",4,0.05,"Squared",NA,1,4265061,5.035,0.638157154441489,0.616993107566499,0.952321880243783,66,TRUE,"relative_objective_tolerance",51.4168529597196,NA,1.20256488387102,0.0310000000000059,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",4,0.05,"Fair",0.03,1,4265061,5.035,0.0257598939504983,0.991128770942745,0.578243384969409,105,TRUE,"relative_objective_tolerance",28.6541834257813,0.00304099423836313,1.14296424528472,0.0960000000000036,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",4,0.05,"sL1",0.1,1,4265061,5.035,0.0233785669247559,0.992903732929018,0.574936401032503,91,TRUE,"relative_objective_tolerance",27.5908051123827,0.00197545561399943,1.18157074259669,0.0840000000000032,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",4,0.05,"Cauchy",0.3,1,4265061,5.035,0.403740165764615,0.609611636463853,0.590416629692626,148,TRUE,"relative_objective_tolerance",2.8195312346451,0.00016444010772744,0.562382095477728,0.0939999999999941,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",4,0.05,"REE",NA,1,4265061,5.035,0.0870771183817235,0.935908398600108,0.333705597750911,2000,FALSE,"fixed_subgradient_budget",94.8383868877315,NA,0.49039660017042,0.468000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",4,0.05,"TMDS",NA,1,4265061,5.035,0.335219319230717,0.675374937160776,0.591118595896361,232,TRUE,"relative_objective_tolerance",4.79458592306892,NA,0.874071150930956,0.0919999999999987,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",5,0.05,"Squared",NA,1,4266061,5.575,0.350105897033997,0.919582176210689,1.77432433420048,28,TRUE,"relative_objective_tolerance",40.2927669533667,NA,0.104331168384133,0.0139999999999958,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",5,0.05,"Fair",0.03,1,4266061,5.575,0.1824724124805,0.996647653794077,1.41306971815569,84,TRUE,"relative_objective_tolerance",25.4855723550636,0.00166849846001882,1.90770690696388,0.0910000000000082,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",5,0.05,"sL1",0.1,1,4266061,5.575,0.179448319793279,0.99685447340472,1.41694838208006,56,TRUE,"relative_objective_tolerance",24.4288130598511,0.00119496000728283,1.92223468700959,0.0669999999999931,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",5,0.05,"Cauchy",0.3,1,4266061,5.575,0.200405885256657,0.97884302270049,1.40495062951021,209,TRUE,"relative_objective_tolerance",2.19928897075563,0.000152270079044624,0.678083411544723,0.174000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",5,0.05,"REE",NA,1,4266061,5.575,0.216690754258048,0.973673797249585,1.08588426108579,2000,FALSE,"fixed_subgradient_budget",77.5042865976354,NA,0.544385232147515,0.572000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",5,0.05,"TMDS",NA,1,4266061,5.575,0.197702180764266,0.979172041500175,1.38941689848325,181,TRUE,"relative_objective_tolerance",2.56810593346193,NA,0.60925374570044,0.0739999999999981,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",5,0.05,"Squared",NA,1,4266061,5.085,0.369471940104448,0.830935028039545,0.930295202770478,71,TRUE,"relative_objective_tolerance",56.9507811757064,NA,1.1671335354185,0.027000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",5,0.05,"Fair",0.03,1,4266061,5.085,0.0295857418193802,0.990037558650924,0.555085651985194,152,TRUE,"relative_objective_tolerance",29.528517927175,0.00244554797228255,1.2358035312757,0.116,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",5,0.05,"sL1",0.1,1,4266061,5.085,0.0280128613247712,0.991468860767768,0.555245975327331,130,TRUE,"relative_objective_tolerance",28.448522193021,0.00143206131185738,1.23548832046391,0.0939999999999941,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",5,0.05,"Cauchy",0.3,1,4266061,5.085,0.448527698922691,0.582601401610384,0.592971197542906,291,TRUE,"relative_objective_tolerance",2.84799269496563,0.000179969083904969,0.709857454607886,0.187999999999988,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",5,0.05,"REE",NA,1,4266061,5.085,0.154222030466105,0.868882974707807,0.389744448893444,2000,FALSE,"fixed_subgradient_budget",98.1066703782811,NA,0.204232340630315,0.529000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",5,0.05,"TMDS",NA,1,4266061,5.085,0.116546044919999,0.906043390209325,0.568272594642761,444,TRUE,"relative_objective_tolerance",3.60773169850261,NA,0.957781601612619,0.11399999999999,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",6,0.05,"Squared",NA,1,4267061,5.575,0.678693205751847,0.55106111537075,1.66089524456283,32,TRUE,"relative_objective_tolerance",59.8319745487893,NA,0.4929005059566,0.0210000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",6,0.05,"Fair",0.03,1,4267061,5.575,0.178067290360443,0.996782635596624,1.38392822059404,172,TRUE,"relative_objective_tolerance",26.8907425995426,0.00292638629324783,1.7544430772871,0.183999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",6,0.05,"sL1",0.1,1,4267061,5.575,0.173493551848676,0.996830020981071,1.38176447919517,117,TRUE,"relative_objective_tolerance",25.8269665232693,0.00150603549541586,1.6758728711696,0.12700000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",6,0.05,"Cauchy",0.3,1,4267061,5.575,0.684875855274881,0.646150819115955,1.53279543605253,711,TRUE,"relative_objective_tolerance",2.66426765320689,0.00017283783842875,0.586708697329204,0.507000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",6,0.05,"REE",NA,1,4267061,5.575,0.238112325426431,0.970078127886166,1.09214132729695,2000,FALSE,"fixed_subgradient_budget",83.2782682509277,NA,0.368242170972161,0.410999999999987,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",6,0.05,"TMDS",NA,1,4267061,5.575,0.193825190612052,0.980346159457383,1.37628398140261,202,TRUE,"relative_objective_tolerance",2.71507997777218,NA,0.563090622508641,0.0499999999999972,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",6,0.05,"Squared",NA,1,4267061,5.12,0.564511964374425,0.667422681347799,0.938033577896439,96,TRUE,"relative_objective_tolerance",65.5156663297114,NA,0.820652328176543,0.0510000000000019,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",6,0.05,"Fair",0.03,1,4267061,5.12,0.0292754693701326,0.989697080745963,0.550183390529709,476,TRUE,"relative_objective_tolerance",30.7328139681683,0.00158678827701058,1.1181086256899,0.361999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",6,0.05,"sL1",0.1,1,4267061,5.12,0.0258575334919861,0.992456260234081,0.545300650304888,230,TRUE,"relative_objective_tolerance",29.6608518527821,0.00142175387098962,1.16046804481316,0.203000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",6,0.05,"Cauchy",0.3,1,4267061,5.12,0.0581992840130108,0.964517360751625,0.543851380852304,434,TRUE,"relative_objective_tolerance",2.51250159471153,0.000166842946481536,0.920932589448021,0.299999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",6,0.05,"REE",NA,1,4267061,5.12,0.0946721331318251,0.928037431678523,0.349900711025334,2000,FALSE,"fixed_subgradient_budget",104.380377496372,NA,0.601861388124288,0.418000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",6,0.05,"TMDS",NA,1,4267061,5.12,0.0577375414394808,0.963627906837065,0.551317391403574,297,TRUE,"relative_objective_tolerance",3.12835804418285,NA,0.847447508842668,0.0719999999999885,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",7,0.05,"Squared",NA,1,4268061,5.61,0.472109977622322,0.746293525826054,1.807196068025,46,TRUE,"relative_objective_tolerance",47.7824600694595,NA,0.108984019021138,0.027000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",7,0.05,"Fair",0.03,1,4268061,5.61,0.292584614680501,0.917746950186015,1.53757585657304,87,TRUE,"relative_objective_tolerance",29.2255250578907,0.00185808247481448,1.85387678473308,0.0919999999999987,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",7,0.05,"sL1",0.1,1,4268061,5.61,0.290426259704111,0.918773199395237,1.53419981427094,66,TRUE,"relative_objective_tolerance",28.3013475538406,0.00127388387328626,1.92290299822557,0.0739999999999981,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",7,0.05,"Cauchy",0.3,1,4268061,5.61,0.561229115963166,0.74132330407195,1.50358552691745,1024,TRUE,"relative_objective_tolerance",2.6324466500818,0.000164154277736197,0.801347487495375,0.727000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",7,0.05,"REE",NA,1,4268061,5.61,0.241613995765025,0.950049392899421,1.08461641713516,2000,FALSE,"fixed_subgradient_budget",88.3365739937612,NA,0.335529307500232,0.385000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",7,0.05,"TMDS",NA,1,4268061,5.61,0.212199624347067,0.970483353472972,1.37809885206855,141,TRUE,"relative_objective_tolerance",2.57001870143164,NA,0.648416998475182,0.0400000000000063,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",7,0.05,"Squared",NA,1,4268061,4.99,0.612423721638956,0.656466946217974,1.00617653795624,50,TRUE,"relative_objective_tolerance",60.559836121246,NA,1.19255639891472,0.0279999999999916,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",7,0.05,"Fair",0.03,1,4268061,4.99,0.405464884771255,0.792598359487036,0.749333725032867,162,TRUE,"relative_objective_tolerance",34.857984762428,0.00185653359048581,1.07810265121017,0.134,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",7,0.05,"sL1",0.1,1,4268061,4.99,0.406056582535316,0.794117016152724,0.747935886347858,140,TRUE,"relative_objective_tolerance",33.9814995424215,0.00161580640484105,1.04412951188997,0.10199999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",7,0.05,"Cauchy",0.3,1,4268061,4.99,0.0404870864778546,0.982317910749653,0.546157175277502,315,TRUE,"relative_objective_tolerance",2.51308091072548,0.000169961677001675,0.87056684920297,0.213999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",7,0.05,"REE",NA,1,4268061,4.99,0.188656925786134,0.830647351308434,0.406856859347048,2000,FALSE,"fixed_subgradient_budget",114.547470928986,NA,0.276658402581644,0.438000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",7,0.05,"TMDS",NA,1,4268061,4.99,0.0381118309541254,0.983278967091771,0.543147891358984,151,TRUE,"relative_objective_tolerance",3.06641510088784,NA,0.966375961079105,0.0480000000000018,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",8,0.05,"Squared",NA,1,4269061,5.575,0.481323101160052,0.676747319474701,1.70682696427725,38,TRUE,"relative_objective_tolerance",53.0216365164768,NA,0.279111540889827,0.0160000000000053,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",8,0.05,"Fair",0.03,1,4269061,5.575,0.144057168181036,0.996268315092533,1.38414284272316,116,TRUE,"relative_objective_tolerance",27.1683892097814,0.00355806608352405,1.71915922238612,0.0930000000000035,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",8,0.05,"sL1",0.1,1,4269061,5.575,0.143625061461982,0.996732349949642,1.38941908799866,82,TRUE,"relative_objective_tolerance",26.1037098156687,0.00144685171422871,1.78008426846157,0.0650000000000119,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",8,0.05,"Cauchy",0.3,1,4269061,5.575,0.200103316240941,0.970892449338667,1.38286325568033,400,TRUE,"relative_objective_tolerance",2.26224090915677,0.000159148427061338,0.616552756590567,0.274999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",8,0.05,"REE",NA,1,4269061,5.575,0.20145314115805,0.964843891853456,1.08609460941621,2000,FALSE,"fixed_subgradient_budget",84.0470261803717,NA,0.445233881562842,0.437000000000012,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",8,0.05,"TMDS",NA,1,4269061,5.575,0.19408588873652,0.979083526798707,1.38640176207247,297,TRUE,"relative_objective_tolerance",2.70105918266713,NA,0.655112929436289,0.0840000000000032,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",8,0.05,"Squared",NA,1,4269061,4.99,0.411972363572896,0.754230548400116,0.929125831063917,39,TRUE,"relative_objective_tolerance",60.0427601594713,NA,1.21771094229148,0.0169999999999959,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",8,0.05,"Fair",0.03,1,4269061,4.99,0.0321782675367699,0.988403944782522,0.603884063610832,127,TRUE,"relative_objective_tolerance",29.4578835566508,0.00162770356809547,1.11148655952938,0.0960000000000036,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",8,0.05,"sL1",0.1,1,4269061,4.99,0.0281528206898449,0.99060036477807,0.597299981084098,84,TRUE,"relative_objective_tolerance",28.4301169079315,0.00166881843225814,1.12183562934003,0.0679999999999978,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",8,0.05,"Cauchy",0.3,1,4269061,4.99,0.358616718703822,0.630570162150899,0.610415131682168,303,TRUE,"relative_objective_tolerance",2.76158019634072,0.000180452008244062,1.03222246007319,0.200000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",8,0.05,"REE",NA,1,4269061,4.99,0.196880355764403,0.814369450281786,0.412559320429399,2000,FALSE,"fixed_subgradient_budget",106.791952059118,NA,0.27523800428048,0.425999999999988,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",8,0.05,"TMDS",NA,1,4269061,4.99,0.347294847684959,0.656880148785755,0.593318124183452,299,TRUE,"relative_objective_tolerance",4.35270884817361,NA,1.05304730547051,0.0769999999999982,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",9,0.05,"Squared",NA,1,4270061,5.645,0.482242851587291,0.741754317027693,1.80880339102391,36,TRUE,"relative_objective_tolerance",44.1927288700681,NA,0.263629161119419,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",9,0.05,"Fair",0.03,1,4270061,5.645,0.145157230815344,0.994329928434614,1.37879821047228,81,TRUE,"relative_objective_tolerance",27.0455907825952,0.00295153083874024,1.42062076129372,0.0670000000000073,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",9,0.05,"sL1",0.1,1,4270061,5.645,0.143806506688195,0.995975991892193,1.38096854848133,63,TRUE,"relative_objective_tolerance",26.0559771966749,0.00171880721840578,1.71936861083581,0.0450000000000017,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",9,0.05,"Cauchy",0.3,1,4270061,5.645,0.198670912626598,0.968666796785986,1.39737673546389,172,TRUE,"relative_objective_tolerance",2.23526804752588,0.000155434148006828,0.555934636053518,0.108000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",9,0.05,"REE",NA,1,4270061,5.645,0.24512749485668,0.933121832035706,1.10633630126563,2000,FALSE,"fixed_subgradient_budget",83.6212874412727,NA,0.276290430781381,0.447000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",9,0.05,"TMDS",NA,1,4270061,5.645,0.185724563799733,0.979407353384552,1.39433234848582,127,TRUE,"relative_objective_tolerance",2.55712492851646,NA,0.586821869562363,0.0360000000000014,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",9,0.05,"Squared",NA,1,4270061,5.025,0.590574151757745,0.68665113589986,0.996943285495504,41,TRUE,"relative_objective_tolerance",60.6800873001614,NA,1.2129941971893,0.0210000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",9,0.05,"Fair",0.03,1,4270061,5.025,0.0300571125776739,0.989999317319492,0.590402443688923,131,TRUE,"relative_objective_tolerance",30.2485737026667,0.00261994902691896,1.05323464720556,0.0949999999999989,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",9,0.05,"sL1",0.1,1,4270061,5.025,0.028693472216985,0.991237389257563,0.582017672331208,92,TRUE,"relative_objective_tolerance",29.218472193435,0.00185438162047521,1.06207063405197,0.0710000000000122,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",9,0.05,"Cauchy",0.3,1,4270061,5.025,0.0476100980570705,0.973182573506153,0.551826095997649,323,TRUE,"relative_objective_tolerance",2.48024885066148,0.000168055951963935,1.03753376943214,0.213999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",9,0.05,"REE",NA,1,4270061,5.025,0.237679700781273,0.768914530188392,0.429874614481044,2000,FALSE,"fixed_subgradient_budget",109.588488007675,NA,0.176967120743511,0.428000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",9,0.05,"TMDS",NA,1,4270061,5.025,0.0359179847737441,0.982452618288395,0.550244713599189,176,TRUE,"relative_objective_tolerance",3.08323350842602,NA,1.07819164039144,0.0409999999999968,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",10,0.05,"Squared",NA,1,4271061,5.55,0.653843683691798,0.552025755050105,1.68683858788186,130,TRUE,"relative_objective_tolerance",66.869087959859,NA,0.291281681042551,0.0499999999999972,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",10,0.05,"Fair",0.03,1,4271061,5.55,0.168614834752302,0.996138774003855,1.38669629367448,161,TRUE,"relative_objective_tolerance",28.5712200234972,0.00309142400848152,1.54377702186861,0.113,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",10,0.05,"sL1",0.1,1,4271061,5.55,0.166984367840738,0.996650365857323,1.39079973173386,114,TRUE,"relative_objective_tolerance",27.5336577700053,0.00152611836477323,1.59211512579942,0.0870000000000033,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",10,0.05,"Cauchy",0.3,1,4271061,5.55,0.212724639956028,0.966414502188959,1.37275921747695,223,TRUE,"relative_objective_tolerance",2.30182471527973,0.000158067154227463,0.535692437489651,0.143000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",10,0.05,"REE",NA,1,4271061,5.55,0.224734080205448,0.97001875835918,1.06347482978452,2000,FALSE,"fixed_subgradient_budget",93.5831928119846,NA,0.560364506962875,0.402000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",10,0.05,"TMDS",NA,1,4271061,5.55,0.192365433851892,0.979337232347765,1.37239569872486,142,TRUE,"relative_objective_tolerance",2.62109489882841,NA,0.566046100002059,0.0379999999999967,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",10,0.05,"Squared",NA,1,4271061,5.035,0.627494077965781,0.679424792759907,0.982812898770791,80,TRUE,"relative_objective_tolerance",77.9048588185019,NA,0.573376342696574,0.0320000000000107,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",10,0.05,"Fair",0.03,1,4271061,5.035,0.370598373409512,0.774900727251838,0.626848267102649,413,TRUE,"relative_objective_tolerance",37.8957250877253,0.00140984280245712,1.13317495138485,0.262999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",10,0.05,"sL1",0.1,1,4271061,5.035,0.377296754885228,0.771734957744961,0.63029788284537,208,TRUE,"relative_objective_tolerance",37.1373192879554,0.00132860061586264,1.13460439083813,0.146999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",10,0.05,"Cauchy",0.3,1,4271061,5.035,0.399366291756683,0.597759332086852,0.596723742535948,413,TRUE,"relative_objective_tolerance",2.82016214086226,0.000179106946488954,0.557555414011989,0.296999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",10,0.05,"REE",NA,1,4271061,5.035,0.299622244341035,0.732024534932296,0.445925040582813,2000,FALSE,"fixed_subgradient_budget",117.131474884761,NA,0.128702554629727,0.39500000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",10,0.05,"TMDS",NA,1,4271061,5.035,0.391379401750188,0.590455336294802,0.594636890502002,335,TRUE,"relative_objective_tolerance",4.88297140032289,NA,1.062909150867,0.0870000000000033,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",11,0.05,"Squared",NA,1,4272061,5.575,0.495161612874715,0.810869882094229,1.79998594072509,45,TRUE,"relative_objective_tolerance",43.8528664835591,NA,0.431399564561718,0.0210000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",11,0.05,"Fair",0.03,1,4272061,5.575,0.17740327401515,0.996240941100606,1.36873849247021,108,TRUE,"relative_objective_tolerance",27.1187774427787,0.00299033689928496,1.68472122949858,0.0759999999999934,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",11,0.05,"sL1",0.1,1,4272061,5.575,0.172254933118185,0.996738301999539,1.37188816914916,75,TRUE,"relative_objective_tolerance",26.0755085581686,0.00126413111357901,1.75677288465081,0.0539999999999878,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",11,0.05,"Cauchy",0.3,1,4272061,5.575,0.199688863289605,0.975136298109219,1.37625752546057,294,TRUE,"relative_objective_tolerance",2.24397684245533,0.00015556461729753,0.65270271635021,0.182000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",11,0.05,"REE",NA,1,4272061,5.575,0.569803993847011,0.73444170706604,1.18769791795128,2000,FALSE,"fixed_subgradient_budget",78.9522524041239,NA,0.41074621617417,0.414000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",11,0.05,"TMDS",NA,1,4272061,5.575,0.191445629945794,0.980501989558228,1.37433526482405,129,TRUE,"relative_objective_tolerance",2.59202049848927,NA,0.652167583091901,0.0349999999999966,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",11,0.05,"Squared",NA,1,4272061,5.205,0.42811009904984,0.833410985290697,0.951596444576395,107,TRUE,"relative_objective_tolerance",57.5098511527881,NA,1.08211316623681,0.041000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",11,0.05,"Fair",0.03,1,4272061,5.205,0.0298954559105168,0.989260418219313,0.538472576487416,206,TRUE,"relative_objective_tolerance",30.4084106899328,0.00167181020096562,1.08458833079292,0.138999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",11,0.05,"sL1",0.1,1,4272061,5.205,0.0305378237017792,0.989806927699949,0.541962399967748,183,TRUE,"relative_objective_tolerance",29.3792801634299,0.0014382269480231,1.1090180238459,0.137999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",11,0.05,"Cauchy",0.3,1,4272061,5.205,0.612575977904438,0.569456528750587,0.723368000424846,563,TRUE,"relative_objective_tolerance",3.02059576639606,0.000185867582570585,0.510452771739428,0.429999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",11,0.05,"REE",NA,1,4272061,5.205,0.577676879240088,0.540217456158554,0.540730424603443,2000,FALSE,"fixed_subgradient_budget",94.6934611074844,NA,0.192967133251213,0.402000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",11,0.05,"TMDS",NA,1,4272061,5.205,0.0371155281047202,0.982338770641433,0.542647515473768,222,TRUE,"relative_objective_tolerance",2.87389480548534,NA,1.34888621311532,0.0570000000000022,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",12,0.05,"Squared",NA,1,4273061,5.575,0.593173545295434,0.6724588166556,1.82014444911619,31,TRUE,"relative_objective_tolerance",52.4763522244359,NA,0.100073265528947,0.0150000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",12,0.05,"Fair",0.03,1,4273061,5.575,0.175176075323697,0.997238683722052,1.40821075456117,204,TRUE,"relative_objective_tolerance",28.0987489414552,0.00306276821377933,1.83313893374381,0.137999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",12,0.05,"sL1",0.1,1,4273061,5.575,0.171409583090022,0.997404701246471,1.40198449887845,123,TRUE,"relative_objective_tolerance",27.0395331949944,0.00170513993499277,1.8583470223033,0.0849999999999937,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",12,0.05,"Cauchy",0.3,1,4273061,5.575,0.197548303180432,0.978831385787782,1.38104918152294,898,TRUE,"relative_objective_tolerance",2.31419360572541,0.000161566291544368,0.620834181755669,0.616,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",12,0.05,"REE",NA,1,4273061,5.575,0.224911988831287,0.970777106400186,1.05700816936179,2000,FALSE,"fixed_subgradient_budget",92.6131433576273,NA,0.507929683539444,0.384999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",12,0.05,"TMDS",NA,1,4273061,5.575,0.197380877350495,0.979555764433558,1.38245872587106,194,TRUE,"relative_objective_tolerance",2.67322704259306,NA,0.539940796613595,0.0480000000000018,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",12,0.05,"Squared",NA,1,4273061,5.035,0.447712751070715,0.748451178067785,1.02669182511299,43,TRUE,"relative_objective_tolerance",57.0908568208317,NA,0.931473952955692,0.0180000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",12,0.05,"Fair",0.03,1,4273061,5.035,0.0346326888028481,0.9868232579616,0.570266000806202,255,TRUE,"relative_objective_tolerance",31.7037308570515,0.00239578145450029,1.03650469705311,0.171999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",12,0.05,"sL1",0.1,1,4273061,5.035,0.0325199248661153,0.988894682033078,0.566633848790758,149,TRUE,"relative_objective_tolerance",30.6465679958835,0.00162960989219451,1.06358450357834,0.108999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",12,0.05,"Cauchy",0.3,1,4273061,5.035,0.0416204947322234,0.979858905389209,0.543252355375459,501,TRUE,"relative_objective_tolerance",2.54362369416189,0.000169222968423199,1.04084820990926,0.346000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",12,0.05,"REE",NA,1,4273061,5.035,0.212491431714112,0.813627251460229,0.418290533856122,2000,FALSE,"fixed_subgradient_budget",118.709756258243,NA,0.0924440793703081,0.394999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",12,0.05,"TMDS",NA,1,4273061,5.035,0.0574807305756392,0.964427664738265,0.548198160947607,436,TRUE,"relative_objective_tolerance",3.16814073872926,NA,0.820046351962003,0.116,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",13,0.05,"Squared",NA,1,4274061,5.61,0.714767155762557,0.518524180423165,1.80484302018033,90,TRUE,"relative_objective_tolerance",50.8605037596275,NA,0.3175466784634,0.0319999999999965,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",13,0.05,"Fair",0.03,1,4274061,5.61,0.162861399250145,0.996938845443384,1.3922901230224,121,TRUE,"relative_objective_tolerance",27.720244499773,0.00313785107295641,1.79348911849309,0.0769999999999982,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",13,0.05,"sL1",0.1,1,4274061,5.61,0.160508247980882,0.997418466967469,1.38999796330006,76,TRUE,"relative_objective_tolerance",26.6724466627868,0.00148213455695555,1.84660484719464,0.0509999999999877,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",13,0.05,"Cauchy",0.3,1,4274061,5.61,0.189673012298032,0.978282410762022,1.37674179579837,398,TRUE,"relative_objective_tolerance",2.25973470149068,0.00015797521672596,0.588729632387385,0.230999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",13,0.05,"REE",NA,1,4274061,5.61,0.245976434742369,0.951775327282228,1.07940448296191,2000,FALSE,"fixed_subgradient_budget",87.6811862954412,NA,0.571569939117791,0.396000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",13,0.05,"TMDS",NA,1,4274061,5.61,0.186245214641787,0.983650510892664,1.38085947725638,167,TRUE,"relative_objective_tolerance",2.60061787129491,NA,0.558981273085363,0.0429999999999922,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",13,0.05,"Squared",NA,1,4274061,5.035,0.573150181005839,0.706072595554943,1.03767684896821,39,TRUE,"relative_objective_tolerance",56.7116206243733,NA,0.845291524493371,0.0170000000000101,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",13,0.05,"Fair",0.03,1,4274061,5.035,0.336704637241461,0.795529371954115,0.612967920919093,505,TRUE,"relative_objective_tolerance",37.3006698364759,0.00269745612852131,1.1252008287276,0.345999999999989,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",13,0.05,"sL1",0.1,1,4274061,5.035,0.355377751035518,0.786018416576907,0.621256717000187,211,TRUE,"relative_objective_tolerance",36.4597502572694,0.00154035314338579,1.15307817599597,0.177999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",13,0.05,"Cauchy",0.3,1,4274061,5.035,0.0447445869702334,0.975504249416024,0.543968276958039,401,TRUE,"relative_objective_tolerance",2.50174548250077,0.000167415392548137,1.0084771000721,0.259,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",13,0.05,"REE",NA,1,4274061,5.035,0.192343236101648,0.818612205793859,0.373996715180349,2000,FALSE,"fixed_subgradient_budget",112.489796512145,NA,0.255318683713936,0.385999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",13,0.05,"TMDS",NA,1,4274061,5.035,0.0363171838532474,0.983227519236373,0.546431357167975,234,TRUE,"relative_objective_tolerance",3.07396768309518,NA,1.03327492564282,0.0559999999999974,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",14,0.05,"Squared",NA,1,4275061,5.575,0.348220260169919,0.870597061488831,1.703402090164,41,TRUE,"relative_objective_tolerance",48.9924881021132,NA,0.227956226656838,0.0180000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",14,0.05,"Fair",0.03,1,4275061,5.575,0.489582472446426,0.660085851710419,1.37339347424337,204,TRUE,"relative_objective_tolerance",42.4787060113376,0.00250788979778245,0.0635469845382919,0.140999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",14,0.05,"sL1",0.1,1,4275061,5.575,0.612070808894008,0.550106671928268,1.39234085803731,156,TRUE,"relative_objective_tolerance",40.2367235376544,0.00168748434563154,0.344866397863311,0.11399999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",14,0.05,"Cauchy",0.3,1,4275061,5.575,0.202208760720328,0.97348135822105,1.39959919708681,345,TRUE,"relative_objective_tolerance",2.29531149126647,0.000157661464295981,0.407973592995924,0.248999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",14,0.05,"REE",NA,1,4275061,5.575,0.237198024098247,0.959290489453105,1.10547122745701,2000,FALSE,"fixed_subgradient_budget",78.9957411793261,NA,0.144525813823113,0.37700000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",14,0.05,"TMDS",NA,1,4275061,5.575,0.195408677142049,0.980236414490796,1.39338913290469,107,TRUE,"relative_objective_tolerance",2.74986261717233,NA,1.06889647897098,0.0290000000000106,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",14,0.05,"Squared",NA,1,4275061,5.205,0.475616081229236,0.712663403081051,0.925801835117464,115,TRUE,"relative_objective_tolerance",56.6242268599443,NA,1.13095756415421,0.0430000000000064,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",14,0.05,"Fair",0.03,1,4275061,5.205,0.0285801268540399,0.990635032013818,0.549496927131672,251,TRUE,"relative_objective_tolerance",29.2664054371129,0.00191792463102865,1.09193112007406,0.168000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",14,0.05,"sL1",0.1,1,4275061,5.205,0.0257590281921966,0.992372364501071,0.548087147965632,179,TRUE,"relative_objective_tolerance",28.2156957280523,0.0014119048449624,1.08865252463361,0.13000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",14,0.05,"Cauchy",0.3,1,4275061,5.205,0.386911611090935,0.624116925763436,0.588058945339689,244,TRUE,"relative_objective_tolerance",2.68525702522895,0.000170367609938584,0.732116061271671,0.183999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",14,0.05,"REE",NA,1,4275061,5.205,0.157259138104727,0.862667070236963,0.379173754879937,2000,FALSE,"fixed_subgradient_budget",94.3976656216094,NA,0.272818032233,0.432000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",14,0.05,"TMDS",NA,1,4275061,5.205,0.269318244254221,0.745184762679345,0.578713227459885,381,TRUE,"relative_objective_tolerance",3.77262421078863,NA,0.831971286092431,0.111000000000004,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",15,0.05,"Squared",NA,1,4276061,5.715,0.504757837083501,0.754375386049752,1.74255175960577,44,TRUE,"relative_objective_tolerance",46.9485518808657,NA,0.468488321067052,0.0190000000000055,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",15,0.05,"Fair",0.03,1,4276061,5.715,0.168852599030313,0.996364463916892,1.37228676508902,84,TRUE,"relative_objective_tolerance",27.2793193895017,0.00226368006897668,1.78920317384088,0.0579999999999927,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",15,0.05,"sL1",0.1,1,4276061,5.715,0.162983331885625,0.99679509221437,1.37144834323996,58,TRUE,"relative_objective_tolerance",26.2626720747977,0.0015913882385212,1.86176579182591,0.0390000000000015,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",15,0.05,"Cauchy",0.3,1,4276061,5.715,0.19504387738123,0.97761796887737,1.37224995192205,189,TRUE,"relative_objective_tolerance",2.23315440431725,0.000160270225114515,0.345661196786962,0.11399999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",15,0.05,"REE",NA,1,4276061,5.715,0.213245435120241,0.977752280298229,1.06294012158982,2000,FALSE,"fixed_subgradient_budget",75.0717653112986,NA,0.533791330364273,0.472999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",15,0.05,"TMDS",NA,1,4276061,5.715,0.194206329590883,0.979096396797559,1.37686634254093,100,TRUE,"relative_objective_tolerance",2.42247140153094,NA,1.10796351957116,0.027000000000001,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",15,0.05,"Squared",NA,1,4276061,5.205,0.590792801736061,0.696318579678881,1.00475222511272,58,TRUE,"relative_objective_tolerance",52.7427254738656,NA,0.806241311204178,0.0230000000000103,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",15,0.05,"Fair",0.03,1,4276061,5.205,0.0351431069669175,0.98786277001793,0.542753277428392,115,TRUE,"relative_objective_tolerance",30.3415055540417,0.0018122461467308,1.05278842786035,0.0759999999999934,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",15,0.05,"sL1",0.1,1,4276061,5.205,0.0316290288006466,0.990165832801153,0.538676047694622,80,TRUE,"relative_objective_tolerance",29.2943337548627,0.00144610041130456,1.06784551180755,0.054000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",15,0.05,"Cauchy",0.3,1,4276061,5.205,0.0536895059725152,0.96977981395302,0.538771641533687,343,TRUE,"relative_objective_tolerance",2.36229564645508,0.000163336254359794,0.711245308971885,0.224000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",15,0.05,"REE",NA,1,4276061,5.205,0.248989487210521,0.776074744444151,0.428523888052436,2000,FALSE,"fixed_subgradient_budget",93.7085579675744,NA,0.195242036701003,0.432000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",15,0.05,"TMDS",NA,1,4276061,5.205,0.050261502747784,0.971646630027765,0.544990665739393,208,TRUE,"relative_objective_tolerance",2.55341794441549,NA,1.0280191922071,0.0520000000000067,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",16,0.05,"Squared",NA,1,4277061,5.61,0.663464078550206,0.554257317812255,1.69109171049522,44,TRUE,"relative_objective_tolerance",46.0262748337973,NA,0.559069486889358,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",16,0.05,"Fair",0.03,1,4277061,5.61,0.171255774523652,0.996039049331753,1.39209938324636,109,TRUE,"relative_objective_tolerance",25.441450873327,0.00256072204505268,1.57227376842386,0.102999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",16,0.05,"sL1",0.1,1,4277061,5.61,0.585114895331619,0.659707772265903,1.59802800126079,183,TRUE,"relative_objective_tolerance",35.4121651289469,0.00164814508062,1.96264752015623,0.154000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",16,0.05,"Cauchy",0.3,1,4277061,5.61,0.721312900277354,0.610733941805137,1.45815346304655,534,TRUE,"relative_objective_tolerance",2.7007527892057,0.000171648480425661,0.769283012430747,0.422999999999988,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",16,0.05,"REE",NA,1,4277061,5.61,0.22169060011468,0.971124386011778,1.06397425345996,2000,FALSE,"fixed_subgradient_budget",72.8667622610065,NA,0.334668288357379,0.450999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",16,0.05,"TMDS",NA,1,4277061,5.61,0.192620738715224,0.982438871602038,1.37715136675768,201,TRUE,"relative_objective_tolerance",2.57171014817902,NA,0.563639740562588,0.0519999999999925,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",16,0.05,"Squared",NA,1,4277061,5.035,0.255116813387423,0.890911052685985,0.860519060246575,83,TRUE,"relative_objective_tolerance",55.9052398247886,NA,1.17347518301307,0.0310000000000059,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",16,0.05,"Fair",0.03,1,4277061,5.035,0.0402431171039858,0.986940786978467,0.576664476400399,248,TRUE,"relative_objective_tolerance",28.7913542424533,0.00258093204133535,1.02667837979848,0.221000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",16,0.05,"sL1",0.1,1,4277061,5.035,0.0364919026972791,0.989098621291961,0.569277780650807,199,TRUE,"relative_objective_tolerance",27.7173564139304,0.00147371158147663,1.03122353025951,0.207999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",16,0.05,"Cauchy",0.3,1,4277061,5.035,0.0553268728283725,0.970589361503911,0.556620534631995,242,TRUE,"relative_objective_tolerance",2.42355177224466,0.000155420240403497,1.04421381029628,0.183000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",16,0.05,"REE",NA,1,4277061,5.035,0.214595130168162,0.805331152820716,0.416039555470511,2000,FALSE,"fixed_subgradient_budget",91.9301776377087,NA,0.128652540193466,0.379000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",16,0.05,"TMDS",NA,1,4277061,5.035,0.0578890314562827,0.964680841006336,0.563694094268245,137,TRUE,"relative_objective_tolerance",3.24080502330363,NA,0.900317066282332,0.0339999999999918,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",17,0.05,"Squared",NA,1,4278061,5.575,0.634252916350007,0.618073848910234,1.69347788083591,36,TRUE,"relative_objective_tolerance",54.7351682483351,NA,0.356803323306351,0.0160000000000053,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",17,0.05,"Fair",0.03,1,4278061,5.575,0.199342750490417,0.998332220159212,1.4523476654819,110,TRUE,"relative_objective_tolerance",26.2044546420885,0.00177517736302363,1.86390141299201,0.109999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",17,0.05,"sL1",0.1,1,4278061,5.575,0.5905235985963,0.609488008376703,1.40078957895959,76,TRUE,"relative_objective_tolerance",40.2827582592481,0.00249576117751091,0.154467380456709,0.0559999999999974,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",17,0.05,"Cauchy",0.3,1,4278061,5.575,0.498293949761921,0.788923716250853,1.49533421520463,232,TRUE,"relative_objective_tolerance",2.48107772660611,0.000154707978394167,0.760150007725794,0.13900000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",17,0.05,"REE",NA,1,4278061,5.575,0.279950090185233,0.94214307465431,1.10015556854009,2000,FALSE,"fixed_subgradient_budget",78.9916054336078,NA,0.43296759268727,0.440000000000012,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",17,0.05,"TMDS",NA,1,4278061,5.575,0.509478943511386,0.784216991817598,1.46897604496501,275,TRUE,"relative_objective_tolerance",4.09080429310412,NA,0.804895443004038,0.0669999999999931,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",17,0.05,"Squared",NA,1,4278061,5.205,0.685369545141157,0.571550806963816,0.967882269829346,51,TRUE,"relative_objective_tolerance",57.5918811367814,NA,1.11445245259609,0.0229999999999961,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",17,0.05,"Fair",0.03,1,4278061,5.205,0.411624015602862,0.750246218514422,0.642835358660882,107,TRUE,"relative_objective_tolerance",34.5652229160896,0.00303402458476768,1.12571816313286,0.113,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",17,0.05,"sL1",0.1,1,4278061,5.205,0.426604415977775,0.741689883992305,0.648913636129352,88,TRUE,"relative_objective_tolerance",33.7263342842786,0.00165025139968201,1.1572525232632,0.0789999999999935,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",17,0.05,"Cauchy",0.3,1,4278061,5.205,0.0379975679192862,0.982325649039856,0.542303662444641,827,TRUE,"relative_objective_tolerance",2.40709846225983,0.000164207163421502,1.03203387798121,0.638999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",17,0.05,"REE",NA,1,4278061,5.205,0.140736859945628,0.891182978714398,0.392351427038928,2000,FALSE,"fixed_subgradient_budget",95.359095240983,NA,0.238847503485914,0.381,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",17,0.05,"TMDS",NA,1,4278061,5.205,0.0322275464634217,0.985286396653307,0.541621655839369,270,TRUE,"relative_objective_tolerance",2.86080262018536,NA,1.05406062795309,0.0669999999999931,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",18,0.05,"Squared",NA,1,4279061,5.55,0.485310908795894,0.793635680355673,1.80300965510964,59,TRUE,"relative_objective_tolerance",47.3890087688539,NA,0.332106308494202,0.0250000000000057,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",18,0.05,"Fair",0.03,1,4279061,5.55,0.197448728146861,0.998065964974078,1.46937733727854,128,TRUE,"relative_objective_tolerance",25.6613155209896,0.00313560574412575,1.88316456467572,0.0849999999999937,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",18,0.05,"sL1",0.1,1,4279061,5.55,0.194142437495327,0.997991924631417,1.46918567112074,87,TRUE,"relative_objective_tolerance",24.6794129396568,0.00199780913305039,1.89687627604541,0.0600000000000023,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",18,0.05,"Cauchy",0.3,1,4279061,5.55,0.47797098759377,0.801888522260717,1.47002452063456,502,TRUE,"relative_objective_tolerance",2.55102842978301,0.000145617607991394,0.597735221008086,0.459000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",18,0.05,"REE",NA,1,4279061,5.55,0.218717889854702,0.975156079024177,1.0889792963908,2000,FALSE,"fixed_subgradient_budget",86.4516849914283,NA,0.383424438686514,0.397000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",18,0.05,"TMDS",NA,1,4279061,5.55,0.195597350840995,0.982785901928646,1.39754983090217,152,TRUE,"relative_objective_tolerance",2.54185637244512,NA,0.580606676189965,0.0390000000000015,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",18,0.05,"Squared",NA,1,4279061,5.035,0.721415748837022,0.592819389429765,1.02364143441008,59,TRUE,"relative_objective_tolerance",58.7271530946812,NA,1.14905527157332,0.0230000000000103,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",18,0.05,"Fair",0.03,1,4279061,5.035,0.0414886483785716,0.987942241615311,0.597253789760507,157,TRUE,"relative_objective_tolerance",29.8616741136067,0.00162066669997258,1.14663450710149,0.097999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",18,0.05,"sL1",0.1,1,4279061,5.035,0.0401915197037667,0.989179787418887,0.595856823687238,82,TRUE,"relative_objective_tolerance",28.7482870833387,0.00162528929276141,1.1873541819083,0.0570000000000022,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",18,0.05,"Cauchy",0.3,1,4279061,5.035,0.0557294434469515,0.970143231243781,0.568619943210529,249,TRUE,"relative_objective_tolerance",2.46677249130725,0.000162972884984741,1.03498762926784,0.150000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",18,0.05,"REE",NA,1,4279061,5.035,0.137172686256627,0.890289353251299,0.387853455629518,2000,FALSE,"fixed_subgradient_budget",110.004869612784,NA,0.135808739511077,0.396999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",18,0.05,"TMDS",NA,1,4279061,5.035,0.0412704564841974,0.980619653100933,0.559910927632374,382,TRUE,"relative_objective_tolerance",3.04935789837787,NA,1.07386320848559,0.0939999999999941,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",19,0.05,"Squared",NA,1,4280061,5.645,0.699483634998612,0.512641148563772,1.83606202140597,36,TRUE,"relative_objective_tolerance",51.7591919698354,NA,0.453941988839265,0.0159999999999911,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",19,0.05,"Fair",0.03,1,4280061,5.645,0.166231172254037,0.996642502590809,1.37446480994995,102,TRUE,"relative_objective_tolerance",28.9574456362761,0.00298110339366171,1.77144660494578,0.078000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",19,0.05,"sL1",0.1,1,4280061,5.645,0.161734341411575,0.997348577012797,1.37814627711838,62,TRUE,"relative_objective_tolerance",27.9380279850885,0.00163529409593519,1.87226572641311,0.0420000000000016,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",19,0.05,"Cauchy",0.3,1,4280061,5.645,0.211797339399705,0.970105152497769,1.3795567112499,338,TRUE,"relative_objective_tolerance",2.31164217565002,0.000161243658745153,0.664402224422696,0.213999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",19,0.05,"REE",NA,1,4280061,5.645,0.204302193464453,0.972182788405393,1.03029375283608,2000,FALSE,"fixed_subgradient_budget",92.4367689365368,NA,0.403202095022841,0.429000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",19,0.05,"TMDS",NA,1,4280061,5.645,0.555415808282422,0.742095878035855,1.43370033492619,361,TRUE,"relative_objective_tolerance",4.69144812705165,NA,0.687549387343,0.0899999999999892,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",19,0.05,"Squared",NA,1,4280061,4.965,0.551663177854649,0.684394282165581,1.01709970232669,41,TRUE,"relative_objective_tolerance",67.6494466438103,NA,0.983506965057849,0.0170000000000101,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",19,0.05,"Fair",0.03,1,4280061,4.965,0.381756520865742,0.770788581640345,0.613036641661601,285,TRUE,"relative_objective_tolerance",38.529147300142,0.0020739528809797,1.06450644087131,0.180999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",19,0.05,"sL1",0.1,1,4280061,4.965,0.425029977567271,0.718237842704817,0.596292940427798,170,TRUE,"relative_objective_tolerance",39.9140271059284,0.00156348233988906,0.776228703822544,0.11699999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",19,0.05,"Cauchy",0.3,1,4280061,4.965,0.345283008751768,0.681249548695199,0.58069822867356,248,TRUE,"relative_objective_tolerance",2.8566223408709,0.000170732453916903,0.804331882213697,0.176999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",19,0.05,"REE",NA,1,4280061,4.965,0.302713292236272,0.705295958429965,0.442762719689974,2000,FALSE,"fixed_subgradient_budget",122.811220928381,NA,0.207660329350756,0.378,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",19,0.05,"TMDS",NA,1,4280061,4.965,0.0380506860083231,0.982776778922622,0.537101990361713,169,TRUE,"relative_objective_tolerance",3.03513393531637,NA,1.23705220846831,0.0450000000000017,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",20,0.05,"Squared",NA,1,4281061,5.645,0.259218674158419,0.916959692566657,1.67503087798138,44,TRUE,"relative_objective_tolerance",40.1858221099537,NA,0.0921649306462498,0.0200000000000102,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",20,0.05,"Fair",0.03,1,4281061,5.645,0.162793909031562,0.995143017822381,1.3760616658366,77,TRUE,"relative_objective_tolerance",25.539678016607,0.00239023284368153,1.56393685490293,0.0529999999999973,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",20,0.05,"sL1",0.1,1,4281061,5.645,0.159306315273116,0.996091671757923,1.37651173063953,62,TRUE,"relative_objective_tolerance",24.5173270816412,0.0014564509336631,1.70321520318109,0.0450000000000017,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",20,0.05,"Cauchy",0.3,1,4281061,5.645,0.195294828917273,0.975723120944241,1.37270027997151,347,TRUE,"relative_objective_tolerance",2.23951782004331,0.000156093436079013,0.601139292146121,0.216000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",20,0.05,"REE",NA,1,4281061,5.645,0.184352414006716,0.987773430944855,1.01562760215045,2000,FALSE,"fixed_subgradient_budget",68.8752550455778,NA,0.797426611371473,0.409999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",20,0.05,"TMDS",NA,1,4281061,5.645,0.196021025307903,0.978659313808032,1.37893900898277,138,TRUE,"relative_objective_tolerance",2.62958539401468,NA,0.564689504982339,0.0360000000000014,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",20,0.05,"Squared",NA,1,4281061,4.99,0.710312566001272,0.557648295063505,0.944482423076555,57,TRUE,"relative_objective_tolerance",47.709987767349,NA,1.16103907062094,0.0219999999999914,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",20,0.05,"Fair",0.03,1,4281061,4.99,0.0354748059803727,0.988058478599609,0.548469563899346,774,TRUE,"relative_objective_tolerance",29.091241524787,0.0015885695581845,1.06686745234735,0.535000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",20,0.05,"sL1",0.1,1,4281061,4.99,0.0328366756457009,0.989693455829332,0.547354196896907,136,TRUE,"relative_objective_tolerance",28.0172064768079,0.00136271016986806,1.06179562013946,0.0879999999999939,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",20,0.05,"Cauchy",0.3,1,4281061,4.99,0.0468366603924129,0.976528724024998,0.530535923892472,326,TRUE,"relative_objective_tolerance",2.45019423672354,0.000154843013558455,0.991857146897057,0.201999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",20,0.05,"REE",NA,1,4281061,4.99,0.369721462516788,0.624215433750601,0.443990535080222,2000,FALSE,"fixed_subgradient_budget",90.2818031025251,NA,0.312717125541693,0.376999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",20,0.05,"TMDS",NA,1,4281061,4.99,0.0398253329941917,0.981586261495122,0.537415572908542,229,TRUE,"relative_objective_tolerance",3.08702739334358,NA,1.04608337291099,0.0609999999999928,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",21,0.05,"Squared",NA,1,4282061,5.55,0.588565651794507,0.598328787694272,1.78427477584469,50,TRUE,"relative_objective_tolerance",44.7682139946308,NA,0.482008676745075,0.0289999999999964,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",21,0.05,"Fair",0.03,1,4282061,5.55,0.146923696661668,0.995677624334607,1.39830412023739,131,TRUE,"relative_objective_tolerance",27.003368594972,0.00178942666032959,1.5538616255454,0.085000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",21,0.05,"sL1",0.1,1,4282061,5.55,0.147446583038618,0.996628015941595,1.39330114305781,93,TRUE,"relative_objective_tolerance",25.9401557600077,0.00145441090125236,1.62871003403999,0.0630000000000024,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",21,0.05,"Cauchy",0.3,1,4282061,5.55,0.207218123887784,0.965119727339684,1.38699392818102,221,TRUE,"relative_objective_tolerance",2.2256793618402,0.000148665949217655,0.5740197699948,0.132999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",21,0.05,"REE",NA,1,4282061,5.55,0.197755411377299,0.978165216623639,1.05600908446867,2000,FALSE,"fixed_subgradient_budget",84.6907231327573,NA,0.482947576610179,0.415000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",21,0.05,"TMDS",NA,1,4282061,5.55,0.379161760950776,0.874391029551471,1.42169570008247,140,TRUE,"relative_objective_tolerance",3.50075390847845,NA,0.528847132087579,0.0430000000000064,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",21,0.05,"Squared",NA,1,4282061,4.99,0.588720677016008,0.650635746038873,0.965146266504267,101,TRUE,"relative_objective_tolerance",58.3413467672793,NA,1.08067968138002,0.0390000000000015,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",21,0.05,"Fair",0.03,1,4282061,4.99,0.0270656547299645,0.991601339498712,0.6135218913946,166,TRUE,"relative_objective_tolerance",29.1799397000036,0.00338028048367152,1.0983024062383,0.103999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",21,0.05,"sL1",0.1,1,4282061,4.99,0.31847409964454,0.832100658993385,0.6944369715541,107,TRUE,"relative_objective_tolerance",33.5724168232162,0.00157764588720101,1.14497501612277,0.0720000000000027,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",21,0.05,"Cauchy",0.3,1,4282061,4.99,0.0453114609551225,0.975508351466046,0.569849438890733,293,TRUE,"relative_objective_tolerance",2.46245437550091,0.000170261267060067,1.05729384006801,0.195999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",21,0.05,"REE",NA,1,4282061,4.99,0.182513648110122,0.827497683006664,0.38436128231147,2000,FALSE,"fixed_subgradient_budget",106.61074149328,NA,0.329984693215717,0.391999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",21,0.05,"TMDS",NA,1,4282061,4.99,0.0361421951160322,0.981947373837379,0.558013761270671,180,TRUE,"relative_objective_tolerance",3.1566858752877,NA,1.0140573702156,0.0450000000000017,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",22,0.05,"Squared",NA,1,4283061,5.575,0.439798790847644,0.86722736727193,1.75530660248252,59,TRUE,"relative_objective_tolerance",46.4810327013181,NA,0.0552201611397625,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",22,0.05,"Fair",0.03,1,4283061,5.575,0.203072422112433,0.996788900267249,1.43929472882575,107,TRUE,"relative_objective_tolerance",26.0850463995065,0.00240417638487291,1.84691779659376,0.0880000000000081,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",22,0.05,"sL1",0.1,1,4283061,5.575,0.196238002881046,0.996894814132772,1.43471409037578,75,TRUE,"relative_objective_tolerance",25.0623292591727,0.00159112667233487,1.85616609093895,0.0579999999999927,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",22,0.05,"Cauchy",0.3,1,4283061,5.575,0.786306818399997,0.543487314706218,1.52387847652099,154,TRUE,"relative_objective_tolerance",2.63591307315493,0.000159665068806186,0.727163402542605,0.0969999999999942,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",22,0.05,"REE",NA,1,4283061,5.575,0.341241020856285,0.915178783260113,1.06658491264353,2000,FALSE,"fixed_subgradient_budget",79.4637220348113,NA,0.316979208740903,0.439999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",22,0.05,"TMDS",NA,1,4283061,5.575,0.189385849094822,0.982274484021354,1.37867285062202,171,TRUE,"relative_objective_tolerance",2.63156784787685,NA,0.607262754832613,0.0679999999999978,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",22,0.05,"Squared",NA,1,4283061,5.205,0.458888652996373,0.812534215137622,0.993246039411222,40,TRUE,"relative_objective_tolerance",48.9673720137903,NA,1.16130007513978,0.0250000000000057,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",22,0.05,"Fair",0.03,1,4283061,5.205,0.0262583867158341,0.992132673741048,0.570454049126223,224,TRUE,"relative_objective_tolerance",30.2666076159855,0.00181335260597437,1.11833709903305,0.158000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",22,0.05,"sL1",0.1,1,4283061,5.205,0.026710932782552,0.992377379275451,0.565259273148049,123,TRUE,"relative_objective_tolerance",29.2142391491085,0.00179361634534687,1.12778714076621,0.0829999999999984,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",22,0.05,"Cauchy",0.3,1,4283061,5.205,0.0705858062047969,0.95145919976298,0.545055393943131,466,TRUE,"relative_objective_tolerance",2.49732474182823,0.000170059066676915,0.85142038389606,0.367999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",22,0.05,"REE",NA,1,4283061,5.205,0.287472893507352,0.818512526166908,0.466512008946711,2000,FALSE,"fixed_subgradient_budget",95.1451989183516,NA,0.251349193038857,0.439000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",22,0.05,"TMDS",NA,1,4283061,5.205,0.10762769402452,0.919488260566011,0.570519882233648,330,TRUE,"relative_objective_tolerance",3.13766701070859,NA,0.876332133879451,0.0900000000000034,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",23,0.05,"Squared",NA,1,4284061,5.515,0.746064438284566,0.538551856253389,1.77615600067465,47,TRUE,"relative_objective_tolerance",59.653653570228,NA,0.211944570134649,0.019999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",23,0.05,"Fair",0.03,1,4284061,5.515,0.470679713106173,0.810075598675217,1.62612991779579,129,TRUE,"relative_objective_tolerance",32.9355752352938,0.00315050523775468,1.90963807045398,0.0870000000000033,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",23,0.05,"sL1",0.1,1,4284061,5.515,0.463446318606005,0.811009326310654,1.61745833232191,107,TRUE,"relative_objective_tolerance",32.0037237569946,0.00169805142841453,1.93662167759992,0.0719999999999885,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",23,0.05,"Cauchy",0.3,1,4284061,5.515,0.20723400216342,0.974536407801006,1.39823755280987,222,TRUE,"relative_objective_tolerance",2.27741147497343,0.000151888291113932,0.617566229625356,0.152999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",23,0.05,"REE",NA,1,4284061,5.515,0.200515920688436,0.982198387788866,1.05321405380592,2000,FALSE,"fixed_subgradient_budget",95.2966250666529,NA,0.328757219758037,0.405999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",23,0.05,"TMDS",NA,1,4284061,5.515,0.200462291651871,0.978359163979204,1.3869372687592,133,TRUE,"relative_objective_tolerance",2.69835144114579,NA,0.572714556971514,0.0389999999999873,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",23,0.05,"Squared",NA,1,4284061,5.035,0.663140015989143,0.63207086451904,1.00871772472128,44,TRUE,"relative_objective_tolerance",68.2901057817132,NA,1.11905384123333,0.0190000000000055,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",23,0.05,"Fair",0.03,1,4284061,5.035,0.0397365030439852,0.986103902986051,0.592559805699387,177,TRUE,"relative_objective_tolerance",30.9463776879759,0.00304421765770785,1.04544950285017,0.149999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",23,0.05,"sL1",0.1,1,4284061,5.035,0.0366767507356579,0.988055413759578,0.581680441979032,149,TRUE,"relative_objective_tolerance",29.9615786506529,0.00150548550598111,1.04737401500916,0.114999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",23,0.05,"Cauchy",0.3,1,4284061,5.035,0.201969169773525,0.839325830366033,0.589265966410325,449,TRUE,"relative_objective_tolerance",2.66492011473715,0.000151315735074218,0.827158147240893,0.301999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",23,0.05,"REE",NA,1,4284061,5.035,0.209950371160092,0.816486998985894,0.429992602756225,2000,FALSE,"fixed_subgradient_budget",118.943121738488,NA,0.317885306197353,0.462999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",23,0.05,"TMDS",NA,1,4284061,5.035,0.0458063227574634,0.973440798909747,0.550173385932188,229,TRUE,"relative_objective_tolerance",2.97117275030265,NA,1.02753812048618,0.0599999999999881,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",24,0.05,"Squared",NA,1,4285061,5.575,0.683369206929696,0.522624821117052,1.70777865866,60,TRUE,"relative_objective_tolerance",52.773907500289,NA,0.8336806470236,0.0229999999999961,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",24,0.05,"Fair",0.03,1,4285061,5.575,0.587853355518563,0.582614157739842,1.4104098740568,208,TRUE,"relative_objective_tolerance",40.8392140951877,0.00222924144969604,0.157587231289898,0.185999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",24,0.05,"sL1",0.1,1,4285061,5.575,0.171634539219042,0.996707259266367,1.40573582984861,257,TRUE,"relative_objective_tolerance",25.4028563942526,0.00157040190517235,1.79495187983347,0.170999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",24,0.05,"Cauchy",0.3,1,4285061,5.575,0.203680699087859,0.976797470055149,1.40223911451789,372,TRUE,"relative_objective_tolerance",2.23823965609881,0.000154700466338571,0.62307657272995,0.253,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",24,0.05,"REE",NA,1,4285061,5.575,0.244351505159144,0.961424729456505,1.09002226529639,2000,FALSE,"fixed_subgradient_budget",81.9839933439474,NA,0.37153497542616,0.495999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",24,0.05,"TMDS",NA,1,4285061,5.575,0.197718979262194,0.980864827563872,1.3885881415221,177,TRUE,"relative_objective_tolerance",2.62009300343779,NA,0.572630649237372,0.0730000000000075,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",24,0.05,"Squared",NA,1,4285061,5.035,0.692476635114133,0.537237040747054,0.946292773755792,205,TRUE,"relative_objective_tolerance",62.3993077067911,NA,0.983995940853565,0.0660000000000025,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",24,0.05,"Fair",0.03,1,4285061,5.035,0.0397712780017873,0.985758063496682,0.578629541138222,237,TRUE,"relative_objective_tolerance",29.8821176949949,0.00200832301883184,1.03037178253856,0.156999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",24,0.05,"sL1",0.1,1,4285061,5.035,0.0381047175749654,0.986733366407415,0.573806130582755,127,TRUE,"relative_objective_tolerance",28.8443302543098,0.00145391503488012,1.01259460472366,0.0889999999999986,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",24,0.05,"Cauchy",0.3,1,4285061,5.035,0.0503798044236154,0.979606055684922,0.557067410824244,643,TRUE,"relative_objective_tolerance",2.45614803954523,0.000165340841694348,0.848413881707939,0.484000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",24,0.05,"REE",NA,1,4285061,5.035,0.168487871532891,0.862961171156149,0.422872842698779,2000,FALSE,"fixed_subgradient_budget",104.420588731605,NA,0.576058727291613,0.462000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",24,0.05,"TMDS",NA,1,4285061,5.035,0.0429270297543475,0.981668621197274,0.549318917637494,286,TRUE,"relative_objective_tolerance",3.01199335607068,NA,1.10061535159719,0.0720000000000027,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",25,0.05,"Squared",NA,1,4286061,5.575,0.542592844729656,0.678411254367635,1.78240819553901,69,TRUE,"relative_objective_tolerance",43.3372597647435,NA,0.453271206172211,0.0390000000000015,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",25,0.05,"Fair",0.03,1,4286061,5.575,0.175485778963844,0.996229522392544,1.42259563156488,113,TRUE,"relative_objective_tolerance",25.6389189371276,0.00259471751574109,1.81972040141345,0.100000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",25,0.05,"sL1",0.1,1,4286061,5.575,0.169912698494706,0.996338278497976,1.42036162153969,78,TRUE,"relative_objective_tolerance",24.5626374539935,0.00138144659818366,1.85054326588437,0.0589999999999975,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",25,0.05,"Cauchy",0.3,1,4286061,5.575,0.203358007790947,0.972250519835756,1.40793211790616,355,TRUE,"relative_objective_tolerance",2.16310461029671,0.00014005857123425,0.655920097739167,0.234999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",25,0.05,"REE",NA,1,4286061,5.575,0.209288540478661,0.966732380983345,1.11547400859649,2000,FALSE,"fixed_subgradient_budget",78.7576418213225,NA,0.471143012210066,0.399000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",25,0.05,"TMDS",NA,1,4286061,5.575,0.198663163552539,0.976591709931642,1.40444156702745,111,TRUE,"relative_objective_tolerance",2.4909331831272,NA,0.598660251189604,0.0279999999999916,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",25,0.05,"Squared",NA,1,4286061,4.99,0.637800410818079,0.613884755735567,1.00740567399811,47,TRUE,"relative_objective_tolerance",53.5381184692626,NA,0.964920155800997,0.0210000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",25,0.05,"Fair",0.03,1,4286061,4.99,0.376055484661243,0.768147436451948,0.637272387748443,135,TRUE,"relative_objective_tolerance",35.45578251683,0.00140261246878537,1.18548172485817,0.0949999999999989,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",25,0.05,"sL1",0.1,1,4286061,4.99,0.0280514321027583,0.990864489120861,0.574365682435204,76,TRUE,"relative_objective_tolerance",28.3882085633627,0.0026093086375665,1.0776689675022,0.0530000000000115,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",25,0.05,"Cauchy",0.3,1,4286061,4.99,0.181854574379847,0.845408594442558,0.578033690572683,337,TRUE,"relative_objective_tolerance",2.70233676398138,0.000171192650285045,1.1185935443171,0.227000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",25,0.05,"REE",NA,1,4286061,4.99,0.101869872696393,0.923044302320412,0.368128932803494,2000,FALSE,"fixed_subgradient_budget",102.759436107626,NA,0.399309545849152,0.445000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",25,0.05,"TMDS",NA,1,4286061,4.99,0.463251608328532,0.525791090780841,0.602281387314461,188,TRUE,"relative_objective_tolerance",4.76646119859753,NA,0.947413665515927,0.0630000000000024,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",26,0.05,"Squared",NA,1,4287061,5.575,0.64851829393905,0.550040312925414,1.55949413833611,54,TRUE,"relative_objective_tolerance",54.4940247572168,NA,0.364351152016957,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",26,0.05,"Fair",0.03,1,4287061,5.575,0.582294258881511,0.586876720651952,1.34438143790546,277,TRUE,"relative_objective_tolerance",41.140133483016,0.0017007496112372,0.0395345980809463,0.189999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",26,0.05,"sL1",0.1,1,4287061,5.575,0.524456287494772,0.670145156877072,1.37721161692863,185,TRUE,"relative_objective_tolerance",39.1703108382566,0.00130789584072469,0.845743998797859,0.165000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",26,0.05,"Cauchy",0.3,1,4287061,5.575,0.202818306182962,0.977190536858861,1.40067947101813,327,TRUE,"relative_objective_tolerance",2.21228686572441,0.000161808861592872,0.605110133253843,0.256,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",26,0.05,"REE",NA,1,4287061,5.575,0.213807343672043,0.977719251204759,1.09641120626188,2000,FALSE,"fixed_subgradient_budget",68.5794165620922,NA,0.77872158472506,0.39800000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",26,0.05,"TMDS",NA,1,4287061,5.575,0.192544571744773,0.982663037384181,1.38869860446368,149,TRUE,"relative_objective_tolerance",2.742499294909,NA,0.463887922921645,0.0450000000000017,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",26,0.05,"Squared",NA,1,4287061,4.99,0.66036386359356,0.620538932019918,0.978682845735284,61,TRUE,"relative_objective_tolerance",44.0412515059409,NA,0.908046709920941,0.0250000000000057,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",26,0.05,"Fair",0.03,1,4287061,4.99,0.616591479789599,0.581694862106114,0.667921122706467,259,TRUE,"relative_objective_tolerance",35.5164260772182,0.00173833736612395,1.14414543964523,0.173000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",26,0.05,"sL1",0.1,1,4287061,4.99,0.634024502934806,0.567836405056376,0.681832136878371,211,TRUE,"relative_objective_tolerance",34.7126984572763,0.00143927177866728,1.16283276708326,0.155000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",26,0.05,"Cauchy",0.3,1,4287061,4.99,0.477494383427901,0.509306987025123,0.576701152005303,1149,TRUE,"relative_objective_tolerance",2.82282111592181,0.00017992775109411,0.748749193874552,0.882999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",26,0.05,"REE",NA,1,4287061,4.99,0.162445801674489,0.87230626942753,0.409133534130278,2000,FALSE,"fixed_subgradient_budget",89.3876868349798,NA,0.583723397497379,0.435000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",26,0.05,"TMDS",NA,1,4287061,4.99,0.402205783688142,0.604797784281039,0.613695009954572,449,TRUE,"relative_objective_tolerance",5.01049380102903,NA,0.859786552055209,0.122,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",27,0.05,"Squared",NA,1,4288061,5.61,0.313484760027208,0.903726715714965,1.73227886701043,27,TRUE,"relative_objective_tolerance",52.4492585911826,NA,0.564078626447551,0.012999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",27,0.05,"Fair",0.03,1,4288061,5.61,0.174684109227997,0.997717999806188,1.40502288013049,84,TRUE,"relative_objective_tolerance",28.1052873397735,0.00203279526074693,1.92688422167375,0.0649999999999977,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",27,0.05,"sL1",0.1,1,4288061,5.61,0.16966413046152,0.997863927686806,1.40555323859531,57,TRUE,"relative_objective_tolerance",27.0656977410712,0.00134335019632623,1.94761923753164,0.0420000000000016,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",27,0.05,"Cauchy",0.3,1,4288061,5.61,0.203882487630298,0.972319525460441,1.40021773635677,168,TRUE,"relative_objective_tolerance",2.31105597397629,0.000158661290731811,0.784205613606115,0.108000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",27,0.05,"REE",NA,1,4288061,5.61,0.218960828848201,0.973414821117243,1.0779513143311,2000,FALSE,"fixed_subgradient_budget",85.9701579232575,NA,0.387823100551959,0.444999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",27,0.05,"TMDS",NA,1,4288061,5.61,0.196775317220694,0.980734459261265,1.3943393199089,260,TRUE,"relative_objective_tolerance",2.7097587423569,NA,0.610612416044404,0.063999999999993,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",27,0.05,"Squared",NA,1,4288061,5.12,0.250191474013222,0.889019903430359,0.903544396395451,37,TRUE,"relative_objective_tolerance",63.1822516153428,NA,1.08864366472916,0.0160000000000053,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",27,0.05,"Fair",0.03,1,4288061,5.12,0.0358531119618781,0.985534776994216,0.559208749494601,114,TRUE,"relative_objective_tolerance",30.4123923185421,0.00195591418523941,1.06856252008406,0.0799999999999983,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",27,0.05,"sL1",0.1,1,4288061,5.12,0.0343793718130641,0.986699862278316,0.558634368568552,105,TRUE,"relative_objective_tolerance",29.3717720313573,0.00145495425950894,1.04126527540818,0.0720000000000027,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",27,0.05,"Cauchy",0.3,1,4288061,5.12,0.0424443240551441,0.97792277633117,0.54741194500723,488,TRUE,"relative_objective_tolerance",2.46624637730834,0.00016915203386953,0.964611993093351,0.374000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",27,0.05,"REE",NA,1,4288061,5.12,0.147447961212805,0.872582168634906,0.385667590898011,2000,FALSE,"fixed_subgradient_budget",107.293414836004,NA,0.0138623538348974,0.459000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",27,0.05,"TMDS",NA,1,4288061,5.12,0.0355803357574672,0.983438923151091,0.546460768558294,194,TRUE,"relative_objective_tolerance",2.92869536631738,NA,0.980078181394473,0.0510000000000019,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",28,0.05,"Squared",NA,1,4289061,5.575,0.357387014588264,0.885875198485467,1.74950838303159,58,TRUE,"relative_objective_tolerance",68.7982928134728,NA,0.725275098830626,0.0219999999999914,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",28,0.05,"Fair",0.03,1,4289061,5.575,0.179340040956068,0.99721051669811,1.38543247288478,78,TRUE,"relative_objective_tolerance",29.8562607429146,0.00179547479138594,1.89497461915687,0.0720000000000027,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",28,0.05,"sL1",0.1,1,4289061,5.575,0.1728605761136,0.997509321317257,1.38319182894774,64,TRUE,"relative_objective_tolerance",28.8562000267785,0.00144235347525753,1.91754559982333,0.0520000000000067,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",28,0.05,"Cauchy",0.3,1,4289061,5.575,0.195780185695537,0.977118850110043,1.36357683008944,344,TRUE,"relative_objective_tolerance",2.34288519437429,0.000159442992067265,0.651410388576539,0.227000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",28,0.05,"REE",NA,1,4289061,5.575,0.234585718524722,0.964718974315208,1.08772267185414,2000,FALSE,"fixed_subgradient_budget",104.338949770475,NA,0.472642105438701,0.429000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",28,0.05,"TMDS",NA,1,4289061,5.575,0.191602382680198,0.980885049537231,1.37363925910125,118,TRUE,"relative_objective_tolerance",2.65168972207959,NA,0.590435314889772,0.034000000000006,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",28,0.05,"Squared",NA,1,4289061,5.12,0.636985639840086,0.669987857115388,1.06729327272236,52,TRUE,"relative_objective_tolerance",74.521646563634,NA,0.847280039845155,0.0349999999999966,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",28,0.05,"Fair",0.03,1,4289061,5.12,0.583343091135426,0.611054578978528,0.634335625498818,555,TRUE,"relative_objective_tolerance",40.622422097908,0.00211345376181189,1.11899483564313,0.423000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",28,0.05,"sL1",0.1,1,4289061,5.12,0.380768012790909,0.769773103833078,0.617877670507333,163,TRUE,"relative_objective_tolerance",38.18019956645,0.0014164227870644,1.15168845556397,0.167000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",28,0.05,"Cauchy",0.3,1,4289061,5.12,0.045870499163452,0.976527445809849,0.551790640853452,446,TRUE,"relative_objective_tolerance",2.53619320860332,0.000165762103723566,0.679972218430215,0.326000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",28,0.05,"REE",NA,1,4289061,5.12,0.176744252021586,0.846983274553277,0.413689090174431,2000,FALSE,"fixed_subgradient_budget",129.412068918303,NA,0.332172666015637,0.415000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",28,0.05,"TMDS",NA,1,4289061,5.12,0.0379757715739764,0.981485795111591,0.546247744218827,178,TRUE,"relative_objective_tolerance",2.92236040905648,NA,1.0730271060685,0.0450000000000017,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",29,0.05,"Squared",NA,1,4290061,5.61,0.439361584049579,0.803966398356213,1.7367215658531,46,TRUE,"relative_objective_tolerance",57.1001684456644,NA,0.246744363178792,0.0210000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",29,0.05,"Fair",0.03,1,4290061,5.61,0.602939728198584,0.690070428240843,1.69813978531697,120,TRUE,"relative_objective_tolerance",40.128785106439,0.00182158542541067,0.395954615458617,0.0849999999999937,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",29,0.05,"sL1",0.1,1,4290061,5.61,0.598305901600806,0.687873654359264,1.66668265684826,88,TRUE,"relative_objective_tolerance",39.4876672276394,0.0014792424037092,0.631502340430719,0.0690000000000026,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",29,0.05,"Cauchy",0.3,1,4290061,5.61,0.584964717066833,0.723713159491285,1.54915976715296,153,TRUE,"relative_objective_tolerance",2.54646252036547,0.000159259225441117,0.797811096179664,0.123000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",29,0.05,"REE",NA,1,4290061,5.61,0.242552599647852,0.958935566560289,1.08439088649689,2000,FALSE,"fixed_subgradient_budget",89.3721248955994,NA,0.828191993661724,0.432999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",29,0.05,"TMDS",NA,1,4290061,5.61,0.194668376706834,0.98119064479656,1.39225696230908,479,TRUE,"relative_objective_tolerance",2.51732037840566,NA,0.738963317062366,0.116,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",29,0.05,"Squared",NA,1,4290061,5.205,0.374880430592077,0.841355521024728,0.959403191287637,48,TRUE,"relative_objective_tolerance",61.1678093708884,NA,1.38291036328372,0.019999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",29,0.05,"Fair",0.03,1,4290061,5.205,0.419440870655065,0.751840055548264,0.665818444461445,117,TRUE,"relative_objective_tolerance",35.6375801850431,0.00274547423817401,1.08873682139559,0.103000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",29,0.05,"sL1",0.1,1,4290061,5.205,0.418703361367079,0.752548887411796,0.666065688562141,94,TRUE,"relative_objective_tolerance",34.8089505919853,0.00250122191322929,1.1421006087441,0.0690000000000026,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",29,0.05,"Cauchy",0.3,1,4290061,5.205,0.0400120610204528,0.982206241829456,0.546217443150435,262,TRUE,"relative_objective_tolerance",2.42721802208969,0.000165234107155587,1.20503016966895,0.164000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",29,0.05,"REE",NA,1,4290061,5.205,0.150782566673099,0.883390278854229,0.39832973357951,2000,FALSE,"fixed_subgradient_budget",108.771767704164,NA,0.332941714428506,0.405000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",29,0.05,"TMDS",NA,1,4290061,5.205,0.0366360053099551,0.984295685350394,0.548174295801505,356,TRUE,"relative_objective_tolerance",2.82807252017471,NA,1.2255664747332,0.0900000000000034,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",30,0.05,"Squared",NA,1,4291061,5.61,0.418212267413721,0.767208694216907,1.77049431766279,77,TRUE,"relative_objective_tolerance",43.7349560309485,NA,0.0192944617818055,0.032999999999987,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",30,0.05,"Fair",0.03,1,4291061,5.61,0.457657761474035,0.804687450088878,1.60846132261624,117,TRUE,"relative_objective_tolerance",31.1302825584364,0.00183076542518529,1.22149372069091,0.078000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",30,0.05,"sL1",0.1,1,4291061,5.61,0.452605536964209,0.807029069639378,1.60852325936301,85,TRUE,"relative_objective_tolerance",30.2172146702147,0.00129993391031872,1.35291807859747,0.0589999999999975,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",30,0.05,"Cauchy",0.3,1,4291061,5.61,0.184175183883689,0.984418634229878,1.38513284661877,210,TRUE,"relative_objective_tolerance",2.25165425923894,0.000159293654602039,0.602135574885962,0.132999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",30,0.05,"REE",NA,1,4291061,5.61,0.169944722701105,0.971816952421175,0.997327698030542,2000,FALSE,"fixed_subgradient_budget",79.9283152896314,NA,0.321313766582232,0.432999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",30,0.05,"TMDS",NA,1,4291061,5.61,0.183186182541513,0.986105877062493,1.37946636310093,152,TRUE,"relative_objective_tolerance",2.62680901044298,NA,0.579719975453485,0.0420000000000016,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",30,0.05,"Squared",NA,1,4291061,5.035,0.570069053498803,0.691963165736208,0.99842610236823,52,TRUE,"relative_objective_tolerance",54.9307912515481,NA,1.24698415746241,0.0249999999999915,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",30,0.05,"Fair",0.03,1,4291061,5.035,0.344986901620183,0.793336808748512,0.72349562755458,359,TRUE,"relative_objective_tolerance",36.2820635301207,0.00202825847540457,1.17828836364666,0.297000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",30,0.05,"sL1",0.1,1,4291061,5.035,0.333726300813178,0.800960780605894,0.711687144185123,208,TRUE,"relative_objective_tolerance",35.4129948184486,0.00148290885222004,1.11841559449397,0.164999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",30,0.05,"Cauchy",0.3,1,4291061,5.035,0.163742140900716,0.868404170177405,0.557588518685646,240,TRUE,"relative_objective_tolerance",2.59702258256965,0.00016426873321392,0.642465569447487,0.189999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",30,0.05,"REE",NA,1,4291061,5.035,0.252708560846886,0.74845209163655,0.426362524914102,2000,FALSE,"fixed_subgradient_budget",103.367782719552,NA,0.0579813066672549,0.393000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",30,0.05,"TMDS",NA,1,4291061,5.035,0.0676519034327974,0.957447828134017,0.564582343728853,195,TRUE,"relative_objective_tolerance",3.14237292119695,NA,0.963163000847511,0.0500000000000114,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",31,0.05,"Squared",NA,1,4292061,5.575,0.187196553888573,0.984966314694976,1.68177165666363,58,TRUE,"relative_objective_tolerance",37.5472198506477,NA,0.0662709107064607,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",31,0.05,"Fair",0.03,1,4292061,5.575,0.574519228361035,0.684565863833508,1.53394870021831,178,TRUE,"relative_objective_tolerance",37.5747815215058,0.00342439713620119,2.01907995053704,0.129999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",31,0.05,"sL1",0.1,1,4292061,5.575,0.563576075228475,0.691390665127587,1.53288743250948,228,TRUE,"relative_objective_tolerance",36.8324285337044,0.00165980860346239,2.00490739315834,0.185000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",31,0.05,"Cauchy",0.3,1,4292061,5.575,0.203491562454777,0.970718797561605,1.40935535895214,198,TRUE,"relative_objective_tolerance",2.09769642083455,0.000145713953403456,0.565713180293232,0.129999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",31,0.05,"REE",NA,1,4292061,5.575,0.220709228382518,0.967147220120933,1.11419210850173,2000,FALSE,"fixed_subgradient_budget",70.155406526377,NA,0.654684102435644,0.456000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",31,0.05,"TMDS",NA,1,4292061,5.575,0.203711897267947,0.973205206631318,1.39827730205127,135,TRUE,"relative_objective_tolerance",2.36935564726058,NA,0.519052784354405,0.0349999999999966,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",31,0.05,"Squared",NA,1,4292061,4.99,0.735918965455305,0.550707289600144,0.939646157433618,68,TRUE,"relative_objective_tolerance",53.6433552602781,NA,0.683465203060733,0.0369999999999919,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",31,0.05,"Fair",0.03,1,4292061,4.99,0.399661368836424,0.76186667673941,0.62899071227647,133,TRUE,"relative_objective_tolerance",34.2252258383405,0.00179161843152584,1.05858648069287,0.097999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",31,0.05,"sL1",0.1,1,4292061,4.99,0.399712798872392,0.762257079945557,0.631915748149546,92,TRUE,"relative_objective_tolerance",33.40612485159,0.00179204135260939,1.06441751426724,0.061000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",31,0.05,"Cauchy",0.3,1,4292061,4.99,0.463801718781013,0.556319129119442,0.601419545468599,356,TRUE,"relative_objective_tolerance",2.7844318379299,0.000176148455600768,0.752207514627462,0.216000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",31,0.05,"REE",NA,1,4292061,4.99,0.187676362089481,0.833100481451169,0.420204022899682,2000,FALSE,"fixed_subgradient_budget",90.1366614824705,NA,0.0981784900944833,0.403999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",31,0.05,"TMDS",NA,1,4292061,4.99,0.265511648658998,0.760411513921021,0.596029001281077,601,TRUE,"relative_objective_tolerance",4.01363613393319,NA,0.782678134684125,0.198000000000008,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",32,0.05,"Squared",NA,1,4293061,5.48,0.529846364110584,0.586234522521451,1.62484495217724,71,TRUE,"relative_objective_tolerance",46.1259451772812,NA,0.810023379735989,0.0330000000000013,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",32,0.05,"Fair",0.03,1,4293061,5.48,0.173498604632129,0.99719565962275,1.4227779177832,128,TRUE,"relative_objective_tolerance",24.1291072107883,0.00140878220957987,1.95001340460263,0.102999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",32,0.05,"sL1",0.1,1,4293061,5.48,0.166236043382548,0.997485752742808,1.42288763962279,73,TRUE,"relative_objective_tolerance",23.0289206832581,0.00122890240223155,1.97936541181468,0.0519999999999925,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",32,0.05,"Cauchy",0.3,1,4293061,5.48,0.182713074351887,0.981509628080729,1.41703662911086,248,TRUE,"relative_objective_tolerance",2.18741766909902,0.000154634817684961,0.753602238955232,0.156999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",32,0.05,"REE",NA,1,4293061,5.48,0.201591668002396,0.976931510761484,1.11487926341675,2000,FALSE,"fixed_subgradient_budget",71.8055652023024,NA,0.306751170516981,0.423000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",32,0.05,"TMDS",NA,1,4293061,5.48,0.188105371234674,0.983381628776874,1.39689874275904,138,TRUE,"relative_objective_tolerance",2.82477355357083,NA,0.672449024105604,0.0380000000000109,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",32,0.05,"Squared",NA,1,4293061,4.965,0.527986899751084,0.6615215131972,0.901737285183455,92,TRUE,"relative_objective_tolerance",51.6842709165156,NA,0.963960547910167,0.0360000000000014,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",32,0.05,"Fair",0.03,1,4293061,4.965,0.0291956172064523,0.989594878287519,0.607114245257737,152,TRUE,"relative_objective_tolerance",26.5402625469269,0.00197733078392333,1.08819512820273,0.0930000000000035,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",32,0.05,"sL1",0.1,1,4293061,4.965,0.0275715528069794,0.991025910896739,0.599335165987385,95,TRUE,"relative_objective_tolerance",25.4699676501996,0.00167298420847564,1.08993098693368,0.0600000000000023,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",32,0.05,"Cauchy",0.3,1,4293061,4.965,0.452038811713648,0.520615285734518,0.590172389071006,185,TRUE,"relative_objective_tolerance",2.84269910581338,0.000172330808957849,0.73275690769474,0.106999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",32,0.05,"REE",NA,1,4293061,4.965,0.117518852878718,0.904077830288322,0.387496627155778,2000,FALSE,"fixed_subgradient_budget",91.0807095354199,NA,0.438808623512328,0.474000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",32,0.05,"TMDS",NA,1,4293061,4.965,0.0351535121006733,0.9804463116037,0.553945159993682,411,TRUE,"relative_objective_tolerance",3.2135390108083,NA,1.05320509335032,0.103000000000009,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",33,0.05,"Squared",NA,1,4294061,5.61,0.613002243132412,0.646882154539834,1.72573611028314,31,TRUE,"relative_objective_tolerance",40.4867023590773,NA,1.37706430091541,0.0150000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",33,0.05,"Fair",0.03,1,4294061,5.61,0.175855694654319,0.996824744802524,1.38463808467665,105,TRUE,"relative_objective_tolerance",25.2131651461302,0.00195145488439481,1.70592421659809,0.0740000000000123,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",33,0.05,"sL1",0.1,1,4294061,5.61,0.170067455218585,0.997147922111235,1.38257368781969,66,TRUE,"relative_objective_tolerance",24.1644727550669,0.00126842049902137,1.79021273814357,0.0459999999999923,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",33,0.05,"Cauchy",0.3,1,4294061,5.61,0.192432195433723,0.980337635600254,1.36832557156415,353,TRUE,"relative_objective_tolerance",2.19321638285943,0.000152866715136774,0.718619210007802,0.213000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",33,0.05,"REE",NA,1,4294061,5.61,0.215052714534449,0.975631171308481,1.07734237572193,2000,FALSE,"fixed_subgradient_budget",69.6222495680447,NA,0.28653509829316,0.408000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",33,0.05,"TMDS",NA,1,4294061,5.61,0.191476079924432,0.982668065402073,1.37034727071209,145,TRUE,"relative_objective_tolerance",2.56679582769158,NA,0.785405092142891,0.0409999999999968,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",33,0.05,"Squared",NA,1,4294061,5.12,0.734320985140403,0.556895449643892,0.998777176429636,61,TRUE,"relative_objective_tolerance",46.4049576515951,NA,1.15423275607173,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",33,0.05,"Fair",0.03,1,4294061,5.12,0.0304842270983429,0.988997561465645,0.538575094116776,103,TRUE,"relative_objective_tolerance",28.2327555625418,0.00209204762421286,1.02645450064686,0.078000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",33,0.05,"sL1",0.1,1,4294061,5.12,0.0311451898239471,0.989984183976484,0.542166025528237,378,TRUE,"relative_objective_tolerance",27.1634285903805,0.00137435959757855,1.02537746701525,0.274000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",33,0.05,"Cauchy",0.3,1,4294061,5.12,0.0427395091111427,0.979175763207182,0.538858588146036,507,TRUE,"relative_objective_tolerance",2.43412074635587,0.000157655205804138,0.999236857719675,0.396000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",33,0.05,"REE",NA,1,4294061,5.12,0.166688435101839,0.851910832808429,0.404524440019415,2000,FALSE,"fixed_subgradient_budget",85.660690481731,NA,0.176968299839698,0.410000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",33,0.05,"TMDS",NA,1,4294061,5.12,0.0322781734273576,0.986280044814994,0.538214937872155,212,TRUE,"relative_objective_tolerance",3.05655946987124,NA,1.07359582840814,0.0619999999999976,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",34,0.05,"Squared",NA,1,4295061,5.575,0.398763561264762,0.824144047915169,1.75715860471038,44,TRUE,"relative_objective_tolerance",60.7494314537002,NA,0.107247834697321,0.0190000000000055,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",34,0.05,"Fair",0.03,1,4295061,5.575,0.168689692146942,0.997546687791599,1.39454298497581,114,TRUE,"relative_objective_tolerance",28.8081994693441,0.00242761691817128,1.94234853378391,0.0810000000000031,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",34,0.05,"sL1",0.1,1,4295061,5.575,0.163591448364659,0.997968714428586,1.39253892955409,76,TRUE,"relative_objective_tolerance",27.7997787554327,0.00172747398831194,1.9617256873481,0.0739999999999981,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",34,0.05,"Cauchy",0.3,1,4295061,5.575,0.187507755107236,0.979979628512863,1.38179491276087,365,TRUE,"relative_objective_tolerance",2.31336092797554,0.000159822463076569,0.823676007412739,0.249000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",34,0.05,"REE",NA,1,4295061,5.575,0.207164730217241,0.983717556373075,1.04801084648287,2000,FALSE,"fixed_subgradient_budget",96.6280114432213,NA,0.761980487737389,0.433000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",34,0.05,"TMDS",NA,1,4295061,5.575,0.188677229492347,0.981146859451424,1.38267576507563,131,TRUE,"relative_objective_tolerance",2.61613214902296,NA,0.750692679870712,0.0409999999999968,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",34,0.05,"Squared",NA,1,4295061,5.085,0.176445462039406,0.923060338188105,0.900549316468917,116,TRUE,"relative_objective_tolerance",71.5577244152628,NA,1.1294358204863,0.0419999999999874,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",34,0.05,"Fair",0.03,1,4295061,5.085,0.519352148229041,0.679245443076293,0.695493930590253,329,TRUE,"relative_objective_tolerance",39.4419815637515,0.00183515693703187,1.12868920201997,0.211000000000013,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",34,0.05,"sL1",0.1,1,4295061,5.085,0.511277259488767,0.683858450628256,0.682215559855414,187,TRUE,"relative_objective_tolerance",38.6619414318378,0.00201288655472221,1.13178941311491,0.128,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",34,0.05,"Cauchy",0.3,1,4295061,5.085,0.0473923015604112,0.970795359048254,0.546252620889413,265,TRUE,"relative_objective_tolerance",2.4915464896794,0.000169395529629962,0.987324646590074,0.207999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",34,0.05,"REE",NA,1,4295061,5.085,0.126562983445488,0.896150294343597,0.351995608749371,2000,FALSE,"fixed_subgradient_budget",121.482496982235,NA,0.346491689653593,0.406000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",34,0.05,"TMDS",NA,1,4295061,5.085,0.0355270250903585,0.981308723650226,0.548171874901748,194,TRUE,"relative_objective_tolerance",2.97585871945978,NA,1.04731109294563,0.0499999999999972,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",35,0.05,"Squared",NA,1,4296061,5.48,0.37154290503732,0.954442954442687,1.97802498145047,28,TRUE,"relative_objective_tolerance",44.8225886311133,NA,0.221003916615181,0.0180000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",35,0.05,"Fair",0.03,1,4296061,5.48,0.210441292566621,0.995796168360552,1.49240929206024,171,TRUE,"relative_objective_tolerance",27.8746097491298,0.00168241313375196,1.86363758889766,0.120000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",35,0.05,"sL1",0.1,1,4296061,5.48,0.205009394616978,0.995258632031449,1.48168659863468,103,TRUE,"relative_objective_tolerance",26.8326904901037,0.00151358983975579,1.88345062165839,0.0679999999999978,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",35,0.05,"Cauchy",0.3,1,4296061,5.48,0.204680023292778,0.979726715455773,1.42204943815708,165,TRUE,"relative_objective_tolerance",2.35023998915691,0.000160286555528228,0.694498243003772,0.104000000000013,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",35,0.05,"REE",NA,1,4296061,5.48,0.213700915233469,0.979601195231502,1.0969681997816,2000,FALSE,"fixed_subgradient_budget",106.762927208908,NA,0.37826649704844,0.433999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",35,0.05,"TMDS",NA,1,4296061,5.48,0.193216614868003,0.982381532427858,1.39445015137081,396,TRUE,"relative_objective_tolerance",2.84539461838075,NA,0.604760967635935,0.0940000000000083,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",35,0.05,"Squared",NA,1,4296061,5.035,0.556551744289952,0.695801863675154,1.05633801352636,82,TRUE,"relative_objective_tolerance",75.1767902144052,NA,0.99573684721884,0.0470000000000113,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",35,0.05,"Fair",0.03,1,4296061,5.035,0.0364857178167877,0.987275156557569,0.565236838285747,147,TRUE,"relative_objective_tolerance",33.0907257709761,0.00156438255650533,1.06743998152008,0.0969999999999942,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",35,0.05,"sL1",0.1,1,4296061,5.035,0.0348382661162785,0.988952062209106,0.562788667503992,90,TRUE,"relative_objective_tolerance",32.0599782221615,0.00157392519798152,1.09332989550152,0.0629999999999882,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",35,0.05,"Cauchy",0.3,1,4296061,5.035,0.0451798707978477,0.975514962538516,0.556189088096064,1948,TRUE,"relative_objective_tolerance",2.57804004547574,0.000168097680656749,0.91724114270482,1.358,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",35,0.05,"REE",NA,1,4296061,5.035,0.0800175484472179,0.946122114557269,0.349595446396686,2000,FALSE,"fixed_subgradient_budget",135.540339959643,NA,0.429499654253371,0.376000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",35,0.05,"TMDS",NA,1,4296061,5.035,0.483246746498577,0.497525767376243,0.587012229060639,645,TRUE,"relative_objective_tolerance",4.26597363333094,NA,0.967126584003344,0.153999999999996,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",36,0.05,"Squared",NA,1,4297061,5.55,0.422669928268882,0.780284886270213,1.70372305947126,40,TRUE,"relative_objective_tolerance",42.1575402334774,NA,0.921906438064921,0.0189999999999912,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",36,0.05,"Fair",0.03,1,4297061,5.55,0.58446519157986,0.578270162318587,1.43192496654073,278,TRUE,"relative_objective_tolerance",39.5077599625582,0.00239270004099367,0.625688707131172,0.183000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",36,0.05,"sL1",0.1,1,4297061,5.55,0.570081196898352,0.583167011776433,1.42497226920432,197,TRUE,"relative_objective_tolerance",38.8524492703065,0.00147536397552535,1.16424395098511,0.170000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",36,0.05,"Cauchy",0.3,1,4297061,5.55,0.189802340155883,0.981913946962571,1.39991664405522,229,TRUE,"relative_objective_tolerance",2.21092552083565,0.000156742705122474,0.626098627817372,0.171999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",36,0.05,"REE",NA,1,4297061,5.55,0.244016135190196,0.956563746237298,1.06928372228842,2000,FALSE,"fixed_subgradient_budget",73.361266442492,NA,0.0832084621006533,0.384,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",36,0.05,"TMDS",NA,1,4297061,5.55,0.188558648056855,0.984515250558422,1.3887618102321,203,TRUE,"relative_objective_tolerance",2.74228301732793,NA,0.575481922751372,0.0510000000000019,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",36,0.05,"Squared",NA,1,4297061,5.035,0.750745898089447,0.506644906664647,0.946511899832305,77,TRUE,"relative_objective_tolerance",49.50105920477,NA,1.19617976881854,0.0300000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",36,0.05,"Fair",0.03,1,4297061,5.035,0.468421820517383,0.720603955292796,0.707977480031008,189,TRUE,"relative_objective_tolerance",32.2859892941841,0.00244535011063051,1.14763062744054,0.149000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",36,0.05,"sL1",0.1,1,4297061,5.035,0.481078520339182,0.715343330713269,0.71460458320983,141,TRUE,"relative_objective_tolerance",31.3766859299936,0.00153451675758565,1.18672416822743,0.0990000000000038,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",36,0.05,"Cauchy",0.3,1,4297061,5.035,0.405165145960169,0.642151825990374,0.614543199635237,355,TRUE,"relative_objective_tolerance",2.71242869917227,0.000168581495414118,0.951514995839902,0.253,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",36,0.05,"REE",NA,1,4297061,5.035,0.181925893852514,0.837787433611542,0.402645122222237,2000,FALSE,"fixed_subgradient_budget",92.9828972447569,NA,0.0899800808340236,0.385000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",36,0.05,"TMDS",NA,1,4297061,5.035,0.505641341407663,0.496025999688264,0.602432322095834,289,TRUE,"relative_objective_tolerance",4.45545698935847,NA,0.94318428451006,0.070999999999998,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",37,0.05,"Squared",NA,1,4298061,5.515,0.539394595608215,0.739945208189046,1.78553591000167,51,TRUE,"relative_objective_tolerance",52.4446610198459,NA,0.048431250466205,0.0190000000000055,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",37,0.05,"Fair",0.03,1,4298061,5.515,0.212026802424886,0.997092529743443,1.52550981893707,68,TRUE,"relative_objective_tolerance",25.1510825649693,0.00259546269045146,1.87512643667718,0.046999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",37,0.05,"sL1",0.1,1,4298061,5.515,0.205688635988969,0.997043914670502,1.51440245480958,55,TRUE,"relative_objective_tolerance",24.1426555865143,0.00188672748295415,1.89579484646095,0.039999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",37,0.05,"Cauchy",0.3,1,4298061,5.515,0.203654521133528,0.98292211409739,1.43717994468798,269,TRUE,"relative_objective_tolerance",2.22356275198803,0.000160557168803328,0.738698709630752,0.158000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",37,0.05,"REE",NA,1,4298061,5.515,0.212840142038633,0.982127371366101,1.09138856231599,2000,FALSE,"fixed_subgradient_budget",90.1318886010276,NA,0.342800175643806,0.391000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",37,0.05,"TMDS",NA,1,4298061,5.515,0.67374404213485,0.644543426800103,1.45584461034472,209,TRUE,"relative_objective_tolerance",5.58319432036779,NA,0.741016715313565,0.0499999999999972,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",37,0.05,"Squared",NA,1,4298061,4.965,0.762611606778294,0.529810970800484,1.05506907388061,68,TRUE,"relative_objective_tolerance",58.1817092832145,NA,1.14628036213126,0.0360000000000014,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",37,0.05,"Fair",0.03,1,4298061,4.965,0.0310621725047321,0.992527773608119,0.566691527383982,109,TRUE,"relative_objective_tolerance",30.517582281655,0.00170422423062791,1.22983797775405,0.0769999999999982,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",37,0.05,"sL1",0.1,1,4298061,4.965,0.0306287031157078,0.993382557411321,0.56821916859576,76,TRUE,"relative_objective_tolerance",29.4420920357824,0.00173547479675617,1.23484391288504,0.054000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",37,0.05,"Cauchy",0.3,1,4298061,4.965,0.273426184748216,0.755681542498213,0.560394006769008,381,TRUE,"relative_objective_tolerance",2.73519871070747,0.000169751065631687,1.00962282806371,0.27000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",37,0.05,"REE",NA,1,4298061,4.965,0.0808453158125622,0.942788931286667,0.359147657387376,2000,FALSE,"fixed_subgradient_budget",117.965144333652,NA,0.479923956642647,0.415999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",37,0.05,"TMDS",NA,1,4298061,4.965,0.0530237485531767,0.967240966442967,0.553485207236988,396,TRUE,"relative_objective_tolerance",3.00846880521233,NA,0.859033896256405,0.101000000000013,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",38,0.05,"Squared",NA,1,4299061,5.645,0.437623851780995,0.856552879651893,1.80132783796142,39,TRUE,"relative_objective_tolerance",42.9625241145325,NA,0.541118874725252,0.0169999999999959,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",38,0.05,"Fair",0.03,1,4299061,5.645,0.174165378104948,0.994601235556169,1.3559312771254,105,TRUE,"relative_objective_tolerance",27.2449803499762,0.00226406162967206,1.3980985114562,0.0750000000000028,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",38,0.05,"sL1",0.1,1,4299061,5.645,0.169714210723421,0.995522583681893,1.36599397975443,73,TRUE,"relative_objective_tolerance",26.1973619968146,0.00147030400919435,1.45636670169486,0.0509999999999877,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",38,0.05,"Cauchy",0.3,1,4299061,5.645,0.732955671214585,0.594626245638351,1.52602749102572,295,TRUE,"relative_objective_tolerance",2.67415199377089,0.000168316573562582,0.634215901324533,0.191000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",38,0.05,"REE",NA,1,4299061,5.645,0.294009966843083,0.934852571459931,1.09803044726728,2000,FALSE,"fixed_subgradient_budget",78.2546116551805,NA,0.534108082307179,0.50500000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",38,0.05,"TMDS",NA,1,4299061,5.645,0.451601318444224,0.827331847201024,1.43547011392011,346,TRUE,"relative_objective_tolerance",4.13151187142836,NA,0.886075765046175,0.0990000000000038,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",38,0.05,"Squared",NA,1,4299061,5.205,0.613317390013622,0.724358880829442,1.05624922579523,26,TRUE,"relative_objective_tolerance",49.479083469751,NA,1.19797286165842,0.0120000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",38,0.05,"Fair",0.03,1,4299061,5.205,0.0348209611484183,0.987878857299854,0.546795737758645,283,TRUE,"relative_objective_tolerance",30.5188610603961,0.00176388261171509,1.00802376081871,0.180999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",38,0.05,"sL1",0.1,1,4299061,5.205,0.031623995867965,0.990301470507521,0.542923992415796,162,TRUE,"relative_objective_tolerance",29.4871915012963,0.00149133046245152,1.00824452074748,0.111000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",38,0.05,"Cauchy",0.3,1,4299061,5.205,0.140720155978033,0.88428152579854,0.552981261299565,305,TRUE,"relative_objective_tolerance",2.55287631994423,0.000166706118283163,1.09739380221622,0.213999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",38,0.05,"REE",NA,1,4299061,5.205,0.275026251493759,0.752224151780897,0.438076167172133,2000,FALSE,"fixed_subgradient_budget",96.3485684376993,NA,0.517223191907692,0.439999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",38,0.05,"TMDS",NA,1,4299061,5.205,0.128781833839378,0.894519223809973,0.559815566014786,258,TRUE,"relative_objective_tolerance",3.31914475969312,NA,0.93187559791669,0.0670000000000073,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",39,0.05,"Squared",NA,1,4300061,5.61,0.361095567865262,0.845686973271235,1.78520410451299,33,TRUE,"relative_objective_tolerance",46.6699543533953,NA,0.535548995366068,0.0169999999999959,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",39,0.05,"Fair",0.03,1,4300061,5.61,0.16555427168599,0.995237195212172,1.41871180171313,86,TRUE,"relative_objective_tolerance",26.9884211373621,0.00172655485975142,1.7053167497126,0.0660000000000025,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",39,0.05,"sL1",0.1,1,4300061,5.61,0.163374318550849,0.995652257303669,1.41572466001196,52,TRUE,"relative_objective_tolerance",25.9219619027788,0.00181949684968134,1.74563458324173,0.041000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",39,0.05,"Cauchy",0.3,1,4300061,5.61,0.542412846332607,0.755260520515502,1.53332070177662,281,TRUE,"relative_objective_tolerance",2.61807042953076,0.000171659124973656,0.74198050705053,0.228999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",39,0.05,"REE",NA,1,4300061,5.61,0.202429008442696,0.980641303478321,1.08162839451643,2000,FALSE,"fixed_subgradient_budget",86.1672443686516,NA,0.3579068890926,0.454000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",39,0.05,"TMDS",NA,1,4300061,5.61,0.198409198873449,0.981625132084356,1.39792693259169,169,TRUE,"relative_objective_tolerance",2.55570960906461,NA,0.529289756548393,0.046999999999997,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",39,0.05,"Squared",NA,1,4300061,5.12,0.531348093981074,0.708976474554294,0.975820333764589,71,TRUE,"relative_objective_tolerance",61.7892711228963,NA,1.25923717081961,0.0260000000000105,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",39,0.05,"Fair",0.03,1,4300061,5.12,0.029945045374506,0.989176577558466,0.557236345067365,219,TRUE,"relative_objective_tolerance",30.1906040300925,0.00155569000953473,1.17178433713786,0.144000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",39,0.05,"sL1",0.1,1,4300061,5.12,0.0267986300827916,0.991590246108352,0.552120164874597,125,TRUE,"relative_objective_tolerance",29.1605325825538,0.00135738958918865,1.27759450563471,0.0910000000000082,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",39,0.05,"Cauchy",0.3,1,4300061,5.12,0.0484465122151598,0.977885316669676,0.545242401210899,350,TRUE,"relative_objective_tolerance",2.39473402494195,0.00016663366809874,1.01274516062459,0.277000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",39,0.05,"REE",NA,1,4300061,5.12,0.134264449820079,0.887829614576964,0.382366850619929,2000,FALSE,"fixed_subgradient_budget",106.319318354881,NA,0.0626422948168715,0.419000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",39,0.05,"TMDS",NA,1,4300061,5.12,0.298591560598055,0.725837513967905,0.591503410949492,581,TRUE,"relative_objective_tolerance",4.14687477563241,NA,0.956491022268362,0.150999999999996,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",40,0.05,"Squared",NA,1,4301061,5.645,0.480148951194315,0.852971350049893,1.90345831937993,27,TRUE,"relative_objective_tolerance",37.6467698002132,NA,0.109960578343772,0.012999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",40,0.05,"Fair",0.03,1,4301061,5.645,0.468843587159989,0.794823110961461,1.59301195659699,85,TRUE,"relative_objective_tolerance",34.2291799882078,0.00153376906960508,1.62776466268298,0.0619999999999976,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",40,0.05,"sL1",0.1,1,4301061,5.645,0.459513471077637,0.800525726929695,1.57654671036813,60,TRUE,"relative_objective_tolerance",33.3354050830514,0.00133013890242202,1.74406240022879,0.0429999999999922,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",40,0.05,"Cauchy",0.3,1,4301061,5.645,0.182015200179479,0.982417167210324,1.38101593029949,305,TRUE,"relative_objective_tolerance",2.26019388061775,0.0001529854135985,0.788288167227883,0.209999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",40,0.05,"REE",NA,1,4301061,5.645,0.277724497793168,0.937231382011626,1.07123560602449,2000,FALSE,"fixed_subgradient_budget",85.2312192027949,NA,0.746388241578267,0.463999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",40,0.05,"TMDS",NA,1,4301061,5.645,0.162293710621342,0.978371427316319,1.44261393930304,140,TRUE,"relative_objective_tolerance",2.45261537564105,NA,1.06823128919925,0.0369999999999919,0,NA,NA,NA,NA,16,FALSE
"rectangle","size-shape",40,0.05,"Squared",NA,1,4301061,5.205,0.731419880497709,0.579082262743418,1.04689435358542,43,TRUE,"relative_objective_tolerance",55.0001952730183,NA,1.30080603862759,0.0210000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",40,0.05,"Fair",0.03,1,4301061,5.205,0.0387711973472507,0.984692779614106,0.56449701907379,111,TRUE,"relative_objective_tolerance",30.9811191531016,0.0016926513704306,1.05206631029997,0.0870000000000033,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",40,0.05,"sL1",0.1,1,4301061,5.205,0.034701756563278,0.987392178689697,0.561861757973871,71,TRUE,"relative_objective_tolerance",30.0013829854052,0.0026926727249927,1.08147249746656,0.0569999999999879,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",40,0.05,"Cauchy",0.3,1,4301061,5.205,0.046217893126684,0.976388369522814,0.5633077349754,698,TRUE,"relative_objective_tolerance",2.44908990878514,0.000167878876957515,0.871769999495074,0.494,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",40,0.05,"REE",NA,1,4301061,5.205,0.523955215256721,0.605999148365516,0.583733703668953,2000,FALSE,"fixed_subgradient_budget",100.964197619939,NA,0.13491999208048,0.431000000000012,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",40,0.05,"TMDS",NA,1,4301061,5.205,0.0544456176179239,0.965878985090719,0.58684719748371,165,TRUE,"relative_objective_tolerance",2.78137391200132,NA,0.87149861939744,0.0480000000000018,0,NA,NA,NA,NA,16,FALSE
"rectangle","width-height",41,0.05,"Squared",NA,1,4302061,5.55,0.149498006298251,0.925732177193509,1.72031873749057,63,TRUE,"relative_objective_tolerance",48.9509915020934,NA,0.0163863017953556,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",41,0.05,"Fair",0.03,1,4302061,5.55,0.142951289213675,0.995846509058808,1.38825067451001,81,TRUE,"relative_objective_tolerance",27.076647429498,0.00198874269093427,1.49136898375189,0.0550000000000068,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",41,0.05,"sL1",0.1,1,4302061,5.55,0.14356525093994,0.996828526064244,1.38599852902824,57,TRUE,"relative_objective_tolerance",26.0594250886012,0.00146187839312726,1.631822297354,0.0370000000000061,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",41,0.05,"Cauchy",0.3,1,4302061,5.55,0.179146968022215,0.984208793245196,1.38762427002761,250,TRUE,"relative_objective_tolerance",2.29844316458626,0.000159535083757409,1.09278975894097,0.146000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",41,0.05,"REE",NA,1,4302061,5.55,0.200751374624426,0.981316761463727,1.08092057185699,2000,FALSE,"fixed_subgradient_budget",90.3798943607912,NA,0.433459082385965,0.389999999999986,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",41,0.05,"TMDS",NA,1,4302061,5.55,0.187694608996782,0.985361519141797,1.38050139840816,168,TRUE,"relative_objective_tolerance",2.71180749758833,NA,1.08111160918724,0.0409999999999968,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",41,0.05,"Squared",NA,1,4302061,4.965,0.151112637044772,0.91327596313424,0.94479309400118,105,TRUE,"relative_objective_tolerance",50.8443928887977,NA,0.858967298780935,0.0420000000000016,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",41,0.05,"Fair",0.03,1,4302061,4.965,0.0317944655324139,0.986046651606745,0.585286565660746,211,TRUE,"relative_objective_tolerance",29.3268973412896,0.00161722407266007,1.0532257904746,0.165999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",41,0.05,"sL1",0.1,1,4302061,4.965,0.0297302686938715,0.987480150337628,0.587396229385607,116,TRUE,"relative_objective_tolerance",28.3043370130971,0.00151279557659171,1.05561491302852,0.120000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",41,0.05,"Cauchy",0.3,1,4302061,4.965,0.486662234736825,0.558644165649699,0.60253923272883,329,TRUE,"relative_objective_tolerance",2.88583212554418,0.000174920508962775,0.840015559493277,0.245999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",41,0.05,"REE",NA,1,4302061,4.965,0.115071178951112,0.907903428854036,0.376839818459889,2000,FALSE,"fixed_subgradient_budget",115.285673003405,NA,0.48509909162583,0.370999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",41,0.05,"TMDS",NA,1,4302061,4.965,0.283717679282864,0.727488577458008,0.58270864980611,452,TRUE,"relative_objective_tolerance",4.34091232122776,NA,0.901737591967629,0.106999999999999,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",42,0.05,"Squared",NA,1,4303061,5.61,0.537360909602896,0.794343267837728,1.81908151930382,52,TRUE,"relative_objective_tolerance",45.5983543821881,NA,0.956862322534419,0.0220000000000056,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",42,0.05,"Fair",0.03,1,4303061,5.61,0.655623412139724,0.645353331443222,1.68685740567513,335,TRUE,"relative_objective_tolerance",35.2239620390822,0.00220101555376323,1.59169088794296,0.228999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",42,0.05,"sL1",0.1,1,4303061,5.61,0.649153018585184,0.647384458409837,1.67715179912616,96,TRUE,"relative_objective_tolerance",34.410583663649,0.00135120996963209,1.77649803977781,0.0880000000000081,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",42,0.05,"Cauchy",0.3,1,4303061,5.61,0.814132583583239,0.520475795946978,1.55992386650269,256,TRUE,"relative_objective_tolerance",2.85987961370928,0.000179506132500071,0.66441007764268,0.203000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",42,0.05,"REE",NA,1,4303061,5.61,0.23921896953662,0.963681407461757,1.02710732470481,2000,FALSE,"fixed_subgradient_budget",83.8687585040918,NA,0.226702224930769,0.388999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",42,0.05,"TMDS",NA,1,4303061,5.61,0.795065693758271,0.517900309942222,1.46564600501785,213,TRUE,"relative_objective_tolerance",5.59652374914927,NA,0.671039008503498,0.054000000000002,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",42,0.05,"Squared",NA,1,4303061,5.12,0.461742858226682,0.814204251206441,0.955350657704806,159,TRUE,"relative_objective_tolerance",64.4810731599434,NA,0.820227276427169,0.0789999999999935,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",42,0.05,"Fair",0.03,1,4303061,5.12,0.036955551121483,0.988654866088196,0.549802420772367,340,TRUE,"relative_objective_tolerance",31.1193372635586,0.00173284818381371,1.0470560727458,0.218000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",42,0.05,"sL1",0.1,1,4303061,5.12,0.0357654302620117,0.990156823506677,0.556056780802856,215,TRUE,"relative_objective_tolerance",30.0384449956481,0.00158540878706244,1.06528401465654,0.144000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",42,0.05,"Cauchy",0.3,1,4303061,5.12,0.0447228871578499,0.974981696160929,0.535151525551472,317,TRUE,"relative_objective_tolerance",2.4822690188064,0.000168336614050582,1.0245797669781,0.234000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",42,0.05,"REE",NA,1,4303061,5.12,0.242861254943871,0.778633487291041,0.404665421881962,2000,FALSE,"fixed_subgradient_budget",104.07275515616,NA,0.185873002740643,0.396000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",42,0.05,"TMDS",NA,1,4303061,5.12,0.141463288071062,0.878084104857267,0.556240185777995,183,TRUE,"relative_objective_tolerance",3.41671744641548,NA,0.826917969789621,0.0460000000000065,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",43,0.05,"Squared",NA,1,4304061,5.61,0.700137986664341,0.565158703653736,1.72427707025766,44,TRUE,"relative_objective_tolerance",49.6321522843394,NA,0.0678882142669927,0.0259999999999962,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",43,0.05,"Fair",0.03,1,4304061,5.61,0.598757140083914,0.593522926953412,1.41190393879712,269,TRUE,"relative_objective_tolerance",43.8706609011488,0.00191775164602246,0.266480882508639,0.191999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",43,0.05,"sL1",0.1,1,4304061,5.61,0.424361944228905,0.8282152701922,1.5057129728696,181,TRUE,"relative_objective_tolerance",30.7537746261096,0.00156873014833993,1.81465959587826,0.120999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",43,0.05,"Cauchy",0.3,1,4304061,5.61,0.198643976904438,0.981707896159358,1.4095919712654,425,TRUE,"relative_objective_tolerance",2.22796369435872,0.000160900313881496,0.558180551053882,0.285000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",43,0.05,"REE",NA,1,4304061,5.61,0.208046730199604,0.975810569929675,1.06436908382318,2000,FALSE,"fixed_subgradient_budget",76.4594415802704,NA,0.290876145249153,0.361000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",43,0.05,"TMDS",NA,1,4304061,5.61,0.193138284864045,0.982828594704087,1.38609090207712,134,TRUE,"relative_objective_tolerance",2.57113101578538,NA,0.564034541304334,0.0370000000000061,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",43,0.05,"Squared",NA,1,4304061,5.205,0.43140149004246,0.807328566012677,0.971472300496131,57,TRUE,"relative_objective_tolerance",49.4307750209532,NA,0.881629009389683,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",43,0.05,"Fair",0.03,1,4304061,5.205,0.478171808325247,0.730576713465931,0.776900973142037,207,TRUE,"relative_objective_tolerance",35.4913962199811,0.00192797093275612,0.800805360110477,0.150000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",43,0.05,"sL1",0.1,1,4304061,5.205,0.0304016244563475,0.991635065116363,0.53897820958841,270,TRUE,"relative_objective_tolerance",28.5873219440132,0.00139932142281017,1.16520246616555,0.200000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",43,0.05,"Cauchy",0.3,1,4304061,5.205,0.315924903567173,0.715930758539603,0.578420878132544,332,TRUE,"relative_objective_tolerance",2.71374512739195,0.000170789547089329,0.582547269588346,0.284000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",43,0.05,"REE",NA,1,4304061,5.205,0.170043625496233,0.850256432169425,0.393335933373518,2000,FALSE,"fixed_subgradient_budget",92.8835650505962,NA,0.143729428083516,0.378,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",43,0.05,"TMDS",NA,1,4304061,5.205,0.417837832103226,0.583205439327898,0.59437534348832,327,TRUE,"relative_objective_tolerance",3.94823865086755,NA,1.04082135740657,0.0849999999999937,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",44,0.05,"Squared",NA,1,4305061,5.55,0.378695007922125,0.882735681301339,1.73488535188104,27,TRUE,"relative_objective_tolerance",43.2952584019755,NA,1.03685971126334,0.012999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",44,0.05,"Fair",0.03,1,4305061,5.55,0.189740850879976,0.997241581851567,1.43245971460266,77,TRUE,"relative_objective_tolerance",25.5328562568032,0.0019329612326802,1.88885226805674,0.0570000000000022,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",44,0.05,"sL1",0.1,1,4305061,5.55,0.186803712295112,0.997389328588581,1.43237421729851,61,TRUE,"relative_objective_tolerance",24.5403194325405,0.00159198096578877,1.88689310372841,0.0439999999999969,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",44,0.05,"Cauchy",0.3,1,4305061,5.55,0.227014606188578,0.957061176012608,1.42530313880945,210,TRUE,"relative_objective_tolerance",2.15065667122593,0.000152452977564467,0.641453087424609,0.128999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",44,0.05,"REE",NA,1,4305061,5.55,0.263712494508191,0.947476925067121,1.09623989824284,2000,FALSE,"fixed_subgradient_budget",76.2552963566967,NA,0.571566481370332,0.445999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",44,0.05,"TMDS",NA,1,4305061,5.55,0.217534165456345,0.963662588855843,1.41522962615513,130,TRUE,"relative_objective_tolerance",2.55622363076761,NA,0.659768596702504,0.046999999999997,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",44,0.05,"Squared",NA,1,4305061,4.99,0.465933909160085,0.796290989745084,0.953820180495597,29,TRUE,"relative_objective_tolerance",53.4372304419862,NA,1.52266453242237,0.0130000000000052,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",44,0.05,"Fair",0.03,1,4305061,4.99,0.0458959052247069,0.985189550236507,0.583214142215701,194,TRUE,"relative_objective_tolerance",29.4600192151441,0.00177582050187452,1.0795551367589,0.123000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",44,0.05,"sL1",0.1,1,4305061,4.99,0.0420501695194641,0.987989685402747,0.579476520652949,107,TRUE,"relative_objective_tolerance",28.3701094830998,0.00154439097685497,1.08756920532282,0.0710000000000122,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",44,0.05,"Cauchy",0.3,1,4305061,4.99,0.0522976357340856,0.96921952903608,0.544004942151309,501,TRUE,"relative_objective_tolerance",2.50187893609581,0.000158908788669122,1.05255305079769,0.322000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",44,0.05,"REE",NA,1,4305061,4.99,0.209169853000775,0.832696402685356,0.444696983937283,2000,FALSE,"fixed_subgradient_budget",99.3903444920422,NA,0.0799674092305745,0.366,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",44,0.05,"TMDS",NA,1,4305061,4.99,0.0370707044171843,0.981758367669035,0.545464408760489,222,TRUE,"relative_objective_tolerance",3.22987379380534,NA,1.05578404653813,0.0560000000000116,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",45,0.05,"Squared",NA,1,4306061,5.575,0.594326753681778,0.626753606472831,1.70843240693742,50,TRUE,"relative_objective_tolerance",56.3155223561611,NA,0.115199160661004,0.0229999999999961,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",45,0.05,"Fair",0.03,1,4306061,5.575,0.174669081444906,0.997095634002341,1.39139267095661,106,TRUE,"relative_objective_tolerance",27.2449454642201,0.00278097727560195,1.77238320219436,0.0739999999999981,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",45,0.05,"sL1",0.1,1,4306061,5.575,0.170827524901231,0.997322066643018,1.39305607373343,82,TRUE,"relative_objective_tolerance",26.1677295650686,0.00162503527546896,1.84937713852759,0.0549999999999926,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",45,0.05,"Cauchy",0.3,1,4306061,5.575,0.775325962673898,0.543623376518139,1.42435651847345,339,TRUE,"relative_objective_tolerance",2.96954821712325,0.000180328750459472,0.735216820121029,0.214000000000013,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",45,0.05,"REE",NA,1,4306061,5.575,0.216031802116138,0.96301143678943,1.10516884117567,2000,FALSE,"fixed_subgradient_budget",86.2925758140076,NA,0.324244925138336,0.424000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",45,0.05,"TMDS",NA,1,4306061,5.575,0.196517798041443,0.97660791577809,1.39302709761523,251,TRUE,"relative_objective_tolerance",2.72544995042537,NA,0.587317266140017,0.0640000000000072,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",45,0.05,"Squared",NA,1,4306061,4.965,0.245336032101843,0.885174211697451,0.919330142864827,39,TRUE,"relative_objective_tolerance",60.5717579927895,NA,0.711668695469378,0.0159999999999911,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",45,0.05,"Fair",0.03,1,4306061,4.965,0.0362862519532736,0.989245159031172,0.569434084125632,583,TRUE,"relative_objective_tolerance",31.1957716792594,0.00154745417344809,1.00253203217161,0.365000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",45,0.05,"sL1",0.1,1,4306061,4.965,0.0351683624723724,0.989893127311906,0.561708232796997,153,TRUE,"relative_objective_tolerance",30.1436762524655,0.00142487179911448,1.00496366438919,0.132000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",45,0.05,"Cauchy",0.3,1,4306061,4.965,0.0473093350577214,0.97385038722603,0.544307410533233,330,TRUE,"relative_objective_tolerance",2.57168598317861,0.000164680073976831,1.03208419195725,0.200000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",45,0.05,"REE",NA,1,4306061,4.965,0.244089200707017,0.770870835859962,0.432154226482354,2000,FALSE,"fixed_subgradient_budget",113.982692737027,NA,0.175812004939369,0.375,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",45,0.05,"TMDS",NA,1,4306061,4.965,0.0711680791082713,0.951284989274242,0.555194977978114,223,TRUE,"relative_objective_tolerance",3.38433907085598,NA,0.692435869291112,0.0550000000000068,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",46,0.05,"Squared",NA,1,4307061,5.575,0.459535863995063,0.832841318740104,1.82901501661953,42,TRUE,"relative_objective_tolerance",42.9401053196548,NA,0.12485444735751,0.0180000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",46,0.05,"Fair",0.03,1,4307061,5.575,0.185076305973824,0.996272066983763,1.43299001387664,130,TRUE,"relative_objective_tolerance",26.545623914452,0.00320840707465737,1.9159408394323,0.0940000000000083,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",46,0.05,"sL1",0.1,1,4307061,5.575,0.180395137035664,0.996116063353098,1.42756817833933,85,TRUE,"relative_objective_tolerance",25.5050443120964,0.0016907989895725,1.90939447252848,0.0550000000000068,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",46,0.05,"Cauchy",0.3,1,4307061,5.575,0.197497901208546,0.981117659296652,1.40135676842729,282,TRUE,"relative_objective_tolerance",2.25047509442026,0.000154343430251499,0.921397003342875,0.173000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",46,0.05,"REE",NA,1,4307061,5.575,0.264150903204827,0.950021674541052,1.0822495362892,2000,FALSE,"fixed_subgradient_budget",84.2313065981279,NA,0.407343151445905,0.429999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",46,0.05,"TMDS",NA,1,4307061,5.575,0.194857414687401,0.98199410336365,1.39253108643946,132,TRUE,"relative_objective_tolerance",2.65624345493177,NA,0.752112305138662,0.0450000000000017,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",46,0.05,"Squared",NA,1,4307061,5.035,0.500147222233375,0.777917374586516,0.9871974520587,63,TRUE,"relative_objective_tolerance",61.144483558309,NA,0.903925209512447,0.027000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",46,0.05,"Fair",0.03,1,4307061,5.035,0.0447466277387076,0.983094216390649,0.571168261403039,113,TRUE,"relative_objective_tolerance",30.5845656856629,0.0027396360566814,1.08333178188741,0.0859999999999985,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",46,0.05,"sL1",0.1,1,4307061,5.035,0.0419311990964711,0.985213830043917,0.567547194569573,74,TRUE,"relative_objective_tolerance",29.5901976515185,0.00224247314328859,1.09910189479485,0.0570000000000022,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",46,0.05,"Cauchy",0.3,1,4307061,5.035,0.0492110684369299,0.975858284620725,0.55669293654177,225,TRUE,"relative_objective_tolerance",2.4699018282776,0.000164317068556958,0.649905206406765,0.152999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",46,0.05,"REE",NA,1,4307061,5.035,0.11816564796017,0.906682639997194,0.371357571079188,2000,FALSE,"fixed_subgradient_budget",107.915907186212,NA,0.220291120261086,0.468999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",46,0.05,"TMDS",NA,1,4307061,5.035,0.0411341758393924,0.980141717134103,0.552670232027876,128,TRUE,"relative_objective_tolerance",3.02472113856232,NA,1.15291219523324,0.0499999999999972,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",47,0.05,"Squared",NA,1,4308061,5.575,0.318844317778911,0.910558013719901,1.76659056531042,31,TRUE,"relative_objective_tolerance",39.7349768496931,NA,0.459343681758924,0.0150000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",47,0.05,"Fair",0.03,1,4308061,5.575,0.248840364278315,0.94134368492967,1.54062989514217,177,TRUE,"relative_objective_tolerance",28.2626100131567,0.00193143458162942,1.69917638678095,0.12299999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",47,0.05,"sL1",0.1,1,4308061,5.575,0.237356247303925,0.946295012387213,1.52384582372438,92,TRUE,"relative_objective_tolerance",27.2031993491375,0.00183410272632721,1.33934580905981,0.0619999999999976,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",47,0.05,"Cauchy",0.3,1,4308061,5.575,0.203342151821456,0.973451140892813,1.38851212727409,209,TRUE,"relative_objective_tolerance",2.23193429716484,0.000156217984314128,0.672313084900504,0.126999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",47,0.05,"REE",NA,1,4308061,5.575,0.221648443738416,0.971313989795797,1.0729896780082,2000,FALSE,"fixed_subgradient_budget",78.5831028973655,NA,0.382964592838033,0.432000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",47,0.05,"TMDS",NA,1,4308061,5.575,0.722058270629613,0.605551670575054,1.4596012413232,142,TRUE,"relative_objective_tolerance",4.54170557595708,NA,0.777404067074346,0.0430000000000064,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",47,0.05,"Squared",NA,1,4308061,5.035,0.481137432898093,0.693021061334615,0.987594370772726,105,TRUE,"relative_objective_tolerance",48.7350931088042,NA,1.28193419366118,0.0429999999999922,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",47,0.05,"Fair",0.03,1,4308061,5.035,0.500348106212239,0.661590746817509,0.646872120539297,499,TRUE,"relative_objective_tolerance",37.0568523545476,0.00173882703359212,1.22836322698903,0.337999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",47,0.05,"sL1",0.1,1,4308061,5.035,0.493664306771399,0.668124676308289,0.641259051345996,356,TRUE,"relative_objective_tolerance",36.3268573833594,0.00148574718808525,1.20308886107825,0.355000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",47,0.05,"Cauchy",0.3,1,4308061,5.035,0.0441207317482845,0.977683800677839,0.554291976658312,835,TRUE,"relative_objective_tolerance",2.45689547824282,0.000167131011940563,0.983641767513885,0.612000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",47,0.05,"REE",NA,1,4308061,5.035,0.129136617154392,0.889432281266965,0.368776561351682,2000,FALSE,"fixed_subgradient_budget",99.9117367145353,NA,0.330105569789293,0.406999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",47,0.05,"TMDS",NA,1,4308061,5.035,0.368284939386447,0.642146026496434,0.607829050611085,252,TRUE,"relative_objective_tolerance",4.15702294030224,NA,0.934541190683666,0.0630000000000024,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",48,0.05,"Squared",NA,1,4309061,5.55,0.556767190130082,0.642131746091577,1.72570402510513,51,TRUE,"relative_objective_tolerance",57.685229969615,NA,1.05864931964222,0.0299999999999869,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",48,0.05,"Fair",0.03,1,4309061,5.55,0.170691689218519,0.995707138033894,1.38318452743658,113,TRUE,"relative_objective_tolerance",27.3706942401772,0.00209377969820427,1.58641822710956,0.0900000000000034,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",48,0.05,"sL1",0.1,1,4309061,5.55,0.170780296833429,0.996470438969079,1.39405889138015,65,TRUE,"relative_objective_tolerance",26.2824004765942,0.00143956489002626,1.73895200552415,0.0490000000000066,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",48,0.05,"Cauchy",0.3,1,4309061,5.55,0.197341939602058,0.973003239084113,1.38593842761656,273,TRUE,"relative_objective_tolerance",2.29870762272802,0.00015844057940433,0.79058377342257,0.168000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",48,0.05,"REE",NA,1,4309061,5.55,0.221851768128723,0.972809036135037,1.088025584732,2000,FALSE,"fixed_subgradient_budget",91.8387907158791,NA,0.312339496329899,0.492999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",48,0.05,"TMDS",NA,1,4309061,5.55,0.499631273034966,0.788170500107926,1.4230268890485,225,TRUE,"relative_objective_tolerance",4.4250646801859,NA,0.824205121369479,0.0829999999999984,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",48,0.05,"Squared",NA,1,4309061,5.035,0.70963304571242,0.563815464442806,0.983459834114974,47,TRUE,"relative_objective_tolerance",68.4021698639228,NA,1.18366957810777,0.019999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",48,0.05,"Fair",0.03,1,4309061,5.035,0.382226608327064,0.766925490845434,0.641051382341923,331,TRUE,"relative_objective_tolerance",36.7686151453795,0.00459547580238244,1.10872185872085,0.221000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",48,0.05,"sL1",0.1,1,4309061,5.035,0.379831331914399,0.768146861396128,0.638210754099588,212,TRUE,"relative_objective_tolerance",35.9792983566095,0.0028116175116088,1.10052588541084,0.145999999999987,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",48,0.05,"Cauchy",0.3,1,4309061,5.035,0.533229833246234,0.501719508754242,0.602147842500901,1002,TRUE,"relative_objective_tolerance",2.90105794669114,0.000180663726538153,0.802317564538466,0.700000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",48,0.05,"REE",NA,1,4309061,5.035,0.079550144345911,0.944859379550111,0.340427531201083,2000,FALSE,"fixed_subgradient_budget",117.047775849789,NA,0.615830872445387,0.388999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",48,0.05,"TMDS",NA,1,4309061,5.035,0.0342081798312072,0.983765585706049,0.554000377631734,258,TRUE,"relative_objective_tolerance",3.15869494969032,NA,1.01776336679029,0.0829999999999984,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",49,0.05,"Squared",NA,1,4310061,5.55,0.369862274778836,0.902355773907211,1.73149267470398,26,TRUE,"relative_objective_tolerance",45.0025599536553,NA,0.274159895179081,0.0109999999999957,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",49,0.05,"Fair",0.03,1,4310061,5.55,0.202999196091199,0.997689794861921,1.46649895806305,87,TRUE,"relative_objective_tolerance",25.1301153277782,0.00217973590691568,1.86267676653752,0.0619999999999976,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",49,0.05,"sL1",0.1,1,4310061,5.55,0.198178170143077,0.997596397574356,1.4617261540371,67,TRUE,"relative_objective_tolerance",24.1297677796596,0.00130271004316004,1.87966214794232,0.0450000000000017,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",49,0.05,"Cauchy",0.3,1,4310061,5.55,0.679261187081215,0.649123742419278,1.55107640207966,320,TRUE,"relative_objective_tolerance",2.4556317208155,0.000164254454280585,0.591083045553448,0.185000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",49,0.05,"REE",NA,1,4310061,5.55,0.23246295212317,0.979276438657504,1.04569106570326,2000,FALSE,"fixed_subgradient_budget",78.8506115645255,NA,0.460437622447828,0.391000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",49,0.05,"TMDS",NA,1,4310061,5.55,0.202053966413484,0.978319247557706,1.39853129816952,148,TRUE,"relative_objective_tolerance",2.61937014583706,NA,0.558487838166909,0.0400000000000063,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",49,0.05,"Squared",NA,1,4310061,4.99,0.298273010241735,0.86783631746085,0.918497645964244,53,TRUE,"relative_objective_tolerance",56.6586764194964,NA,1.03606790283451,0.0250000000000057,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",49,0.05,"Fair",0.03,1,4310061,4.99,0.0401021928039226,0.986022660024402,0.585272324339966,200,TRUE,"relative_objective_tolerance",29.8342629130849,0.00187717249008949,1.05235635047463,0.152000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",49,0.05,"sL1",0.1,1,4310061,4.99,0.0390243855480091,0.98692293204012,0.580058619454183,100,TRUE,"relative_objective_tolerance",28.7639084688133,0.00166974319083381,1.03564672759256,0.0690000000000026,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",49,0.05,"Cauchy",0.3,1,4310061,4.99,0.0552867510779483,0.964635977813915,0.543535466253633,254,TRUE,"relative_objective_tolerance",2.50416367079826,0.000168655213025907,0.795944521935804,0.168000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",49,0.05,"REE",NA,1,4310061,4.99,0.138047453947595,0.890366002948237,0.368190576397225,2000,FALSE,"fixed_subgradient_budget",104.220530516724,NA,0.100500857533374,0.462000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",49,0.05,"TMDS",NA,1,4310061,4.99,0.153685286212669,0.866823546961969,0.560078447280319,284,TRUE,"relative_objective_tolerance",3.50972201982609,NA,1.06457454309286,0.0799999999999983,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",50,0.05,"Squared",NA,1,4311061,5.61,0.639828752742368,0.621344203956088,1.79488308325212,38,TRUE,"relative_objective_tolerance",53.2872169964873,NA,0.383462733767109,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",50,0.05,"Fair",0.03,1,4311061,5.61,0.417665152156929,0.797833818897164,1.44099879329833,203,TRUE,"relative_objective_tolerance",37.2567683758111,0.00191869548687141,0.475529235853744,0.15100000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",50,0.05,"sL1",0.1,1,4311061,5.61,0.404268134253314,0.804585944944706,1.42167666189349,126,TRUE,"relative_objective_tolerance",36.5013502228904,0.00156077586907422,0.221542165012867,0.0900000000000034,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",50,0.05,"Cauchy",0.3,1,4311061,5.61,0.196311859579584,0.977963742258279,1.40497122225174,302,TRUE,"relative_objective_tolerance",2.27326542055764,0.000158734509957907,0.707550309662019,0.180999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",50,0.05,"REE",NA,1,4311061,5.61,0.244362458523578,0.957031105260112,1.09841945343024,2000,FALSE,"fixed_subgradient_budget",89.0520431932269,NA,0.198414570481224,0.411000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",50,0.05,"TMDS",NA,1,4311061,5.61,0.192270818697888,0.980751433299102,1.3937758969629,157,TRUE,"relative_objective_tolerance",2.59177446162934,NA,0.617279926051586,0.0680000000000121,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",50,0.05,"Squared",NA,1,4311061,5.035,0.784738645515686,0.529446846368096,1.05095225764951,38,TRUE,"relative_objective_tolerance",61.287718880588,NA,1.09275649886255,0.0170000000000101,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",50,0.05,"Fair",0.03,1,4311061,5.035,0.582595547624518,0.662803729837884,0.791786157942232,167,TRUE,"relative_objective_tolerance",35.4609707997692,0.00316600698582873,1.14125655765943,0.119,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",50,0.05,"sL1",0.1,1,4311061,5.035,0.558098251933439,0.67629445369402,0.760213694696721,104,TRUE,"relative_objective_tolerance",34.5834560543868,0.00145118096628564,1.17121368844266,0.0730000000000075,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",50,0.05,"Cauchy",0.3,1,4311061,5.035,0.0654679845675568,0.95765934077189,0.559658553577261,535,TRUE,"relative_objective_tolerance",2.49695006517607,0.000163017568788254,1.029442861333,0.370999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",50,0.05,"REE",NA,1,4311061,5.035,0.177095529565629,0.84802974573019,0.404324894006717,2000,FALSE,"fixed_subgradient_budget",113.24025838753,NA,0.186234729469773,0.447999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",50,0.05,"TMDS",NA,1,4311061,5.035,0.0431608190080294,0.975492499559429,0.556352040636495,163,TRUE,"relative_objective_tolerance",3.05040122055717,NA,1.03884966247869,0.0439999999999969,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",51,0.05,"Squared",NA,1,4312061,5.61,0.477302421491828,0.801156370281231,1.91583330456107,25,TRUE,"relative_objective_tolerance",47.4878895824473,NA,0.23362788344603,0.01400000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",51,0.05,"Fair",0.03,1,4312061,5.61,0.417225021539208,0.814197108818904,1.5669988157004,107,TRUE,"relative_objective_tolerance",34.3581831791733,0.00178214676365821,1.50083324923296,0.0949999999999989,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",51,0.05,"sL1",0.1,1,4312061,5.61,0.41267410676105,0.817350736845027,1.55592413778172,82,TRUE,"relative_objective_tolerance",33.4978863050682,0.00132533795694005,1.73466811495746,0.0679999999999978,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",51,0.05,"Cauchy",0.3,1,4312061,5.61,0.191350501510986,0.973791752103238,1.39949547776715,141,TRUE,"relative_objective_tolerance",2.25251686363137,0.000157736500908313,0.448076759459504,0.12299999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",51,0.05,"REE",NA,1,4312061,5.61,0.258666635131893,0.941163548255931,1.11746487431618,2000,FALSE,"fixed_subgradient_budget",96.6521154918783,NA,0.282242070243526,0.522000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",51,0.05,"TMDS",NA,1,4312061,5.61,0.184403872093655,0.982133071260624,1.38950609694594,88,TRUE,"relative_objective_tolerance",2.50598294516612,NA,0.512339394779907,0.0300000000000011,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",51,0.05,"Squared",NA,1,4312061,5.035,0.535103448402671,0.762982920882682,1.07183913930242,44,TRUE,"relative_objective_tolerance",64.835651717868,NA,1.16390887679129,0.027000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",51,0.05,"Fair",0.03,1,4312061,5.035,0.0335325152463258,0.988942025548097,0.562948215266333,303,TRUE,"relative_objective_tolerance",32.4983461926555,0.00273083934082228,1.13630375390384,0.308999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",51,0.05,"sL1",0.1,1,4312061,5.035,0.0308851396999614,0.990636030141816,0.561344737871536,165,TRUE,"relative_objective_tolerance",31.434759271485,0.00173559113811434,1.11274368923517,0.171999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",51,0.05,"Cauchy",0.3,1,4312061,5.035,0.0460071376017372,0.975248942703081,0.544670690438251,376,TRUE,"relative_objective_tolerance",2.48458090477531,0.000167765457056891,0.862476525647233,0.331000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",51,0.05,"REE",NA,1,4312061,5.035,0.121821013736617,0.898369450633321,0.384398237525042,2000,FALSE,"fixed_subgradient_budget",125.32041260556,NA,0.419922535103121,0.420000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",51,0.05,"TMDS",NA,1,4312061,5.035,0.0407560830035066,0.978150939984111,0.550771786340541,145,TRUE,"relative_objective_tolerance",2.89071729830493,NA,1.03415594352571,0.0360000000000014,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",52,0.05,"Squared",NA,1,4313061,5.575,0.429855556320867,0.841813170487138,1.81708907268496,44,TRUE,"relative_objective_tolerance",41.6942610075646,NA,0.187553730165911,0.0220000000000056,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",52,0.05,"Fair",0.03,1,4313061,5.575,0.183026940443128,0.998046364085259,1.43156151527101,375,TRUE,"relative_objective_tolerance",26.5518704123451,0.00254561335929202,1.91466937242664,0.297999999999988,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",52,0.05,"sL1",0.1,1,4313061,5.575,0.175574676403492,0.99818744972657,1.42626602921736,155,TRUE,"relative_objective_tolerance",25.4922844502262,0.0017278001470362,1.94104581556756,0.156000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",52,0.05,"Cauchy",0.3,1,4313061,5.575,0.193835833140449,0.979970277204466,1.39923741531784,274,TRUE,"relative_objective_tolerance",2.23394333047416,0.000158923658750866,0.576229858191265,0.212999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",52,0.05,"REE",NA,1,4313061,5.575,0.208652694521394,0.978482013538469,1.06137988117888,2000,FALSE,"fixed_subgradient_budget",83.9143883113317,NA,0.668913404729278,0.372,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",52,0.05,"TMDS",NA,1,4313061,5.575,0.71561586666117,0.611248984811895,1.46761698902354,166,TRUE,"relative_objective_tolerance",5.03336272183175,NA,0.771924781392893,0.0420000000000016,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",52,0.05,"Squared",NA,1,4313061,5.035,0.284428516671584,0.881963198131098,0.951418935399999,45,TRUE,"relative_objective_tolerance",52.9076999815519,NA,1.33637043535191,0.0259999999999962,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",52,0.05,"Fair",0.03,1,4313061,5.035,0.0302821516517994,0.987259985375993,0.569811557599681,211,TRUE,"relative_objective_tolerance",30.2300912944345,0.00171659188817737,1.13670061911551,0.219999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",52,0.05,"sL1",0.1,1,4313061,5.035,0.0281167231777331,0.988797665650806,0.566548860338822,193,TRUE,"relative_objective_tolerance",29.2086395253433,0.00154235916957235,1.13802607122937,0.171999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",52,0.05,"Cauchy",0.3,1,4313061,5.035,0.274819802901006,0.73297026510739,0.566176407902119,365,TRUE,"relative_objective_tolerance",2.85138632823657,0.000183352633665966,0.685276777821883,0.266999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",52,0.05,"REE",NA,1,4313061,5.035,0.20835198811767,0.817592852173178,0.410850141704348,2000,FALSE,"fixed_subgradient_budget",107.509966376637,NA,0.212228554142945,0.399000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",52,0.05,"TMDS",NA,1,4313061,5.035,0.0366727119982947,0.982515659935253,0.550055059395282,814,TRUE,"relative_objective_tolerance",3.12153282566983,NA,1.08645803689616,0.206000000000003,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",53,0.05,"Squared",NA,1,4314061,5.515,0.234387360320706,0.951334280571448,1.79092949855369,40,TRUE,"relative_objective_tolerance",43.8984200037671,NA,0.260115369557647,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",53,0.05,"Fair",0.03,1,4314061,5.515,0.174161733613045,0.996718425263628,1.43479487892717,92,TRUE,"relative_objective_tolerance",26.6456508196203,0.00247037853586074,1.58272924045303,0.097999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",53,0.05,"sL1",0.1,1,4314061,5.515,0.171985842460877,0.997100499309979,1.43098393979101,70,TRUE,"relative_objective_tolerance",25.6161953520484,0.00137705264293392,1.5824652830181,0.0530000000000115,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",53,0.05,"Cauchy",0.3,1,4314061,5.515,0.208673239615637,0.97084870212969,1.39358724738882,229,TRUE,"relative_objective_tolerance",2.26160698154646,0.000152924030486485,0.565093683241484,0.162000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",53,0.05,"REE",NA,1,4314061,5.515,0.201089775230163,0.980925545575039,1.07718452865539,2000,FALSE,"fixed_subgradient_budget",88.8052584200943,NA,0.351335043801102,0.420000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",53,0.05,"TMDS",NA,1,4314061,5.515,0.195433375219192,0.981158495958807,1.39221706020708,170,TRUE,"relative_objective_tolerance",2.75247470510807,NA,0.577553077558585,0.046999999999997,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",53,0.05,"Squared",NA,1,4314061,4.965,0.208874800889729,0.911352827593226,0.953718984657806,71,TRUE,"relative_objective_tolerance",53.5750888396382,NA,0.857067697807039,0.0420000000000016,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",53,0.05,"Fair",0.03,1,4314061,4.965,0.0369424931843709,0.988164528454986,0.598250742486003,360,TRUE,"relative_objective_tolerance",29.9878761415982,0.00321696825103813,1.1351797110972,0.352000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",53,0.05,"sL1",0.1,1,4314061,4.965,0.0365630269236086,0.988638989304717,0.5939311008512,287,TRUE,"relative_objective_tolerance",28.8862745119303,0.0019576064907951,1.11699896056747,0.227000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",53,0.05,"Cauchy",0.3,1,4314061,4.965,0.0552874603511433,0.97114963312946,0.566966669313686,481,TRUE,"relative_objective_tolerance",2.53261193951064,0.000165854467770464,1.05853699798409,0.359999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",53,0.05,"REE",NA,1,4314061,4.965,0.140478393178458,0.883847117757943,0.388948935961854,2000,FALSE,"fixed_subgradient_budget",114.526380329433,NA,0.344747478181614,0.423000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",53,0.05,"TMDS",NA,1,4314061,4.965,0.187921423203332,0.834164798435095,0.578654767374245,496,TRUE,"relative_objective_tolerance",3.63438800041102,NA,1.02837220775413,0.167000000000002,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",54,0.05,"Squared",NA,1,4315061,5.55,0.485650648482954,0.682193602673268,1.73156992535513,68,TRUE,"relative_objective_tolerance",62.2262110933454,NA,0.183919995187867,0.0370000000000061,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",54,0.05,"Fair",0.03,1,4315061,5.55,0.397898916479808,0.843323975038273,1.53281706458175,177,TRUE,"relative_objective_tolerance",34.0197580928382,0.00231928903264003,1.75465573821266,0.144999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",54,0.05,"sL1",0.1,1,4315061,5.55,0.39126195988783,0.845426516357292,1.5280708885247,112,TRUE,"relative_objective_tolerance",33.16243741622,0.00135976997999714,1.66810668576994,0.0819999999999936,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",54,0.05,"Cauchy",0.3,1,4315061,5.55,0.219531044485448,0.959746833365672,1.38193326332688,185,TRUE,"relative_objective_tolerance",2.24938985254184,0.000150517310069379,0.583293319964061,0.120999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",54,0.05,"REE",NA,1,4315061,5.55,0.210595011742515,0.981080876927373,1.07571464553837,2000,FALSE,"fixed_subgradient_budget",98.7334490860272,NA,0.495833525684453,0.424000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",54,0.05,"TMDS",NA,1,4315061,5.55,0.200442627622891,0.973370649745908,1.39398155833539,192,TRUE,"relative_objective_tolerance",2.5352263810292,NA,0.584841938061525,0.0759999999999934,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",54,0.05,"Squared",NA,1,4315061,5.035,0.369334122318019,0.776000663595317,0.955158663209678,90,TRUE,"relative_objective_tolerance",70.2291537310836,NA,1.17827424261822,0.0359999999999872,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",54,0.05,"Fair",0.03,1,4315061,5.035,0.0287150448822437,0.991959973618894,0.618745189199823,212,TRUE,"relative_objective_tolerance",30.8781793922379,0.00247544625201599,1.10334473324034,0.134,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",54,0.05,"sL1",0.1,1,4315061,5.035,0.0274661695892355,0.99282925207337,0.605882716806683,136,TRUE,"relative_objective_tolerance",29.8319998276441,0.00202748260856146,1.10336647237709,0.0960000000000036,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",54,0.05,"Cauchy",0.3,1,4315061,5.035,0.342457918144722,0.666419248827396,0.605082972325285,493,TRUE,"relative_objective_tolerance",2.82429324055803,0.000175476461244627,0.51834322294299,0.328000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",54,0.05,"REE",NA,1,4315061,5.035,0.0548079712675817,0.970467145996583,0.318027524328463,2000,FALSE,"fixed_subgradient_budget",124.251490655635,NA,0.660555939901547,0.421000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",54,0.05,"TMDS",NA,1,4315061,5.035,0.389360296620208,0.611993239948854,0.593435942030569,230,TRUE,"relative_objective_tolerance",4.57398601191652,NA,0.983773208116246,0.0630000000000024,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",55,0.05,"Squared",NA,1,4316061,5.575,0.580153321532888,0.639435970502984,1.73763388973073,52,TRUE,"relative_objective_tolerance",61.2320860626079,NA,0.264665431270494,0.0249999999999915,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",55,0.05,"Fair",0.03,1,4316061,5.575,0.18641402034011,0.997257608763516,1.43964116414436,94,TRUE,"relative_objective_tolerance",27.4928284587219,0.00326649570770842,1.90842242537591,0.0679999999999978,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",55,0.05,"sL1",0.1,1,4316061,5.575,0.182149722498795,0.997165217420745,1.43957782234382,65,TRUE,"relative_objective_tolerance",26.5056161580059,0.00177850415362857,1.8887686354382,0.046999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",55,0.05,"Cauchy",0.3,1,4316061,5.575,0.534740423972685,0.761236424090629,1.5205943357044,307,TRUE,"relative_objective_tolerance",2.5615803113278,0.000160508988451054,0.659986908919385,0.200000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",55,0.05,"REE",NA,1,4316061,5.575,0.230101506552272,0.964037581830108,1.08134977317812,2000,FALSE,"fixed_subgradient_budget",93.0314644919051,NA,0.303519165042294,0.413000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",55,0.05,"TMDS",NA,1,4316061,5.575,0.794997985368654,0.531132255372508,1.45381750680355,149,TRUE,"relative_objective_tolerance",5.35450938034836,NA,0.877444815657639,0.0379999999999967,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",55,0.05,"Squared",NA,1,4316061,5.035,0.505996661660536,0.73132663595797,0.946581999369197,43,TRUE,"relative_objective_tolerance",78.6075656443206,NA,1.22398998669947,0.0180000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",55,0.05,"Fair",0.03,1,4316061,5.035,0.0413463458222596,0.988142729760955,0.589389341545035,155,TRUE,"relative_objective_tolerance",30.9514782576546,0.00162201043392819,1.04397488678956,0.121000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",55,0.05,"sL1",0.1,1,4316061,5.035,0.039122922015868,0.989723466264586,0.582967379367206,99,TRUE,"relative_objective_tolerance",29.9200695354526,0.00147094681944216,1.08073623233629,0.070999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",55,0.05,"Cauchy",0.3,1,4316061,5.035,0.54952989177811,0.505637946675794,0.640289884739732,569,TRUE,"relative_objective_tolerance",2.88681923853307,0.000181070269015152,0.929585720342012,0.385000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",55,0.05,"REE",NA,1,4316061,5.035,0.171437220663405,0.855523331695647,0.410997264652493,2000,FALSE,"fixed_subgradient_budget",117.92708714745,NA,0.159379996874177,0.402000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",55,0.05,"TMDS",NA,1,4316061,5.035,0.0368072271234539,0.986847840948608,0.552262688542,215,TRUE,"relative_objective_tolerance",2.90820984574412,NA,1.22229999147502,0.0539999999999878,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",56,0.05,"Squared",NA,1,4317061,5.61,0.583113437864305,0.664215993028747,1.89285914467281,56,TRUE,"relative_objective_tolerance",44.4647457295611,NA,0.514487735028803,0.024,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",56,0.05,"Fair",0.03,1,4317061,5.61,0.170569408142118,0.995843577313342,1.41587939020941,98,TRUE,"relative_objective_tolerance",28.3727443762783,0.00368939428889467,1.73287773749279,0.085,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",56,0.05,"sL1",0.1,1,4317061,5.61,0.168880740355412,0.995998691004543,1.41680664302142,68,TRUE,"relative_objective_tolerance",27.3605344172517,0.00134685957174895,1.78530624450281,0.0499999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",56,0.05,"Cauchy",0.3,1,4317061,5.61,0.201520373752348,0.976322692510339,1.39633626778442,225,TRUE,"relative_objective_tolerance",2.3039287350081,0.000163306071759454,0.684928411319479,0.168,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",56,0.05,"REE",NA,1,4317061,5.61,0.69997842517343,0.617888787487472,1.1633455798223,2000,FALSE,"fixed_subgradient_budget",89.4929006306678,NA,0.257705645915897,0.484,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",56,0.05,"TMDS",NA,1,4317061,5.61,NA,NA,NA,0,FALSE,"disconnected_filtered_graph",NA,NA,NA,NA,0,NA,NA,NA,NA,17,FALSE
"rectangle","size-shape",56,0.05,"Squared",NA,1,4317061,5.035,0.764354803667222,0.551713644440072,1.08827407687123,93,TRUE,"relative_objective_tolerance",59.1147239920085,NA,1.21097452027947,0.0459999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",56,0.05,"Fair",0.03,1,4317061,5.035,0.0397043205306166,0.987226647805361,0.581509294454107,214,TRUE,"relative_objective_tolerance",31.5202547024042,0.00174265690995795,1.03435975236563,0.165,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",56,0.05,"sL1",0.1,1,4317061,5.035,0.0365644103323622,0.989253206742887,0.574660073141725,108,TRUE,"relative_objective_tolerance",30.4836913753584,0.0015900071777762,1.05863061498979,0.091,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",56,0.05,"Cauchy",0.3,1,4317061,5.035,0.260331155795528,0.785240719063737,0.610847942884673,221,TRUE,"relative_objective_tolerance",2.63745400985754,0.000170209578167119,1.08329727713536,0.173,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",56,0.05,"REE",NA,1,4317061,5.035,0.388574988925493,0.629106670789038,0.480369035194819,2000,FALSE,"fixed_subgradient_budget",116.515094291296,NA,0.0649808323672271,0.461,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",56,0.05,"TMDS",NA,1,4317061,5.035,NA,NA,NA,0,FALSE,"disconnected_filtered_graph",NA,NA,NA,NA,0,NA,NA,NA,NA,17,FALSE
"rectangle","width-height",57,0.05,"Squared",NA,1,4318061,5.575,0.435726889160239,0.85215583170016,1.92759452783179,41,TRUE,"relative_objective_tolerance",48.8648137837052,NA,1.72126762871896,0.0189999999999912,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",57,0.05,"Fair",0.03,1,4318061,5.575,0.302971588299563,0.923776612710515,1.56662797753043,247,TRUE,"relative_objective_tolerance",31.2922240088187,0.00195931799985279,1.61216940875877,0.179000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",57,0.05,"sL1",0.1,1,4318061,5.575,0.30378348634444,0.921894999490362,1.56326752841785,154,TRUE,"relative_objective_tolerance",30.396098657401,0.00139121607582569,1.67125736228752,0.116000000000014,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",57,0.05,"Cauchy",0.3,1,4318061,5.575,0.19769320882233,0.977908942078987,1.39860424766961,463,TRUE,"relative_objective_tolerance",2.29664241432904,0.00015870380993385,0.881515444460032,0.347999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",57,0.05,"REE",NA,1,4318061,5.575,0.246646886699546,0.960435251478617,1.09005363562898,2000,FALSE,"fixed_subgradient_budget",102.429652287197,NA,0.668558770658661,0.415999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",57,0.05,"TMDS",NA,1,4318061,5.575,0.560014887214705,0.742360629816092,1.46018373233196,665,TRUE,"relative_objective_tolerance",4.63526673003556,NA,0.702299947760375,0.180000000000007,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",57,0.05,"Squared",NA,1,4318061,5.035,0.294394040603413,0.847670766117452,0.952960294612481,60,TRUE,"relative_objective_tolerance",80.715484384228,NA,0.657658009832937,0.0280000000000058,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",57,0.05,"Fair",0.03,1,4318061,5.035,0.355640740213659,0.786025485827934,0.612789998228748,174,TRUE,"relative_objective_tolerance",39.282730388721,0.00208281794279197,1.09868565244107,0.149000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",57,0.05,"sL1",0.1,1,4318061,5.035,0.370242157721445,0.777689123822075,0.623772748547827,102,TRUE,"relative_objective_tolerance",38.4796069253606,0.0013916596527346,1.1233065764291,0.0679999999999978,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",57,0.05,"Cauchy",0.3,1,4318061,5.035,0.320687878674848,0.69290400787935,0.590512886505185,744,TRUE,"relative_objective_tolerance",2.95864407660432,0.000172670156732609,0.705668625731998,0.472999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",57,0.05,"REE",NA,1,4318061,5.035,0.174802762613225,0.848216732861157,0.415498461791752,2000,FALSE,"fixed_subgradient_budget",131.117619764925,NA,0.256497668378527,0.436999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",57,0.05,"TMDS",NA,1,4318061,5.035,0.148438343052299,0.874271711097358,0.570520516298516,954,TRUE,"relative_objective_tolerance",3.53323772769895,NA,0.645269845997034,0.238000000000014,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",58,0.05,"Squared",NA,1,4319061,5.645,0.55187551715212,0.639101267302552,1.8149346050692,49,TRUE,"relative_objective_tolerance",58.0799611511185,NA,0.0331902245865211,0.0229999999999961,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",58,0.05,"Fair",0.03,1,4319061,5.645,0.453130320195882,0.806982298495822,1.5862681318927,138,TRUE,"relative_objective_tolerance",30.5524806511363,0.00274637470146641,1.68107990688641,0.129999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",58,0.05,"sL1",0.1,1,4319061,5.645,0.44575932277995,0.808877034121983,1.58676780342725,74,TRUE,"relative_objective_tolerance",29.6544912875993,0.0014470064401848,1.75075195661052,0.0819999999999936,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",58,0.05,"Cauchy",0.3,1,4319061,5.645,0.790165544729432,0.533513896000661,1.50197805153962,312,TRUE,"relative_objective_tolerance",2.78867926590161,0.000184109511435181,0.690034862504529,0.237000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",58,0.05,"REE",NA,1,4319061,5.645,0.279560186305706,0.907833400621069,1.13820558391323,2000,FALSE,"fixed_subgradient_budget",97.6077676637115,NA,0.354423639413567,0.421999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",58,0.05,"TMDS",NA,1,4319061,5.645,0.185109811642141,0.980366315791689,1.38909853309601,332,TRUE,"relative_objective_tolerance",2.65837190546549,NA,0.645068901460806,0.0889999999999986,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",58,0.05,"Squared",NA,1,4319061,4.99,0.573072081715199,0.635461035774314,0.997606857978894,128,TRUE,"relative_objective_tolerance",75.1600200254055,NA,1.04190097284349,0.0519999999999925,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",58,0.05,"Fair",0.03,1,4319061,4.99,0.46111720512864,0.728492292944469,0.682179678173521,281,TRUE,"relative_objective_tolerance",39.2535887814672,0.00252029024287153,1.13576374387699,0.183999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",58,0.05,"sL1",0.1,1,4319061,4.99,0.471158163155642,0.724483539709377,0.684855398725082,201,TRUE,"relative_objective_tolerance",38.4133464585159,0.00177972311755458,1.13582132609333,0.140999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",58,0.05,"Cauchy",0.3,1,4319061,4.99,0.0511560421119248,0.969250634717014,0.556670534788993,227,TRUE,"relative_objective_tolerance",2.55113329073039,0.00016589401666735,1.01705988797831,0.174999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",58,0.05,"REE",NA,1,4319061,4.99,0.251174545037511,0.75705428039231,0.429818945589842,2000,FALSE,"fixed_subgradient_budget",128.88422928201,NA,0.0844334227046413,0.37700000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",58,0.05,"TMDS",NA,1,4319061,4.99,0.35670265658629,0.666964630208082,0.604805744882032,471,TRUE,"relative_objective_tolerance",4.78653928384204,NA,0.862885918798067,0.122,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",59,0.05,"Squared",NA,1,4320061,5.585,0.37162017007368,0.878447272650372,1.74017596355609,71,TRUE,"relative_objective_tolerance",47.3256014847659,NA,0.976842828697953,0.0439999999999969,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",59,0.05,"Fair",0.03,1,4320061,5.585,0.638302789494746,0.577020182900347,1.53877726390024,125,TRUE,"relative_objective_tolerance",41.1631292247937,0.00205648572123509,0.38208980471584,0.102999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",59,0.05,"sL1",0.1,1,4320061,5.585,0.630631450649498,0.576911181605002,1.52849867831008,128,TRUE,"relative_objective_tolerance",40.5647484422709,0.00164738482779479,0.273384883760085,0.097999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",59,0.05,"Cauchy",0.3,1,4320061,5.585,0.197570756028738,0.976055593795979,1.39037180148118,295,TRUE,"relative_objective_tolerance",2.23337733785566,0.000159071701843849,0.630234034270437,0.183999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",59,0.05,"REE",NA,1,4320061,5.585,0.212111484331608,0.975414795268047,1.08626322945007,2000,FALSE,"fixed_subgradient_budget",81.3275477374504,NA,0.604040063861983,0.421999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",59,0.05,"TMDS",NA,1,4320061,5.585,0.749510522329389,0.547420234502442,1.4438103791927,239,TRUE,"relative_objective_tolerance",4.68149108317226,NA,0.781658641657565,0.0660000000000025,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",59,0.05,"Squared",NA,1,4320061,5.035,0.541251837936115,0.69491764770422,0.956794610333114,46,TRUE,"relative_objective_tolerance",64.7024666003198,NA,0.814954980507216,0.019999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",59,0.05,"Fair",0.03,1,4320061,5.035,0.0342108578219974,0.986249617376758,0.559729446427114,314,TRUE,"relative_objective_tolerance",30.5568202430922,0.001819538429023,1.05788949173349,0.211999999999989,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",59,0.05,"sL1",0.1,1,4320061,5.035,0.030888829372802,0.988418895869882,0.559464459687278,173,TRUE,"relative_objective_tolerance",29.4796231840923,0.00151495311066277,1.08763078780701,0.128999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",59,0.05,"Cauchy",0.3,1,4320061,5.035,0.0468475438987931,0.97316165286063,0.541269847559623,704,TRUE,"relative_objective_tolerance",2.49690043543022,0.000166332006650196,0.918956615163282,0.512,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",59,0.05,"REE",NA,1,4320061,5.035,0.155380259189701,0.868545020830781,0.392943277430977,2000,FALSE,"fixed_subgradient_budget",104.198497831395,NA,0.483875442375865,0.512,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",59,0.05,"TMDS",NA,1,4320061,5.035,0.0359810883274897,0.982186161596891,0.546963209428756,270,TRUE,"relative_objective_tolerance",3.12838789438211,NA,1.16349085768002,0.0659999999999883,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",60,0.05,"Squared",NA,1,4321061,5.575,0.586280792725403,0.622254951120756,1.66311218803137,116,TRUE,"relative_objective_tolerance",45.946374271449,NA,0.450151157387869,0.0430000000000064,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",60,0.05,"Fair",0.03,1,4321061,5.575,0.17517654165521,0.997259506785351,1.43168474327246,147,TRUE,"relative_objective_tolerance",24.3130140808657,0.0017637871191671,1.94573620883369,0.103999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",60,0.05,"sL1",0.1,1,4321061,5.575,0.171396370508365,0.997240001216482,1.43314231921303,118,TRUE,"relative_objective_tolerance",23.3020874067783,0.00118981377328328,1.96279712422799,0.0810000000000031,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",60,0.05,"Cauchy",0.3,1,4321061,5.575,0.192195986392915,0.982128495353547,1.39795044320203,249,TRUE,"relative_objective_tolerance",2.14027413707574,0.000155521328367305,0.62516558302236,0.161000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",60,0.05,"REE",NA,1,4321061,5.575,0.205685070532743,0.98167807304697,1.06129990959897,2000,FALSE,"fixed_subgradient_budget",70.0267566944271,NA,0.325521023558734,0.414999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",60,0.05,"TMDS",NA,1,4321061,5.575,0.596309337891732,0.71547766977107,1.43787405784172,241,TRUE,"relative_objective_tolerance",4.59664464715192,NA,0.716032134590983,0.063999999999993,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",60,0.05,"Squared",NA,1,4321061,5.035,0.335181624894179,0.860269285054885,0.892296299912499,51,TRUE,"relative_objective_tolerance",48.1890079364008,NA,1.03286387038547,0.0210000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",60,0.05,"Fair",0.03,1,4321061,5.035,0.662031705395735,0.610131326372127,0.783273415805699,207,TRUE,"relative_objective_tolerance",36.9090833358912,0.00172838909604811,1.03478737630228,0.147999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",60,0.05,"sL1",0.1,1,4321061,5.035,0.664188230713756,0.603752801003096,0.765164860451282,296,TRUE,"relative_objective_tolerance",36.1681351740911,0.00161103483124532,1.03490258536331,0.221000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",60,0.05,"Cauchy",0.3,1,4321061,5.035,0.392241010326657,0.601954901563974,0.612586972897462,484,TRUE,"relative_objective_tolerance",2.70200670324585,0.000175333792258914,0.778948940624726,0.432000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",60,0.05,"REE",NA,1,4321061,5.035,0.0841283704601754,0.951166429825006,0.342378036817806,2000,FALSE,"fixed_subgradient_budget",87.7051984245541,NA,0.442295167585865,0.405999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",60,0.05,"TMDS",NA,1,4321061,5.035,0.413574993130233,0.579433681880327,0.592411800151564,307,TRUE,"relative_objective_tolerance",4.67377273467743,NA,0.889528925656704,0.0770000000000124,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",61,0.05,"Squared",NA,1,4322061,5.575,0.565551253902772,0.666804426445077,1.67056135770809,78,TRUE,"relative_objective_tolerance",62.0652068900362,NA,1.05077584786116,0.0370000000000061,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",61,0.05,"Fair",0.03,1,4322061,5.575,0.178482586224602,0.99662548245037,1.42138991845178,115,TRUE,"relative_objective_tolerance",27.6234277373286,0.00335273223030036,1.69183907727399,0.10499999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",61,0.05,"sL1",0.1,1,4322061,5.575,0.176382411970172,0.996731687823323,1.41764134727603,83,TRUE,"relative_objective_tolerance",26.6068850841259,0.00181798321067951,1.70027846994908,0.0660000000000025,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",61,0.05,"Cauchy",0.3,1,4322061,5.575,0.525338674705514,0.768648907601753,1.4830568409663,221,TRUE,"relative_objective_tolerance",2.72359262110148,0.000165532453904617,0.356698329604165,0.155000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",61,0.05,"REE",NA,1,4322061,5.575,0.253978796505748,0.955104823159692,1.08094730209888,2000,FALSE,"fixed_subgradient_budget",86.7589311033836,NA,0.492474780228117,0.429000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",61,0.05,"TMDS",NA,1,4322061,5.575,0.490177169482337,0.798036467719017,1.46366907359893,303,TRUE,"relative_objective_tolerance",4.98504797187505,NA,1.00928475620512,0.0750000000000028,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",61,0.05,"Squared",NA,1,4322061,5.12,0.811941410629477,0.500971400934874,0.986215449574151,45,TRUE,"relative_objective_tolerance",65.544161677379,NA,0.955604735829582,0.019999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",61,0.05,"Fair",0.03,1,4322061,5.12,0.431380986355897,0.741474263522795,0.678289920608535,155,TRUE,"relative_objective_tolerance",36.1769760736192,0.00273482664064352,1.04195305974435,0.143000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",61,0.05,"sL1",0.1,1,4322061,5.12,0.440351068479659,0.737571672788505,0.683625276781894,103,TRUE,"relative_objective_tolerance",35.2972017358342,0.00183900187017105,1.034780487007,0.0840000000000032,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",61,0.05,"Cauchy",0.3,1,4322061,5.12,0.398868335595578,0.611197290882702,0.596610438337683,410,TRUE,"relative_objective_tolerance",2.88726640258401,0.00018082983170889,0.675894194556652,0.325000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",61,0.05,"REE",NA,1,4322061,5.12,0.0973331291037124,0.929954715783066,0.342169465582998,2000,FALSE,"fixed_subgradient_budget",108.285800463172,NA,0.769626687555635,0.415999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",61,0.05,"TMDS",NA,1,4322061,5.12,0.509282274090458,0.530396844132276,0.610942666390629,186,TRUE,"relative_objective_tolerance",4.47630170998391,NA,0.782300650021259,0.054000000000002,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",62,0.05,"Squared",NA,1,4323061,5.61,0.576506599004908,0.683998053827988,1.72850802494306,49,TRUE,"relative_objective_tolerance",56.105770965809,NA,0.713941568521145,0.0200000000000102,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",62,0.05,"Fair",0.03,1,4323061,5.61,0.179016156689795,0.996660597561383,1.4071480920215,108,TRUE,"relative_objective_tolerance",27.4680795504941,0.00277800307713336,1.87469382994425,0.0859999999999985,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",62,0.05,"sL1",0.1,1,4323061,5.61,0.174274879541717,0.996799643897153,1.41039829687707,85,TRUE,"relative_objective_tolerance",26.4424268148819,0.00150739826021624,1.89630724121197,0.070999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",62,0.05,"Cauchy",0.3,1,4323061,5.61,0.800320485572239,0.530676095991849,1.5000446470037,342,TRUE,"relative_objective_tolerance",2.80026707467858,0.000167314419029002,0.648494389311819,0.25,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",62,0.05,"REE",NA,1,4323061,5.61,0.227830232036611,0.965273982079847,1.06380897155395,2000,FALSE,"fixed_subgradient_budget",85.6541889472717,NA,0.381653201236945,0.415999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",62,0.05,"TMDS",NA,1,4323061,5.61,0.615319123179034,0.686991574798991,1.44409200916142,239,TRUE,"relative_objective_tolerance",4.88624670514876,NA,0.626490205669765,0.0609999999999928,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",62,0.05,"Squared",NA,1,4323061,5.12,0.606991473703832,0.608999965745959,1.01918008212895,81,TRUE,"relative_objective_tolerance",61.480201534242,NA,0.830222354461293,0.0350000000000108,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",62,0.05,"Fair",0.03,1,4323061,5.12,0.0336241427818786,0.986668967501104,0.559752544819433,138,TRUE,"relative_objective_tolerance",31.2875608470794,0.00161781053956445,1.10860801846575,0.0899999999999892,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",62,0.05,"sL1",0.1,1,4323061,5.12,0.0310616802926558,0.98848702872372,0.55272326214974,116,TRUE,"relative_objective_tolerance",30.3031328465828,0.00138588003218924,1.10459084421718,0.0870000000000033,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",62,0.05,"Cauchy",0.3,1,4323061,5.12,0.0395310695674881,0.980387342822054,0.543606696258409,698,TRUE,"relative_objective_tolerance",2.46651540545348,0.000168341391304678,1.05662618474924,0.555999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",62,0.05,"REE",NA,1,4323061,5.12,0.186068998752884,0.832785154520664,0.404146514378249,2000,FALSE,"fixed_subgradient_budget",108.700333126752,NA,0.340480077460686,0.497,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",62,0.05,"TMDS",NA,1,4323061,5.12,0.433944042309917,0.564368750275899,0.58603992934212,420,TRUE,"relative_objective_tolerance",3.76552684399356,NA,1.00448256497341,0.158000000000001,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",63,0.05,"Squared",NA,1,4324061,5.575,0.566495852771085,0.734419790095661,1.7971480437905,29,TRUE,"relative_objective_tolerance",58.3153254463737,NA,0.730622685052293,0.012999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",63,0.05,"Fair",0.03,1,4324061,5.575,0.553624490735745,0.605623451201419,1.35989508757088,189,TRUE,"relative_objective_tolerance",43.9294301134052,0.00262136211763315,0.669744841869528,0.131,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",63,0.05,"sL1",0.1,1,4324061,5.575,0.552470369480818,0.604601772804087,1.35714542278367,94,TRUE,"relative_objective_tolerance",43.3623222144848,0.00187433871509438,0.508263186863047,0.0689999999999884,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",63,0.05,"Cauchy",0.3,1,4324061,5.575,0.190542558857873,0.980535398007551,1.39056462541258,226,TRUE,"relative_objective_tolerance",2.31018587212892,0.000157596092129379,0.624516532298955,0.140000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",63,0.05,"REE",NA,1,4324061,5.575,0.223193096657327,0.982007090953623,1.03644951739311,2000,FALSE,"fixed_subgradient_budget",96.6419423099411,NA,0.634686921588596,0.469999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",63,0.05,"TMDS",NA,1,4324061,5.575,0.18723378760989,0.982745532680908,1.3879513585986,111,TRUE,"relative_objective_tolerance",2.66651966384685,NA,0.576327212081664,0.0520000000000067,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",63,0.05,"Squared",NA,1,4324061,5.12,0.65821608157121,0.639268107002492,1.04640622477998,131,TRUE,"relative_objective_tolerance",61.7143233537861,NA,1.23008278220613,0.0479999999999876,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",63,0.05,"Fair",0.03,1,4324061,5.12,0.034688354918798,0.987415339217588,0.587511716434705,173,TRUE,"relative_objective_tolerance",31.5403241581983,0.00195608197887247,1.06738728777633,0.111000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",63,0.05,"sL1",0.1,1,4324061,5.12,0.0323156390366642,0.988749521755593,0.580070287045218,93,TRUE,"relative_objective_tolerance",30.4924819486826,0.00161639781074668,1.07549197453839,0.0669999999999931,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",63,0.05,"Cauchy",0.3,1,4324061,5.12,0.0423147467353611,0.97685243404046,0.55625429863461,311,TRUE,"relative_objective_tolerance",2.49540416870259,0.000162547833960395,0.710843686672603,0.253,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",63,0.05,"REE",NA,1,4324061,5.12,0.102718944764125,0.92272415817612,0.354208989890171,2000,FALSE,"fixed_subgradient_budget",120.743563162993,NA,0.419131600983291,0.480000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",63,0.05,"TMDS",NA,1,4324061,5.12,0.0363031326571085,0.982689787019854,0.554726228107216,173,TRUE,"relative_objective_tolerance",2.96850493568486,NA,1.09936581584799,0.0730000000000075,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",64,0.05,"Squared",NA,1,4325061,5.575,0.563624791103362,0.651919489200571,1.80531770899638,60,TRUE,"relative_objective_tolerance",49.5328604260601,NA,0.218259658067885,0.0290000000000106,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",64,0.05,"Fair",0.03,1,4325061,5.575,0.559421527019806,0.651588668174258,1.68708088538667,125,TRUE,"relative_objective_tolerance",36.9355193767892,0.00199933469477036,1.34594930749609,0.0900000000000034,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",64,0.05,"sL1",0.1,1,4325061,5.575,0.554267745347398,0.655399797890516,1.67047988361537,87,TRUE,"relative_objective_tolerance",36.2130622897314,0.00180873613698831,1.47233607963022,0.0670000000000073,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",64,0.05,"Cauchy",0.3,1,4325061,5.575,0.691260067789919,0.636922367921905,1.46682353516038,184,TRUE,"relative_objective_tolerance",2.8795252161581,0.000168658099805382,1.13679945272832,0.128,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",64,0.05,"REE",NA,1,4325061,5.575,0.231568009903644,0.961327835984733,1.09234552970375,2000,FALSE,"fixed_subgradient_budget",89.8172829627017,NA,0.780812955020401,0.451000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",64,0.05,"TMDS",NA,1,4325061,5.575,0.186037288067724,0.978360311341594,1.38518865676816,190,TRUE,"relative_objective_tolerance",2.39477239257961,NA,0.883817990757042,0.0480000000000018,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",64,0.05,"Squared",NA,1,4325061,5.035,0.513027401982723,0.743019995103615,0.964853835097127,91,TRUE,"relative_objective_tolerance",66.8529979187883,NA,1.35530555980358,0.0360000000000014,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",64,0.05,"Fair",0.03,1,4325061,5.035,0.0383113240019687,0.989831601532835,0.614361422606523,458,TRUE,"relative_objective_tolerance",29.9132693889182,0.00211061340256586,0.996995639717559,0.290999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",64,0.05,"sL1",0.1,1,4325061,5.035,0.460953228918339,0.705637801957907,0.562751000960239,334,TRUE,"relative_objective_tolerance",38.9237516424008,0.0017106066805628,0.88694308039272,0.257000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",64,0.05,"Cauchy",0.3,1,4325061,5.035,0.318075366981363,0.702319824161425,0.587351328886673,841,TRUE,"relative_objective_tolerance",2.76306681815635,0.00016746112328089,0.335060175316578,0.522000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",64,0.05,"REE",NA,1,4325061,5.035,0.204490040340755,0.814434772979158,0.37103205459181,2000,FALSE,"fixed_subgradient_budget",113.801981379152,NA,0.629774012126283,0.363,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",64,0.05,"TMDS",NA,1,4325061,5.035,0.170373915783324,0.846804581836131,0.581990806269552,221,TRUE,"relative_objective_tolerance",3.53321036767156,NA,0.792832298393487,0.0529999999999973,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",65,0.05,"Squared",NA,1,4326061,5.575,0.372617748505073,0.836787841019268,1.63235599835792,31,TRUE,"relative_objective_tolerance",43.3144115818188,NA,0.892707448658922,0.019999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",65,0.05,"Fair",0.03,1,4326061,5.575,0.171261837978247,0.995446450795297,1.38729567560162,104,TRUE,"relative_objective_tolerance",24.9304688614409,0.00330355909777551,1.5444672569632,0.090999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",65,0.05,"sL1",0.1,1,4326061,5.575,0.166251895510275,0.995852570144671,1.38986425170656,85,TRUE,"relative_objective_tolerance",23.8513770829022,0.00141155736559967,1.63975365858376,0.0960000000000036,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",65,0.05,"Cauchy",0.3,1,4326061,5.575,0.193124478497583,0.979001116129378,1.38667183462406,397,TRUE,"relative_objective_tolerance",2.20321587716207,0.000157715817571019,0.626472392450841,0.331999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",65,0.05,"REE",NA,1,4326061,5.575,0.216441796470496,0.967569781928471,1.08572791908677,2000,FALSE,"fixed_subgradient_budget",66.1559715446363,NA,0.352107081017747,0.445999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",65,0.05,"TMDS",NA,1,4326061,5.575,0.805063179595251,0.511792250178657,1.43880142811814,219,TRUE,"relative_objective_tolerance",5.36935455705175,NA,0.656654980989981,0.0550000000000068,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",65,0.05,"Squared",NA,1,4326061,5.12,0.420575231891996,0.77995116674179,0.927293414703371,123,TRUE,"relative_objective_tolerance",44.7159004834627,NA,1.34191750768728,0.0420000000000016,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",65,0.05,"Fair",0.03,1,4326061,5.12,0.031729802085592,0.986782842026581,0.562055599837351,143,TRUE,"relative_objective_tolerance",28.256251785936,0.00144384082813699,1.1212074898083,0.0900000000000034,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",65,0.05,"sL1",0.1,1,4326061,5.12,0.0285674546643248,0.989109750211159,0.553759134305032,118,TRUE,"relative_objective_tolerance",27.2229445652033,0.00135982718931489,1.12349866268798,0.0799999999999983,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",65,0.05,"Cauchy",0.3,1,4326061,5.12,0.0426360699320465,0.977223190027557,0.547994839032101,335,TRUE,"relative_objective_tolerance",2.36402617872263,0.000164071754737876,1.03135021830254,0.24199999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",65,0.05,"REE",NA,1,4326061,5.12,0.0542276234121756,0.969742518749349,0.337196288872081,2000,FALSE,"fixed_subgradient_budget",83.2830356606882,NA,0.752053618264772,0.387,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",65,0.05,"TMDS",NA,1,4326061,5.12,0.037343064873042,0.981105129255268,0.548445003619721,277,TRUE,"relative_objective_tolerance",2.88360430821664,NA,1.09572217464975,0.0720000000000027,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",66,0.05,"Squared",NA,1,4327061,5.575,0.394973601810048,0.886824456954475,1.83226428946024,27,TRUE,"relative_objective_tolerance",40.973231251425,NA,1.10825124772634,0.012999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",66,0.05,"Fair",0.03,1,4327061,5.575,0.171243852023586,0.994696786710376,1.39800656517029,118,TRUE,"relative_objective_tolerance",27.2592721369823,0.00173022699403413,1.53043809895036,0.0930000000000035,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",66,0.05,"sL1",0.1,1,4327061,5.575,0.168016208052964,0.996145286323063,1.39801478113103,69,TRUE,"relative_objective_tolerance",26.2152236624611,0.00134753978052167,1.71954532994397,0.0480000000000018,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",66,0.05,"Cauchy",0.3,1,4327061,5.575,0.197937804669559,0.973654685679822,1.38131745828698,245,TRUE,"relative_objective_tolerance",2.28062944198051,0.000156437457409563,0.551733217229381,0.150000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",66,0.05,"REE",NA,1,4327061,5.575,0.560651719822431,0.744035600946757,1.20351503651966,2000,FALSE,"fixed_subgradient_budget",81.5784608568502,NA,0.192465751682237,0.406000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",66,0.05,"TMDS",NA,1,4327061,5.575,0.196453700153406,0.975365499734829,1.37968541477667,235,TRUE,"relative_objective_tolerance",2.66678917468865,NA,0.491176160359434,0.070999999999998,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",66,0.05,"Squared",NA,1,4327061,5.12,0.602223586859045,0.721629135651147,1.03987626324861,80,TRUE,"relative_objective_tolerance",50.8934762499784,NA,0.906073731237308,0.0480000000000018,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",66,0.05,"Fair",0.03,1,4327061,5.12,0.389175488103626,0.767303385479998,0.616027477300991,170,TRUE,"relative_objective_tolerance",36.954741560953,0.00249215792455609,1.13044928612796,0.134,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",66,0.05,"sL1",0.1,1,4327061,5.12,0.392000170721472,0.766024239534574,0.615610146318393,139,TRUE,"relative_objective_tolerance",36.1143443061112,0.00192899504371468,1.0833623040688,0.102000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",66,0.05,"Cauchy",0.3,1,4327061,5.12,0.391909156479559,0.599629378071394,0.567858517939581,980,TRUE,"relative_objective_tolerance",2.89864770086508,0.000185289256415921,0.427814021144565,0.658000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",66,0.05,"REE",NA,1,4327061,5.12,0.556262258588018,0.576047484670013,0.552877103033752,2000,FALSE,"fixed_subgradient_budget",100.803305558596,NA,0.531234714157152,0.400999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",66,0.05,"TMDS",NA,1,4327061,5.12,0.0629031228920668,0.959922551872581,0.548023882233371,167,TRUE,"relative_objective_tolerance",3.06879356863877,NA,1.07513633199377,0.0420000000000016,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",67,0.05,"Squared",NA,1,4328061,5.48,0.351800196129355,0.921281671983398,1.7814473011705,36,TRUE,"relative_objective_tolerance",48.0538774295178,NA,0.867192748983211,0.019999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",67,0.05,"Fair",0.03,1,4328061,5.48,0.202050951657134,0.997839585356463,1.47926927680565,108,TRUE,"relative_objective_tolerance",25.7193986186604,0.00220841045774751,1.87616693318196,0.0939999999999941,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",67,0.05,"sL1",0.1,1,4328061,5.48,0.195611295380851,0.997558521367126,1.47190888641202,68,TRUE,"relative_objective_tolerance",24.6420614020409,0.00170682588726699,1.89801659496221,0.054000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",67,0.05,"Cauchy",0.3,1,4328061,5.48,0.201557297478555,0.979050902508939,1.42063463748559,186,TRUE,"relative_objective_tolerance",2.2328621117777,0.000157386497685828,0.631256513357088,0.155000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",67,0.05,"REE",NA,1,4328061,5.48,0.23221298376056,0.972215686485549,1.10015483874841,2000,FALSE,"fixed_subgradient_budget",87.6771303040796,NA,0.530817257368895,0.429000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",67,0.05,"TMDS",NA,1,4328061,5.48,0.198022786310814,0.98019205927518,1.40719730792957,150,TRUE,"relative_objective_tolerance",2.68107836013124,NA,0.584027423348002,0.0490000000000066,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",67,0.05,"Squared",NA,1,4328061,5.205,0.265179143412972,0.886875907094846,0.926337767514212,46,TRUE,"relative_objective_tolerance",55.2071584693809,NA,1.24033776581267,0.027000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",67,0.05,"Fair",0.03,1,4328061,5.205,0.0329042026199028,0.988166197886947,0.588353852331992,104,TRUE,"relative_objective_tolerance",28.9008264474862,0.00174619146426448,1.12745245604723,0.090999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",67,0.05,"sL1",0.1,1,4328061,5.205,0.0314303279206979,0.989479448317204,0.586473301099067,69,TRUE,"relative_objective_tolerance",27.855962841495,0.00156414873173926,1.12193405678914,0.054000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",67,0.05,"Cauchy",0.3,1,4328061,5.205,0.439083226118336,0.527017524697956,0.609371608781247,615,TRUE,"relative_objective_tolerance",2.78318797635667,0.000187025294807043,0.605232149674458,0.453000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",67,0.05,"REE",NA,1,4328061,5.205,0.0482241762638606,0.976702649722637,0.321110934933564,2000,FALSE,"fixed_subgradient_budget",104.612558465585,NA,0.251128045896796,0.406000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",67,0.05,"TMDS",NA,1,4328061,5.205,0.350462764543057,0.682669387981857,0.618568680724891,311,TRUE,"relative_objective_tolerance",4.0277856119819,NA,1.01544677268173,0.0989999999999895,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",68,0.05,"Squared",NA,1,4329061,5.55,0.339394223134248,0.934307019404793,1.80678412208615,32,TRUE,"relative_objective_tolerance",35.6126300255308,NA,0.834630884318306,0.0210000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",68,0.05,"Fair",0.03,1,4329061,5.55,0.17710910741873,0.995217590857053,1.40228830591907,119,TRUE,"relative_objective_tolerance",26.0225113855665,0.00150190498664002,1.57343235108694,0.0930000000000035,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",68,0.05,"sL1",0.1,1,4329061,5.55,0.173075017383209,0.995995889003052,1.40884703867693,85,TRUE,"relative_objective_tolerance",24.9899297376185,0.0012948327450297,1.7164636653533,0.0750000000000028,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",68,0.05,"Cauchy",0.3,1,4329061,5.55,0.199289702139774,0.975244968375034,1.39249266998731,307,TRUE,"relative_objective_tolerance",2.25682645830024,0.000155302812995153,0.619917580189561,0.212000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",68,0.05,"REE",NA,1,4329061,5.55,0.238827827912763,0.973538701237183,1.08549545431833,2000,FALSE,"fixed_subgradient_budget",77.1797449650114,NA,0.444450476681416,0.399000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",68,0.05,"TMDS",NA,1,4329061,5.55,0.196076974647595,0.977680327501247,1.38360479722368,154,TRUE,"relative_objective_tolerance",2.68505144309455,NA,0.568851890988813,0.039999999999992,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",68,0.05,"Squared",NA,1,4329061,5.12,0.348347773636613,0.845843306455314,0.946397918328165,74,TRUE,"relative_objective_tolerance",46.85651576143,NA,1.40349163722788,0.0360000000000014,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",68,0.05,"Fair",0.03,1,4329061,5.12,0.655665285261539,0.559942834519188,0.743252971451174,498,TRUE,"relative_objective_tolerance",38.5154891411724,0.00244882641700023,1.21910033038453,0.364999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",68,0.05,"sL1",0.1,1,4329061,5.12,0.660072395452587,0.555379286369984,0.738244122960756,224,TRUE,"relative_objective_tolerance",37.7403765377328,0.00180877070919036,1.29784378283514,0.211999999999989,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",68,0.05,"Cauchy",0.3,1,4329061,5.12,0.0460326543943084,0.97392009351216,0.549557640123676,470,TRUE,"relative_objective_tolerance",2.44948128769145,0.000162955239600847,0.809021710340371,0.307999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",68,0.05,"REE",NA,1,4329061,5.12,0.127384185748793,0.900036718242489,0.366660506462135,2000,FALSE,"fixed_subgradient_budget",96.766175196443,NA,0.353307421108598,0.39200000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",68,0.05,"TMDS",NA,1,4329061,5.12,0.0352579183499023,0.983687262872479,0.546887212172088,644,TRUE,"relative_objective_tolerance",3.01046063607142,NA,1.37720051529977,0.173000000000002,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",69,0.05,"Squared",NA,1,4330061,5.715,0.535867598829458,0.727078143266544,1.70320386664161,32,TRUE,"relative_objective_tolerance",50.2033004559539,NA,0.0643861944854174,0.0150000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",69,0.05,"Fair",0.03,1,4330061,5.715,0.421759441378631,0.817549304730977,1.53397562164255,113,TRUE,"relative_objective_tolerance",31.1353182163308,0.00299627856358468,1.95644670643445,0.0829999999999984,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",69,0.05,"sL1",0.1,1,4330061,5.715,0.414506360952864,0.819991295796731,1.53314071144629,75,TRUE,"relative_objective_tolerance",30.2063189179914,0.00169120824568039,2.00302962891628,0.070999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",69,0.05,"Cauchy",0.3,1,4330061,5.715,0.18942716279163,0.981609082613611,1.37223629722649,193,TRUE,"relative_objective_tolerance",2.19755301576434,0.000152966194172658,0.601212416067399,0.135000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",69,0.05,"REE",NA,1,4330061,5.715,0.197437018555479,0.981292414266148,0.998064847324982,2000,FALSE,"fixed_subgradient_budget",76.5432204142239,NA,0.337194511387476,0.432999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",69,0.05,"TMDS",NA,1,4330061,5.715,0.58858179839866,0.722571048805624,1.46344938884767,175,TRUE,"relative_objective_tolerance",4.1293810397919,NA,0.602240104481409,0.0459999999999923,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",69,0.05,"Squared",NA,1,4330061,5.12,0.79499801525054,0.529231228839421,1.01280907162835,35,TRUE,"relative_objective_tolerance",53.9619056684345,NA,1.13418724181585,0.0150000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",69,0.05,"Fair",0.03,1,4330061,5.12,0.427111173994787,0.744946969030412,0.637704906061994,143,TRUE,"relative_objective_tolerance",35.877712795585,0.00200274564656287,1.12224025932957,0.111000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",69,0.05,"sL1",0.1,1,4330061,5.12,0.453639901210855,0.731018557457038,0.650016695888077,130,TRUE,"relative_objective_tolerance",35.0473419196061,0.00124523808842849,1.15821809302032,0.109999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",69,0.05,"Cauchy",0.3,1,4330061,5.12,0.0569095794131758,0.967199426626979,0.537548487875036,311,TRUE,"relative_objective_tolerance",2.40987234578171,0.000163216074959604,0.86880043645434,0.227000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",69,0.05,"REE",NA,1,4330061,5.12,0.255882746647256,0.75558039343158,0.408527225891434,2000,FALSE,"fixed_subgradient_budget",97.9833789621575,NA,0.155991525497014,0.468999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",69,0.05,"TMDS",NA,1,4330061,5.12,0.182864128143467,0.843400551305663,0.570978083915717,290,TRUE,"relative_objective_tolerance",3.64081843272967,NA,0.757174863013158,0.0729999999999933,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",70,0.05,"Squared",NA,1,4331061,5.575,0.660422772062007,0.595414835883626,1.90244799330415,84,TRUE,"relative_objective_tolerance",45.0754249121854,NA,0.106966433772766,0.041,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",70,0.05,"Fair",0.03,1,4331061,5.575,0.599612362449853,0.589684034382837,1.49925615086973,155,TRUE,"relative_objective_tolerance",39.1851315947784,0.00205207584079129,0.301777130125049,0.118,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",70,0.05,"sL1",0.1,1,4331061,5.575,0.591687788073185,0.589821162003831,1.49492981424793,111,TRUE,"relative_objective_tolerance",38.4396999818146,0.00159553987862396,0.449536793700812,0.095,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",70,0.05,"Cauchy",0.3,1,4331061,5.575,0.78824831705829,0.540824389052755,1.50834325815141,445,TRUE,"relative_objective_tolerance",2.67157766318537,0.000173527353317862,0.558606892880957,0.387,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",70,0.05,"REE",NA,1,4331061,5.575,0.32046348157062,0.884509544516979,1.13705369548518,2000,FALSE,"fixed_subgradient_budget",94.0515796294701,NA,0.494712989417668,0.498,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",70,0.05,"TMDS",NA,1,4331061,5.575,NA,NA,NA,0,FALSE,"disconnected_filtered_graph",NA,NA,NA,NA,0,NA,NA,NA,NA,17,FALSE
"rectangle","size-shape",70,0.05,"Squared",NA,1,4331061,5.025,0.686006393153631,0.62043798103923,1.08379578184651,38,TRUE,"relative_objective_tolerance",58.8421251781461,NA,1.15992712475752,0.0159999999999911,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",70,0.05,"Fair",0.03,1,4331061,5.025,0.665011277844983,0.532579771703838,0.657226617610592,157,TRUE,"relative_objective_tolerance",40.6151250522267,0.00198812959055779,1.14793412167872,0.13300000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",70,0.05,"sL1",0.1,1,4331061,5.025,0.67156028994231,0.545493432048941,0.674928427476497,325,TRUE,"relative_objective_tolerance",39.6505222848374,0.0016359126865463,1.05983278625341,0.254999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",70,0.05,"Cauchy",0.3,1,4331061,5.025,0.413884777035433,0.585468269873789,0.600245793996307,424,TRUE,"relative_objective_tolerance",2.74883843079372,0.000174152506113311,0.922516597685169,0.289999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",70,0.05,"REE",NA,1,4331061,5.025,0.142050447713108,0.873083828260272,0.362492780127816,2000,FALSE,"fixed_subgradient_budget",121.443143629998,NA,0.139003813628724,0.378999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",70,0.05,"TMDS",NA,1,4331061,5.025,0.114510689569979,0.904150868131749,0.556724821817321,210,TRUE,"relative_objective_tolerance",3.01574872226511,NA,0.811673701792093,0.0519999999999925,0,NA,NA,NA,NA,16,FALSE
"rectangle","width-height",71,0.05,"Squared",NA,1,4332061,5.645,0.567514525212295,0.720083080153691,1.78540887238902,65,TRUE,"relative_objective_tolerance",50.7865246749032,NA,0.125927045085377,0.0300000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",71,0.05,"Fair",0.03,1,4332061,5.645,0.184967451549322,0.996643482503763,1.40963269219067,204,TRUE,"relative_objective_tolerance",27.1417149197917,0.00160012881484124,1.89458569448469,0.137,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",71,0.05,"sL1",0.1,1,4332061,5.645,0.181932640096862,0.99656370394392,1.41275823188877,100,TRUE,"relative_objective_tolerance",26.0645642236323,0.00123893766223293,1.9107590844956,0.0720000000000027,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",71,0.05,"Cauchy",0.3,1,4332061,5.645,0.205657913818691,0.975249825744567,1.39734919883351,208,TRUE,"relative_objective_tolerance",2.21283045482043,0.000159612522211538,0.638140287464038,0.125,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",71,0.05,"REE",NA,1,4332061,5.645,0.208969828364791,0.981637681935142,1.07181434039925,2000,FALSE,"fixed_subgradient_budget",82.8701868563374,NA,0.44924722472721,0.406999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",71,0.05,"TMDS",NA,1,4332061,5.645,0.206355284468556,0.975574277334529,1.39289286307116,134,TRUE,"relative_objective_tolerance",2.41142857419873,NA,0.606894574150588,0.0349999999999966,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",71,0.05,"Squared",NA,1,4332061,5.25,0.639869467626734,0.604474680182882,0.983293041467427,101,TRUE,"relative_objective_tolerance",62.7606300575611,NA,1.2360306588694,0.0420000000000016,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",71,0.05,"Fair",0.03,1,4332061,5.25,0.0366494371843199,0.986330054177081,0.553994873100211,105,TRUE,"relative_objective_tolerance",30.637321604745,0.0024056940412629,1.15118624422937,0.0749999999999886,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",71,0.05,"sL1",0.1,1,4332061,5.25,0.0336441854629528,0.988661517005964,0.549381963584499,74,TRUE,"relative_objective_tolerance",29.6332294028949,0.0023006929688224,1.21590500018257,0.0600000000000023,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",71,0.05,"Cauchy",0.3,1,4332061,5.25,0.0489501899086067,0.975872270355003,0.550689257362124,669,TRUE,"relative_objective_tolerance",2.41120922975219,0.000162349236335474,1.01176968194788,0.491,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",71,0.05,"REE",NA,1,4332061,5.25,0.0822998149267495,0.938307593529279,0.358176851435558,2000,FALSE,"fixed_subgradient_budget",99.0455678642554,NA,0.84543227334092,0.431999999999988,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",71,0.05,"TMDS",NA,1,4332061,5.25,0.21685953806737,0.810636727641425,0.586118740054277,662,TRUE,"relative_objective_tolerance",3.6507675966436,NA,0.630614421887927,0.183999999999997,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",72,0.05,"Squared",NA,1,4333061,5.645,0.581384812536082,0.620426601593558,1.75194107944018,58,TRUE,"relative_objective_tolerance",52.7043338064352,NA,0.378383161980288,0.0400000000000063,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",72,0.05,"Fair",0.03,1,4333061,5.645,0.501896465969548,0.654306277233483,1.4227199992274,212,TRUE,"relative_objective_tolerance",39.9931219404601,0.00264531832723767,0.482851868714257,0.192999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",72,0.05,"sL1",0.1,1,4333061,5.645,0.286114638159374,0.921289609384151,1.50883199547647,343,TRUE,"relative_objective_tolerance",30.319572354918,0.00119068643396165,1.77231947709558,0.328999999999979,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",72,0.05,"Cauchy",0.3,1,4333061,5.645,0.184695621691886,0.979608091124718,1.37763628184215,231,TRUE,"relative_objective_tolerance",2.2320685695808,0.000159299491908344,0.834722355869889,0.234999999999985,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",72,0.05,"REE",NA,1,4333061,5.645,0.213004848487097,0.973672781088568,1.0734024586397,2000,FALSE,"fixed_subgradient_budget",85.5118762465589,NA,0.380666951338862,0.390000000000015,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",72,0.05,"TMDS",NA,1,4333061,5.645,0.186428352980965,0.980728919418237,1.37489210786121,189,TRUE,"relative_objective_tolerance",2.43450029476333,NA,0.79938952301104,0.0620000000000118,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",72,0.05,"Squared",NA,1,4333061,5.035,0.369415762889886,0.819678972199445,1.01143832258862,23,TRUE,"relative_objective_tolerance",53.0488623987744,NA,1.02691266639748,0.0120000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",72,0.05,"Fair",0.03,1,4333061,5.035,0.0418590760797455,0.986238105671476,0.59177552565636,90,TRUE,"relative_objective_tolerance",30.766325893015,0.00334921271778936,1.01004901560881,0.0940000000000225,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",72,0.05,"sL1",0.1,1,4333061,5.035,0.0362822270201669,0.988680104634646,0.573920830672313,81,TRUE,"relative_objective_tolerance",29.7648164019447,0.0018693593394189,1.0023962606162,0.0680000000000121,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",72,0.05,"Cauchy",0.3,1,4333061,5.035,0.204489024587794,0.816681422306154,0.56963687791996,2325,TRUE,"relative_objective_tolerance",2.65972181127274,0.000170258724957522,0.497904874926238,1.78800000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",72,0.05,"REE",NA,1,4333061,5.035,0.271582273253557,0.740280146200742,0.44284681045597,2000,FALSE,"fixed_subgradient_budget",110.180012144804,NA,0.168824690434154,0.381999999999977,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",72,0.05,"TMDS",NA,1,4333061,5.035,0.271006877274977,0.74509273621657,0.590422264205049,472,TRUE,"relative_objective_tolerance",3.91826727841084,NA,0.772496012201567,0.116000000000014,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",73,0.05,"Squared",NA,1,4334061,5.48,0.562531168221798,0.7387616085479,1.75013790214794,46,TRUE,"relative_objective_tolerance",55.3589068818703,NA,0.466013160230456,0.0190000000000055,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",73,0.05,"Fair",0.03,1,4334061,5.48,0.203460242747225,0.996558180240593,1.44835259281507,352,TRUE,"relative_objective_tolerance",27.1113872821246,0.0037422624092009,1.79149576676261,0.231999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",73,0.05,"sL1",0.1,1,4334061,5.48,0.195899547939978,0.996923641289148,1.44410104949546,180,TRUE,"relative_objective_tolerance",26.1156746890506,0.0022777528543922,1.8233178317374,0.134999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",73,0.05,"Cauchy",0.3,1,4334061,5.48,0.203831183366417,0.972788755768284,1.39745644326198,595,TRUE,"relative_objective_tolerance",2.30840721479609,0.000164042015131227,0.433354462094143,0.414999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",73,0.05,"REE",NA,1,4334061,5.48,0.343524534369387,0.899826271423211,1.12621938719956,2000,FALSE,"fixed_subgradient_budget",89.4824848472248,NA,0.249849641141902,0.409999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",73,0.05,"TMDS",NA,1,4334061,5.48,0.194939567950917,0.977776409000458,1.38707331894245,247,TRUE,"relative_objective_tolerance",2.82383187496335,NA,0.472968592909184,0.0900000000000034,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",73,0.05,"Squared",NA,1,4334061,4.99,0.759993226052945,0.554620526123662,1.01367100309666,54,TRUE,"relative_objective_tolerance",63.395812533816,NA,1.07588856018629,0.0250000000000057,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",73,0.05,"Fair",0.03,1,4334061,4.99,0.421514122294493,0.754277701659545,0.657918562350278,456,TRUE,"relative_objective_tolerance",36.7708124739681,0.00188099299013598,1.0811980893797,0.38900000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",73,0.05,"sL1",0.1,1,4334061,4.99,0.435868130509439,0.746613048746022,0.667668317457392,156,TRUE,"relative_objective_tolerance",35.8540294264087,0.0015256556887723,1.10907949243063,0.157999999999987,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",73,0.05,"Cauchy",0.3,1,4334061,4.99,0.0549816611553875,0.966005125160895,0.539950192528266,520,TRUE,"relative_objective_tolerance",2.58433743188424,0.000172223786416287,1.09436919467313,0.365000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",73,0.05,"REE",NA,1,4334061,4.99,0.0878207049610495,0.943798997390803,0.339590184680504,2000,FALSE,"fixed_subgradient_budget",115.662723849579,NA,0.547190923583209,0.50200000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",73,0.05,"TMDS",NA,1,4334061,4.99,0.179194527733785,0.839150632613686,0.561475616370639,438,TRUE,"relative_objective_tolerance",3.42952833822104,NA,1.11358999100713,0.13300000000001,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",74,0.05,"Squared",NA,1,4335061,5.585,0.64607509412003,0.621100944888132,1.79718125423836,49,TRUE,"relative_objective_tolerance",51.3413285183717,NA,0.327329471114652,0.0209999999999866,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",74,0.05,"Fair",0.03,1,4335061,5.585,0.553135879066566,0.663309152891998,1.64111587758217,232,TRUE,"relative_objective_tolerance",37.4538707406786,0.0022532579202725,1.30529509886166,0.146999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",74,0.05,"sL1",0.1,1,4335061,5.585,0.556151984091556,0.663736547981836,1.63638640644361,184,TRUE,"relative_objective_tolerance",36.7066575136584,0.00180044770446823,1.48418071229362,0.13900000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",74,0.05,"Cauchy",0.3,1,4335061,5.585,0.200093498397553,0.97470490341182,1.37754824146763,525,TRUE,"relative_objective_tolerance",2.25806329057993,0.000158550123871819,0.587370772523662,0.456000000000017,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",74,0.05,"REE",NA,1,4335061,5.585,0.233166470795772,0.964368747762854,1.06820966469912,2000,FALSE,"fixed_subgradient_budget",88.2755122585238,NA,0.405378228914196,0.456000000000017,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",74,0.05,"TMDS",NA,1,4335061,5.585,0.188880487130244,0.983212716851712,1.37530642527461,200,TRUE,"relative_objective_tolerance",2.5618996320024,NA,0.588928292086852,0.0570000000000164,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",74,0.05,"Squared",NA,1,4335061,5.12,0.7686117904034,0.555243683535512,1.02317274686053,51,TRUE,"relative_objective_tolerance",62.5968177829689,NA,1.19802870196459,0.0289999999999964,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",74,0.05,"Fair",0.03,1,4335061,5.12,0.0379868694178345,0.987843314908368,0.571811005538919,208,TRUE,"relative_objective_tolerance",30.8247215919444,0.00167403564051697,1.05036554205683,0.192999999999984,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",74,0.05,"sL1",0.1,1,4335061,5.12,0.0350999589831883,0.989749376452675,0.567005056947788,109,TRUE,"relative_objective_tolerance",29.7511208955166,0.00151495264300511,1.05647185014226,0.078000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",74,0.05,"Cauchy",0.3,1,4335061,5.12,0.0406353623992434,0.981242920278682,0.553472661803017,378,TRUE,"relative_objective_tolerance",2.41411664020132,0.000168401798419834,0.76338614112266,0.357999999999976,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",74,0.05,"REE",NA,1,4335061,5.12,0.248054690089959,0.779376611897874,0.445812792962832,2000,FALSE,"fixed_subgradient_budget",108.507655614066,NA,0.155341543488841,0.447000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",74,0.05,"TMDS",NA,1,4335061,5.12,0.0374097435677293,0.983397237087713,0.549099997363078,196,TRUE,"relative_objective_tolerance",2.79155967060811,NA,1.01101900150876,0.046999999999997,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",75,0.05,"Squared",NA,1,4336061,5.645,0.491155473394424,0.764148768268017,1.83226289388734,47,TRUE,"relative_objective_tolerance",47.1390202708934,NA,0.111279836885333,0.025999999999982,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",75,0.05,"Fair",0.03,1,4336061,5.645,0.632634104928531,0.535261061309968,1.46493901085522,188,TRUE,"relative_objective_tolerance",38.6371746780079,0.00205094619135697,0.496760152003347,0.164000000000016,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",75,0.05,"sL1",0.1,1,4336061,5.645,0.668017305277966,0.503197964301649,1.49860693891144,118,TRUE,"relative_objective_tolerance",38.3865188102892,0.0015273808800891,0.191054834329333,0.0889999999999986,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",75,0.05,"Cauchy",0.3,1,4336061,5.645,0.8155484732167,0.394016819996712,1.67070263313568,225,TRUE,"relative_objective_tolerance",3.61339033905475,0.000192180390015653,0.655573876298662,0.182999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",75,0.05,"REE",NA,1,4336061,5.645,0.190495313345445,0.98023184180409,1.02597350137724,2000,FALSE,"fixed_subgradient_budget",86.9497513663338,NA,0.543014509805231,0.423000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",75,0.05,"TMDS",NA,1,4336061,5.645,0.191018068161314,0.984583410790017,1.37369087477577,138,TRUE,"relative_objective_tolerance",2.58824408978393,NA,0.740549357681769,0.0369999999999777,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",75,0.05,"Squared",NA,1,4336061,5.085,0.704585094461906,0.601279369588308,1.04831271426013,80,TRUE,"relative_objective_tolerance",60.2770804406925,NA,0.735506249686799,0.0349999999999966,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",75,0.05,"Fair",0.03,1,4336061,5.085,0.236168017883376,0.870927330567911,0.632812433882387,186,TRUE,"relative_objective_tolerance",33.7962682571897,0.00204983087165029,1.22601886912034,0.12700000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",75,0.05,"sL1",0.1,1,4336061,5.085,0.0376632880886654,0.987372070118276,0.544514901629453,180,TRUE,"relative_objective_tolerance",30.3516735670727,0.00176610465342367,1.04745875495846,0.132999999999981,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",75,0.05,"Cauchy",0.3,1,4336061,5.085,0.45774243387724,0.576538631247475,0.619594340918164,162,TRUE,"relative_objective_tolerance",2.78033636125039,0.000171467983938415,0.851129930028048,0.103000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",75,0.05,"REE",NA,1,4336061,5.085,0.163065748031405,0.858005668585329,0.387055214970565,2000,FALSE,"fixed_subgradient_budget",109.463522483616,NA,0.224817687928934,0.405000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",75,0.05,"TMDS",NA,1,4336061,5.085,0.502326796756613,0.493895266897841,0.606607519497907,184,TRUE,"relative_objective_tolerance",4.56774471909429,NA,0.731026598335225,0.0569999999999879,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",76,0.05,"Squared",NA,1,4337061,5.55,0.375159953818465,0.817449203386321,1.82955826917197,41,TRUE,"relative_objective_tolerance",47.7007606813293,NA,0.0399486366224027,0.0169999999999959,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",76,0.05,"Fair",0.03,1,4337061,5.55,0.437034688339435,0.811975703301067,1.63308330546292,236,TRUE,"relative_objective_tolerance",30.5188100921406,0.00298047706723929,1.8022891265323,0.231999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",76,0.05,"sL1",0.1,1,4337061,5.55,0.435056073742433,0.812641706994265,1.63074789680042,153,TRUE,"relative_objective_tolerance",29.5943614492691,0.00192360246722072,1.89069066872658,0.150000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",76,0.05,"Cauchy",0.3,1,4337061,5.55,0.213216764925979,0.973078190785752,1.41048790495803,500,TRUE,"relative_objective_tolerance",2.29027723844452,0.000157229797620016,0.529551908000701,0.409999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",76,0.05,"REE",NA,1,4337061,5.55,0.181725999606925,0.984604600604596,1.0629338916123,2000,FALSE,"fixed_subgradient_budget",95.9645251453244,NA,0.459560435984456,0.373000000000019,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",76,0.05,"TMDS",NA,1,4337061,5.55,0.206238132544258,0.978381047807694,1.4016528433027,121,TRUE,"relative_objective_tolerance",2.69476344783079,NA,0.461269537252534,0.0340000000000202,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",76,0.05,"Squared",NA,1,4337061,4.94,0.600784764818019,0.676360301482181,0.994646218056344,40,TRUE,"relative_objective_tolerance",67.9055992991482,NA,1.23802162333183,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",76,0.05,"Fair",0.03,1,4337061,4.94,0.427319724121321,0.746539948180243,0.666806136864761,242,TRUE,"relative_objective_tolerance",36.9725307331445,0.00190141498754378,1.24441341663206,0.231999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",76,0.05,"sL1",0.1,1,4337061,4.94,0.453297891960901,0.733886518672689,0.680277214943875,167,TRUE,"relative_objective_tolerance",36.0905864190138,0.00132474237502323,1.22521669914462,0.137,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",76,0.05,"Cauchy",0.3,1,4337061,4.94,0.455535713121798,0.572080239592642,0.598731824200715,423,TRUE,"relative_objective_tolerance",2.91756531083077,0.000179851062744047,0.615119386357982,0.38300000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",76,0.05,"REE",NA,1,4337061,4.94,0.203960333572073,0.807937071379043,0.423264732100542,2000,FALSE,"fixed_subgradient_budget",124.786632132432,NA,0.0992905748233435,0.378999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",76,0.05,"TMDS",NA,1,4337061,4.94,0.0382289592716459,0.981904359583062,0.55447452679021,211,TRUE,"relative_objective_tolerance",3.22473086342008,NA,1.10108042973689,0.0749999999999886,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",77,0.05,"Squared",NA,1,4338061,5.61,0.57962268133732,0.641640842564828,1.7820123013275,65,TRUE,"relative_objective_tolerance",49.9077159865432,NA,0.392891031648385,0.0289999999999964,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",77,0.05,"Fair",0.03,1,4338061,5.61,0.165351430928323,0.996584420995377,1.40360712556543,100,TRUE,"relative_objective_tolerance",28.0687900127228,0.00349532508039979,1.89659131846429,0.070999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",77,0.05,"sL1",0.1,1,4338061,5.61,0.161970990269243,0.996914729588621,1.4038954609374,58,TRUE,"relative_objective_tolerance",27.0075237909877,0.00148942363147115,1.98532693390466,0.0530000000000257,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",77,0.05,"Cauchy",0.3,1,4338061,5.61,0.201903677695618,0.973504701538969,1.39350980969295,336,TRUE,"relative_objective_tolerance",2.33653515180075,0.00015987606907417,0.607598047532729,0.269000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",77,0.05,"REE",NA,1,4338061,5.61,0.300919179101203,0.887387515129362,1.06472361182638,2000,FALSE,"fixed_subgradient_budget",85.7358081725409,NA,0.313260277153234,0.447999999999979,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",77,0.05,"TMDS",NA,1,4338061,5.61,0.19652467198727,0.980836024581662,1.39010605950949,125,TRUE,"relative_objective_tolerance",2.73633230096753,NA,0.578703551104731,0.0379999999999825,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",77,0.05,"Squared",NA,1,4338061,5.035,0.351999327968133,0.815871238202196,0.997308930792249,45,TRUE,"relative_objective_tolerance",53.9346061839261,NA,0.896697956302458,0.0200000000000102,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",77,0.05,"Fair",0.03,1,4338061,5.035,0.0368722442659261,0.984439586396853,0.571947815028414,131,TRUE,"relative_objective_tolerance",30.7131133675519,0.00183330242003715,1.0591391817485,0.0869999999999891,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",77,0.05,"sL1",0.1,1,4338061,5.035,0.0365290341083883,0.984547898439811,0.573251338466904,89,TRUE,"relative_objective_tolerance",29.7008769722315,0.00172733035091648,1.06892781289062,0.0600000000000023,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",77,0.05,"Cauchy",0.3,1,4338061,5.035,0.0417241207436259,0.979854524328352,0.544132301400676,697,TRUE,"relative_objective_tolerance",2.49212580040004,0.000167552923834408,1.10033181782898,0.459000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",77,0.05,"REE",NA,1,4338061,5.035,0.311958508370426,0.681901924684252,0.44238722595768,2000,FALSE,"fixed_subgradient_budget",110.692446218857,NA,0.145614439269764,0.379999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",77,0.05,"TMDS",NA,1,4338061,5.035,0.474621678665326,0.501421856715398,0.620284788118977,513,TRUE,"relative_objective_tolerance",4.82922338353287,NA,0.750697023522338,0.141999999999996,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",78,0.05,"Squared",NA,1,4339061,5.575,0.436670148922646,0.74641964397412,1.78668733530798,54,TRUE,"relative_objective_tolerance",47.1745889300647,NA,0.925497002126338,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",78,0.05,"Fair",0.03,1,4339061,5.575,0.49991875284269,0.644628363409181,1.36708225459822,261,TRUE,"relative_objective_tolerance",41.3842392455404,0.00187802025685777,0.78716321197567,0.164999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",78,0.05,"sL1",0.1,1,4339061,5.575,0.616996274482277,0.543154230286488,1.3806842531913,140,TRUE,"relative_objective_tolerance",40.8915204535209,0.00160867492465907,0.814099933722106,0.0949999999999989,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",78,0.05,"Cauchy",0.3,1,4339061,5.575,0.201304447178411,0.963756894295739,1.39782053159665,400,TRUE,"relative_objective_tolerance",2.24206096453217,0.000153689434138581,0.731535407509101,0.260999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",78,0.05,"REE",NA,1,4339061,5.575,0.235592808379144,0.954212150345952,1.09959826592527,2000,FALSE,"fixed_subgradient_budget",87.4355037097936,NA,0.690725568693363,0.35899999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",78,0.05,"TMDS",NA,1,4339061,5.575,0.733476764827645,0.590758599385091,1.43540659149865,235,TRUE,"relative_objective_tolerance",5.2338267151433,NA,0.669370448494096,0.0600000000000023,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",78,0.05,"Squared",NA,1,4339061,4.99,0.283362301375276,0.871345869561081,0.983051777646612,36,TRUE,"relative_objective_tolerance",52.3400977738941,NA,0.919924687599321,0.0180000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",78,0.05,"Fair",0.03,1,4339061,4.99,0.03876287388023,0.989053430580886,0.621136582258767,176,TRUE,"relative_objective_tolerance",29.3438072042038,0.00324762660185677,1.01090715135519,0.134999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",78,0.05,"sL1",0.1,1,4339061,4.99,0.0350860737347128,0.99079155455495,0.61007083187286,126,TRUE,"relative_objective_tolerance",28.3063769258976,0.00195649411177508,1.0669714167768,0.0889999999999986,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",78,0.05,"Cauchy",0.3,1,4339061,4.99,0.0383978471433559,0.982772103002571,0.565056017172164,1536,TRUE,"relative_objective_tolerance",2.44522927820311,0.000161702359388932,1.05500013661286,1.077,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",78,0.05,"REE",NA,1,4339061,4.99,0.153889122766961,0.870803348922164,0.397950622763495,2000,FALSE,"fixed_subgradient_budget",112.592745211517,NA,0.502858491773677,0.438999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",78,0.05,"TMDS",NA,1,4339061,4.99,0.0337485818636892,0.985695861764097,0.555645823505067,145,TRUE,"relative_objective_tolerance",3.05198129069448,NA,1.0337017503017,0.0580000000000211,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",79,0.05,"Squared",NA,1,4340061,5.575,0.48289959043278,0.786206551547364,1.81890121768823,33,TRUE,"relative_objective_tolerance",38.549263489166,NA,0.710634666583922,0.0169999999999959,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",79,0.05,"Fair",0.03,1,4340061,5.575,0.592705261388853,0.601293768257579,1.43551730440277,258,TRUE,"relative_objective_tolerance",39.0832973262212,0.00225499650771334,0.216823816821658,0.187999999999988,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",79,0.05,"sL1",0.1,1,4340061,5.575,0.427295912507897,0.8388844029871,1.60839540033758,110,TRUE,"relative_objective_tolerance",26.0759070765211,0.00215126152183797,1.91263391142323,0.0749999999999886,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",79,0.05,"Cauchy",0.3,1,4340061,5.575,0.19560514912866,0.981541944694491,1.42320314139872,168,TRUE,"relative_objective_tolerance",2.18877960423564,0.000157117045714645,0.637285986678736,0.10499999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",79,0.05,"REE",NA,1,4340061,5.575,0.341171920962501,0.877477804825576,1.14906248021761,2000,FALSE,"fixed_subgradient_budget",79.8335540640102,NA,0.449064889857324,0.436999999999983,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",79,0.05,"TMDS",NA,1,4340061,5.575,0.529885038679551,0.760116205739922,1.42742344507916,266,TRUE,"relative_objective_tolerance",4.43299682445121,NA,0.542853990740055,0.0769999999999982,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",79,0.05,"Squared",NA,1,4340061,4.99,0.683302217736083,0.529428134881484,0.97318912918977,46,TRUE,"relative_objective_tolerance",52.788128998331,NA,1.43979898429505,0.0199999999999818,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",79,0.05,"Fair",0.03,1,4340061,4.99,0.51109414620418,0.654861700088905,0.703933408545658,204,TRUE,"relative_objective_tolerance",36.8066546521908,0.00394975779374634,0.974798031327032,0.188999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",79,0.05,"sL1",0.1,1,4340061,4.99,0.508010026512265,0.658023346741808,0.694738967992655,133,TRUE,"relative_objective_tolerance",36.086009399761,0.00219019326728335,1.04841596803492,0.106999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",79,0.05,"Cauchy",0.3,1,4340061,4.99,0.349073203147948,0.693476572573873,0.607939960094485,210,TRUE,"relative_objective_tolerance",2.78412623764802,0.000176021970853726,0.706842290738229,0.152999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",79,0.05,"REE",NA,1,4340061,4.99,0.218762315349336,0.797341088326466,0.416561554973101,2000,FALSE,"fixed_subgradient_budget",105.897271916054,NA,0.233475915951207,0.524000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",79,0.05,"TMDS",NA,1,4340061,4.99,0.0303023629329481,0.985060913296369,0.547798251514739,927,TRUE,"relative_objective_tolerance",3.08932424822511,NA,1.02401993322885,0.236999999999995,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",80,0.05,"Squared",NA,1,4341061,5.715,0.737231584969418,0.552644706675808,1.83944676816156,94,TRUE,"relative_objective_tolerance",55.6567041856448,NA,0.270884714580963,0.0390000000000157,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",80,0.05,"Fair",0.03,1,4341061,5.715,0.446934001735149,0.821469828932859,1.56028165290786,107,TRUE,"relative_objective_tolerance",30.9073713754713,0.00434765699711719,1.76622620508573,0.0720000000000027,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",80,0.05,"sL1",0.1,1,4341061,5.715,0.445485228576622,0.820956277531419,1.55723900044366,76,TRUE,"relative_objective_tolerance",30.0836177804593,0.00196897687339363,1.79890322609839,0.054000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",80,0.05,"Cauchy",0.3,1,4341061,5.715,0.194923005753381,0.978814203689522,1.37434834205069,193,TRUE,"relative_objective_tolerance",2.31248502948318,0.000163341746673423,0.457707109033352,0.171000000000021,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",80,0.05,"REE",NA,1,4341061,5.715,0.271229963480664,0.934749658676755,1.02497909982907,2000,FALSE,"fixed_subgradient_budget",87.9561470470027,NA,0.720664726822997,0.538000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",80,0.05,"TMDS",NA,1,4341061,5.715,0.191747012566191,0.982963363230825,1.37762430375189,125,TRUE,"relative_objective_tolerance",2.52951545506267,NA,1.0248682737622,0.0360000000000014,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",80,0.05,"Squared",NA,1,4341061,5.25,0.670694291482105,0.655558636421843,1.07992268554443,94,TRUE,"relative_objective_tolerance",60.0614554165779,NA,1.06102308823127,0.0459999999999923,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",80,0.05,"Fair",0.03,1,4341061,5.25,0.392095942113772,0.800823008706481,0.698482671797738,130,TRUE,"relative_objective_tolerance",35.9177790049448,0.00191027917416252,1.0124308423677,0.111000000000018,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",80,0.05,"sL1",0.1,1,4341061,5.25,0.380101499033779,0.807602032582569,0.696862094024937,127,TRUE,"relative_objective_tolerance",35.0637538607047,0.00159892438944511,1.05084267882308,0.131,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",80,0.05,"Cauchy",0.3,1,4341061,5.25,0.332846327497862,0.684261263113638,0.588034624302011,527,TRUE,"relative_objective_tolerance",2.66721299540281,0.000168031428204059,1.00243019975375,0.399000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",80,0.05,"REE",NA,1,4341061,5.25,0.288762943463282,0.730507645062711,0.444018136212818,2000,FALSE,"fixed_subgradient_budget",109.835679526444,NA,0.170942009418817,0.405000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",80,0.05,"TMDS",NA,1,4341061,5.25,0.0399007338861572,0.983566951851909,0.541652705538754,597,TRUE,"relative_objective_tolerance",2.55916579793646,NA,1.07834474687035,0.164000000000016,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",81,0.05,"Squared",NA,1,4342061,5.575,0.684558659842686,0.596190961472138,1.79337625929674,109,TRUE,"relative_objective_tolerance",36.8412691887809,NA,0.0570905584952812,0.0430000000000064,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",81,0.05,"Fair",0.03,1,4342061,5.575,0.664712759716244,0.582323254386787,1.51503497146419,110,TRUE,"relative_objective_tolerance",35.0115304007482,0.00336917095777135,1.52565320211028,0.0690000000000168,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",81,0.05,"sL1",0.1,1,4342061,5.575,0.653311587556313,0.573574062705634,1.4851835471982,110,TRUE,"relative_objective_tolerance",34.571031836689,0.00190650798178769,0.324102944127817,0.0729999999999791,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",81,0.05,"Cauchy",0.3,1,4342061,5.575,0.610342426108903,0.704289073055408,1.51209193783047,418,TRUE,"relative_objective_tolerance",2.63546458695321,0.000166736920420452,0.551772792446465,0.278999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",81,0.05,"REE",NA,1,4342061,5.575,0.315007575494614,0.90678115302586,1.00012598810127,2000,FALSE,"fixed_subgradient_budget",70.4993231536965,NA,0.632675566753194,0.35899999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",81,0.05,"TMDS",NA,1,4342061,5.575,0.196778041870692,0.983838872378338,1.39491998229489,154,TRUE,"relative_objective_tolerance",2.62284500085122,NA,0.579016785407456,0.0390000000000157,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",81,0.05,"Squared",NA,1,4342061,5.205,0.803144291831202,0.504567946706636,1.0049593777384,41,TRUE,"relative_objective_tolerance",42.4910413482427,NA,1.21203754511669,0.0169999999999959,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",81,0.05,"Fair",0.03,1,4342061,5.205,0.544675244955428,0.687833209666396,0.748238077398005,154,TRUE,"relative_objective_tolerance",31.7726306819914,0.00187443017584338,1.03672970572945,0.0989999999999895,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",81,0.05,"sL1",0.1,1,4342061,5.205,0.531479735253528,0.693541221671589,0.737457343051897,107,TRUE,"relative_objective_tolerance",30.7629272623511,0.00149450954073689,1.05301230564796,0.0720000000000027,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",81,0.05,"Cauchy",0.3,1,4342061,5.205,0.0355861828150413,0.987698275851796,0.54315662556042,440,TRUE,"relative_objective_tolerance",2.37027591943807,0.000164845932350248,1.25707721516987,0.286000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",81,0.05,"REE",NA,1,4342061,5.205,0.187769429217914,0.833983399057308,0.384568389888629,2000,FALSE,"fixed_subgradient_budget",84.5337898550935,NA,0.205073890267129,0.355999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",81,0.05,"TMDS",NA,1,4342061,5.205,0.0878228427012416,0.935155156398146,0.554117951498397,242,TRUE,"relative_objective_tolerance",3.11056264473324,NA,0.77200839971572,0.0580000000000211,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",82,0.05,"Squared",NA,1,4343061,5.575,0.628456064127784,0.558680655761126,1.75797488445887,36,TRUE,"relative_objective_tolerance",60.3200687152524,NA,0.46667507495577,0.0169999999999959,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",82,0.05,"Fair",0.03,1,4343061,5.575,0.195173184136281,0.99676393358994,1.48687180537784,129,TRUE,"relative_objective_tolerance",26.8174614782696,0.00226339321023762,1.91770248899187,0.105999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",82,0.05,"sL1",0.1,1,4343061,5.575,0.190465029920592,0.996480052935231,1.47362873695428,78,TRUE,"relative_objective_tolerance",25.7805653829206,0.00174231629560705,1.92731804662727,0.0599999999999739,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",82,0.05,"Cauchy",0.3,1,4343061,5.575,0.808822788053054,0.506057570546503,1.53786154346441,385,TRUE,"relative_objective_tolerance",2.80929189451326,0.000175769135744327,0.710289677808192,0.265999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",82,0.05,"REE",NA,1,4343061,5.575,0.21959220477432,0.969752991067477,1.10551190009715,2000,FALSE,"fixed_subgradient_budget",93.2987263225381,NA,0.387480178239788,0.427999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",82,0.05,"TMDS",NA,1,4343061,5.575,0.754394848918774,0.569998608597647,1.4754181685669,267,TRUE,"relative_objective_tolerance",4.83592521771243,NA,0.640320650883127,0.0749999999999886,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",82,0.05,"Squared",NA,1,4343061,4.99,0.342594613708678,0.815251208418703,0.993469983916686,66,TRUE,"relative_objective_tolerance",64.2517136373787,NA,1.29132694575125,0.0320000000000107,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",82,0.05,"Fair",0.03,1,4343061,4.99,0.0298339574872907,0.990355179034084,0.570082991767428,216,TRUE,"relative_objective_tolerance",32.32011258111,0.00154850807632122,1.15533448833624,0.183999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",82,0.05,"sL1",0.1,1,4343061,4.99,0.0272772202591079,0.99182680828243,0.56299185527026,123,TRUE,"relative_objective_tolerance",31.2756515250658,0.00141447591011162,1.16122259542415,0.0860000000000127,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",82,0.05,"Cauchy",0.3,1,4343061,4.99,0.0462412288416033,0.974930365790685,0.551517970624575,468,TRUE,"relative_objective_tolerance",2.52334657236242,0.000168510878296617,1.06711710968507,0.314999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",82,0.05,"REE",NA,1,4343061,4.99,0.152813943016021,0.869369444140474,0.400844942750301,2000,FALSE,"fixed_subgradient_budget",123.210152434217,NA,0.486028613122462,0.363,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",82,0.05,"TMDS",NA,1,4343061,4.99,0.0385967627046125,0.981650557320881,0.554066298035316,608,TRUE,"relative_objective_tolerance",3.0004944510206,NA,1.12851540841181,0.151999999999987,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",83,0.05,"Squared",NA,1,4344061,5.575,0.519413486028807,0.767555522063403,1.80963785459292,44,TRUE,"relative_objective_tolerance",52.6440712587573,NA,1.05949829839027,0.0229999999999961,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",83,0.05,"Fair",0.03,1,4344061,5.575,0.193386306295398,0.991139229103047,1.44917011201708,143,TRUE,"relative_objective_tolerance",27.8806334148194,0.00162802428393538,0.250614446602175,0.108000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",83,0.05,"sL1",0.1,1,4344061,5.575,0.183751976817864,0.997755161154892,1.43794897076332,98,TRUE,"relative_objective_tolerance",26.469005797983,0.001740383064337,1.91991926335007,0.0699999999999932,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",83,0.05,"Cauchy",0.3,1,4344061,5.575,0.203687503885501,0.976811310038932,1.40600044677197,222,TRUE,"relative_objective_tolerance",2.29267495306759,0.000160840484592919,0.637080099091826,0.135999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",83,0.05,"REE",NA,1,4344061,5.575,0.215386766297393,0.980741319760905,1.08216975891333,2000,FALSE,"fixed_subgradient_budget",92.0879475380521,NA,0.370048474215071,0.418999999999983,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",83,0.05,"TMDS",NA,1,4344061,5.575,0.196200212107151,0.979771596965472,1.39536967290551,131,TRUE,"relative_objective_tolerance",2.66414254077047,NA,0.618691464426873,0.0349999999999966,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",83,0.05,"Squared",NA,1,4344061,5.205,0.639267001546349,0.594465318631724,1.02658343987832,195,TRUE,"relative_objective_tolerance",62.2599920517951,NA,1.30850137089185,0.0759999999999934,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",83,0.05,"Fair",0.03,1,4344061,5.205,0.601921958049261,0.554147110008771,0.623446539265083,170,TRUE,"relative_objective_tolerance",38.6870389724132,0.00212616000610723,0.912568927490156,0.109000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",83,0.05,"sL1",0.1,1,4344061,5.205,0.649113657862449,0.505104958521366,0.63410575926914,311,TRUE,"relative_objective_tolerance",37.7901632558961,0.00154237396070604,1.18705291832388,0.22999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",83,0.05,"Cauchy",0.3,1,4344061,5.205,0.310220082043537,0.721018209682566,0.587326756642953,948,TRUE,"relative_objective_tolerance",2.71021601453338,0.000172948153244601,0.231300972345199,0.676999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",83,0.05,"REE",NA,1,4344061,5.205,0.0572966901979676,0.968940916227054,0.32367839039524,2000,FALSE,"fixed_subgradient_budget",112.14060906715,NA,0.501644843249345,0.450999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",83,0.05,"TMDS",NA,1,4344061,5.205,0.152312463436199,0.86954761678521,0.575986033265226,365,TRUE,"relative_objective_tolerance",3.27940961334813,NA,1.12800295550176,0.0930000000000177,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",84,0.05,"Squared",NA,1,4345061,5.575,0.468109732729169,0.803902737379053,1.78260798409728,28,TRUE,"relative_objective_tolerance",49.0281219286894,NA,0.611765786003106,0.0129999999999768,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",84,0.05,"Fair",0.03,1,4345061,5.575,0.608349724689036,0.626511031835666,1.44078640787981,301,TRUE,"relative_objective_tolerance",40.009826555688,0.00223170699022514,1.44994548568938,0.210999999999984,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",84,0.05,"sL1",0.1,1,4345061,5.575,0.60360226357138,0.631865476993563,1.456793790124,214,TRUE,"relative_objective_tolerance",39.3703222014416,0.00164930978457266,1.65781439577782,0.147999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",84,0.05,"Cauchy",0.3,1,4345061,5.575,0.570360113956476,0.733767131744669,1.51504640181153,437,TRUE,"relative_objective_tolerance",2.59440278677116,0.000171385663343895,0.798600944197197,0.317000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",84,0.05,"REE",NA,1,4345061,5.575,0.229435279262425,0.971558703688333,1.04400982723564,2000,FALSE,"fixed_subgradient_budget",86.2869401378673,NA,0.558245589982946,0.418000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",84,0.05,"TMDS",NA,1,4345061,5.575,0.199967305038527,0.977705627810522,1.38640237616909,232,TRUE,"relative_objective_tolerance",2.54775033676807,NA,0.571093357075952,0.0929999999999893,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",84,0.05,"Squared",NA,1,4345061,5.035,0.656682447844119,0.608142059166161,0.946859295217206,86,TRUE,"relative_objective_tolerance",68.8456767188901,NA,1.06903524287849,0.0360000000000014,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",84,0.05,"Fair",0.03,1,4345061,5.035,0.0347599152037574,0.990146423407541,0.56716894861875,220,TRUE,"relative_objective_tolerance",30.8722774629599,0.00160613694484629,1.06414611659231,0.15100000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",84,0.05,"sL1",0.1,1,4345061,5.035,0.0341594584140728,0.991039718888312,0.568187609995456,103,TRUE,"relative_objective_tolerance",29.7719831912212,0.00149887994922711,1.04205098773577,0.0749999999999886,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",84,0.05,"Cauchy",0.3,1,4345061,5.035,0.23379716851893,0.798807563230227,0.59336547040711,245,TRUE,"relative_objective_tolerance",2.72416509872136,0.000167850488391863,0.682078283317868,0.157999999999987,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",84,0.05,"REE",NA,1,4345061,5.035,0.235427888037287,0.78821610288647,0.422197840517726,2000,FALSE,"fixed_subgradient_budget",109.74032106927,NA,0.330704693106883,0.400000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",84,0.05,"TMDS",NA,1,4345061,5.035,0.035623609723602,0.98406822207503,0.549313244985974,196,TRUE,"relative_objective_tolerance",3.03397079491535,NA,1.27024050337048,0.0520000000000209,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",85,0.05,"Squared",NA,1,4346061,5.55,0.731071201522121,0.529689696582171,1.68906783746681,53,TRUE,"relative_objective_tolerance",67.4617738212167,NA,0.806165998780696,0.0250000000000057,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",85,0.05,"Fair",0.03,1,4346061,5.55,0.186287208174303,0.996696107031841,1.42235610955304,97,TRUE,"relative_objective_tolerance",27.7362020608748,0.0031524979460706,1.906015181172,0.0659999999999741,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",85,0.05,"sL1",0.1,1,4346061,5.55,0.18188528254378,0.996739086610539,1.42059538822964,75,TRUE,"relative_objective_tolerance",26.7254209834769,0.00137496330838921,1.91643993784755,0.0519999999999925,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",85,0.05,"Cauchy",0.3,1,4346061,5.55,0.202406220522467,0.974990169432317,1.38882518711262,309,TRUE,"relative_objective_tolerance",2.28198348338846,0.000159070376686168,0.413128985885476,0.192000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",85,0.05,"REE",NA,1,4346061,5.55,0.249225032474023,0.971415802622471,1.04394052785197,2000,FALSE,"fixed_subgradient_budget",90.7250322671204,NA,0.232995798546963,0.495999999999981,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",85,0.05,"TMDS",NA,1,4346061,5.55,0.559014353710946,0.742873362492381,1.44092651439732,267,TRUE,"relative_objective_tolerance",4.71443038502894,NA,0.800063277910661,0.0689999999999884,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",85,0.05,"Squared",NA,1,4346061,5.035,0.793202733459811,0.509044289458773,1.00329504174282,83,TRUE,"relative_objective_tolerance",69.6671532627081,NA,1.11456449293448,0.0389999999999873,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",85,0.05,"Fair",0.03,1,4346061,5.035,0.037538039411116,0.986957950361822,0.558947295862453,315,TRUE,"relative_objective_tolerance",32.7612129191965,0.00189794298785729,1.11264420609655,0.248999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",85,0.05,"sL1",0.1,1,4346061,5.035,0.0353159492276027,0.988774424670088,0.554579834508243,117,TRUE,"relative_objective_tolerance",31.7046068528922,0.00171443355791609,1.10953208501397,0.10899999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",85,0.05,"Cauchy",0.3,1,4346061,5.035,0.439452960981638,0.563243399899082,0.566975460280775,309,TRUE,"relative_objective_tolerance",2.94514866874815,0.000180136716514118,0.436719279727114,0.245000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",85,0.05,"REE",NA,1,4346061,5.035,0.106966227707735,0.915503019376809,0.349391722131145,2000,FALSE,"fixed_subgradient_budget",117.88374768409,NA,0.435155304462645,0.40900000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",85,0.05,"TMDS",NA,1,4346061,5.035,0.376135391986975,0.612545502777842,0.574783493487062,422,TRUE,"relative_objective_tolerance",4.0667995890328,NA,1.09189996067635,0.117999999999995,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",86,0.05,"Squared",NA,1,4347061,5.61,0.717337775682016,0.543343028215347,1.89928950303044,38,TRUE,"relative_objective_tolerance",56.6336798777454,NA,0.0255706573933714,0.0150000000000148,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",86,0.05,"Fair",0.03,1,4347061,5.61,0.450305992914612,0.818541098399024,1.57784520074659,112,TRUE,"relative_objective_tolerance",32.2117351620056,0.00362818211159035,1.55114323597042,0.0729999999999791,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",86,0.05,"sL1",0.1,1,4347061,5.61,0.449961037361304,0.820102443257383,1.57473853714897,77,TRUE,"relative_objective_tolerance",31.4392332292064,0.00176439816640897,1.56738071657659,0.054000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",86,0.05,"Cauchy",0.3,1,4347061,5.61,0.192484300118204,0.979112762346356,1.37146748821293,264,TRUE,"relative_objective_tolerance",2.34679486131062,0.000158180644474912,0.59645105008728,0.158999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",86,0.05,"REE",NA,1,4347061,5.61,0.441012986591852,0.823991544628938,1.11527368609231,2000,FALSE,"fixed_subgradient_budget",100.81540414201,NA,0.326366386247289,0.406999999999982,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",86,0.05,"TMDS",NA,1,4347061,5.61,0.19044312936612,0.982873303635493,1.37810920949155,140,TRUE,"relative_objective_tolerance",2.59051821009153,NA,0.561622849814556,0.0380000000000109,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",86,0.05,"Squared",NA,1,4347061,5.205,0.634492884870531,0.657016114342881,1.12967658867417,58,TRUE,"relative_objective_tolerance",54.6060687365273,NA,1.04618675803449,0.0269999999999868,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",86,0.05,"Fair",0.03,1,4347061,5.205,0.249247210675937,0.868738185283521,0.689020856069184,142,TRUE,"relative_objective_tolerance",33.273644720381,0.00297361819398701,1.07812472102003,0.117999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",86,0.05,"sL1",0.1,1,4347061,5.205,0.24042385940106,0.873517594544299,0.679578798216311,101,TRUE,"relative_objective_tolerance",32.2907583191078,0.00149441575211476,1.06062900817686,0.070999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",86,0.05,"Cauchy",0.3,1,4347061,5.205,0.457070248353164,0.559962197217105,0.647984294152805,356,TRUE,"relative_objective_tolerance",2.75221554073087,0.000174854797639036,0.633935289067791,0.225999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",86,0.05,"REE",NA,1,4347061,5.205,0.40860170939858,0.626462141177279,0.50379510659111,2000,FALSE,"fixed_subgradient_budget",121.738309356959,NA,0.067023983133455,0.457999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",86,0.05,"TMDS",NA,1,4347061,5.205,0.46476725471714,0.544438990982809,0.632561089235685,265,TRUE,"relative_objective_tolerance",4.14142960947328,NA,1.0493509035899,0.0669999999999789,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",87,0.05,"Squared",NA,1,4348061,5.515,0.711334406068403,0.513609011586322,1.76025923261085,35,TRUE,"relative_objective_tolerance",53.437708272994,NA,0.458943546151688,0.0159999999999911,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",87,0.05,"Fair",0.03,1,4348061,5.515,0.536252446186707,0.674005353832997,1.45014505786875,173,TRUE,"relative_objective_tolerance",40.2085188655737,0.00197277095398425,0.098138958313212,0.118000000000023,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",87,0.05,"sL1",0.1,1,4348061,5.515,0.537304455859063,0.671912554430169,1.44341429768089,139,TRUE,"relative_objective_tolerance",39.5166374727833,0.00147573835445314,0.256506327842585,0.0930000000000177,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",87,0.05,"Cauchy",0.3,1,4348061,5.515,0.197889096408313,0.976645283549032,1.39139045942409,334,TRUE,"relative_objective_tolerance",2.22902605671099,0.000152745843990643,0.591613496770645,0.253000000000014,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",87,0.05,"REE",NA,1,4348061,5.515,0.22891530628419,0.972116474670476,1.08562998704625,2000,FALSE,"fixed_subgradient_budget",89.8001890559724,NA,0.603624794486497,0.405000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",87,0.05,"TMDS",NA,1,4348061,5.515,0.667523126201096,0.65742852850675,1.47858842998874,473,TRUE,"relative_objective_tolerance",4.73647548212711,NA,0.482945476670143,0.115000000000009,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",87,0.05,"Squared",NA,1,4348061,5.035,0.350173529962144,0.847131754182718,0.960650584822021,70,TRUE,"relative_objective_tolerance",57.9289108821358,NA,1.43641248387067,0.0289999999999964,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",87,0.05,"Fair",0.03,1,4348061,5.035,0.0338460742462874,0.988912386197318,0.605614085648756,122,TRUE,"relative_objective_tolerance",29.7970566905504,0.00277609386931557,1.08792232609081,0.0769999999999982,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",87,0.05,"sL1",0.1,1,4348061,5.035,0.0329768332317237,0.989847209689341,0.597930467979615,84,TRUE,"relative_objective_tolerance",28.7230771028174,0.00169748956330056,1.09402484289483,0.0589999999999975,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",87,0.05,"Cauchy",0.3,1,4348061,5.035,0.378367100593213,0.666228279956123,0.623839022682792,1757,TRUE,"relative_objective_tolerance",2.83062824364296,0.000177646276686707,0.54970288869118,1.197,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",87,0.05,"REE",NA,1,4348061,5.035,0.0801571304687426,0.951731859827167,0.339386858217397,2000,FALSE,"fixed_subgradient_budget",113.452758284667,NA,0.273102251413641,0.412000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",87,0.05,"TMDS",NA,1,4348061,5.035,0.36612303679368,0.672023350862884,0.607565995477578,278,TRUE,"relative_objective_tolerance",3.85681603520929,NA,1.28188296951171,0.0700000000000216,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",88,0.05,"Squared",NA,1,4349061,5.645,0.625442044177918,0.680321138182655,1.90885276546146,58,TRUE,"relative_objective_tolerance",55.3608123935956,NA,0.014774588959936,0.0289999999999964,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",88,0.05,"Fair",0.03,1,4349061,5.645,0.462165820028323,0.740841319987673,1.43873237000709,121,TRUE,"relative_objective_tolerance",40.9055415145642,0.00190554704748988,0.0248334735356075,0.102000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",88,0.05,"sL1",0.1,1,4349061,5.645,0.460748061542557,0.801422528457509,1.58986216368555,99,TRUE,"relative_objective_tolerance",35.1388115792867,0.00211414986177311,1.63855147049742,0.0859999999999843,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",88,0.05,"Cauchy",0.3,1,4349061,5.645,0.778797736055619,0.551139509946147,1.48435167261472,389,TRUE,"relative_objective_tolerance",2.83411836571866,0.000165589822017131,0.816691808145092,0.236999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",88,0.05,"REE",NA,1,4349061,5.645,0.303880564029353,0.908473052336468,1.08569348532556,2000,FALSE,"fixed_subgradient_budget",99.4928736431143,NA,0.286188521091204,0.412999999999982,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",88,0.05,"TMDS",NA,1,4349061,5.645,0.193620118658141,0.982848633558329,1.38238796476263,581,TRUE,"relative_objective_tolerance",2.50454001736376,NA,0.885100102264302,0.165999999999997,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",88,0.05,"Squared",NA,1,4349061,5.12,0.503208985009018,0.73946799756493,1.04764528443142,51,TRUE,"relative_objective_tolerance",71.284354415669,NA,0.928486576607683,0.0239999999999725,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",88,0.05,"Fair",0.03,1,4349061,5.12,0.0368445285554594,0.984960793633775,0.548665757256957,199,TRUE,"relative_objective_tolerance",33.5417926480128,0.00215391134174546,1.04056092354023,0.169000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",88,0.05,"sL1",0.1,1,4349061,5.12,0.0331465483641006,0.987650559185103,0.545481944835062,152,TRUE,"relative_objective_tolerance",32.5540819820579,0.00153480911362396,1.03376842505342,0.105000000000018,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",88,0.05,"Cauchy",0.3,1,4349061,5.12,0.463996481254326,0.533916706453923,0.605962041165424,433,TRUE,"relative_objective_tolerance",2.87796071400236,0.000181536398096502,0.510199588445508,0.304000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",88,0.05,"REE",NA,1,4349061,5.12,0.208786726210405,0.811516732674091,0.412426524696741,2000,FALSE,"fixed_subgradient_budget",127.036305015821,NA,0.110206245753499,0.384000000000015,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",88,0.05,"TMDS",NA,1,4349061,5.12,0.440910834071214,0.560703186009751,0.590375313419338,164,TRUE,"relative_objective_tolerance",3.9550033912877,NA,1.07466889871441,0.0440000000000111,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",89,0.05,"Squared",NA,1,4350061,5.55,0.46084714124051,0.831306374451594,1.81089434417989,36,TRUE,"relative_objective_tolerance",27.8762928822189,NA,0.113846076940519,0.0160000000000196,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",89,0.05,"Fair",0.03,1,4350061,5.55,0.182447700773616,0.997859668704661,1.43625268371013,114,TRUE,"relative_objective_tolerance",24.3006258535112,0.00284021441384477,1.92221704909548,0.0740000000000123,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",89,0.05,"sL1",0.1,1,4350061,5.55,0.175340654836434,0.997890950777679,1.43196170525693,79,TRUE,"relative_objective_tolerance",23.2349633414653,0.00167189292153386,1.94721459281954,0.0569999999999879,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",89,0.05,"Cauchy",0.3,1,4350061,5.55,0.20722788832295,0.976572047916083,1.4099330035632,225,TRUE,"relative_objective_tolerance",2.18777058160083,0.000158171692628525,0.595090044611847,0.129999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",89,0.05,"REE",NA,1,4350061,5.55,0.262557455648,0.929662778787611,1.0740253513904,2000,FALSE,"fixed_subgradient_budget",67.4541445796125,NA,0.445650918776467,0.387999999999977,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",89,0.05,"TMDS",NA,1,4350061,5.55,0.435411941908035,0.836837861004159,1.43524173444459,339,TRUE,"relative_objective_tolerance",4.51874514125181,NA,0.544932803037327,0.0799999999999841,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",89,0.05,"Squared",NA,1,4350061,5.025,0.435299249699783,0.724079533149841,0.87982893024368,87,TRUE,"relative_objective_tolerance",52.7355872458245,NA,0.971434680696091,0.0409999999999968,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",89,0.05,"Fair",0.03,1,4350061,5.025,0.031816883439443,0.987370098734028,0.583277557852316,264,TRUE,"relative_objective_tolerance",27.6868875541709,0.00169168903198533,1.15536953741296,0.206000000000017,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",89,0.05,"sL1",0.1,1,4350061,5.025,0.0290384831398217,0.988942521220512,0.577337380606327,189,TRUE,"relative_objective_tolerance",26.6551740868629,0.00142132452664033,1.12465832278706,0.146999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",89,0.05,"Cauchy",0.3,1,4350061,5.025,0.0554459201755786,0.97157920674218,0.547823505333376,337,TRUE,"relative_objective_tolerance",2.37739099878426,0.000163082044149473,0.99979879974484,0.296999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",89,0.05,"REE",NA,1,4350061,5.025,0.184071079383124,0.836719032664148,0.405742560867381,2000,FALSE,"fixed_subgradient_budget",88.5842474163548,NA,0.263583426067448,0.390999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",89,0.05,"TMDS",NA,1,4350061,5.025,0.0441858243201412,0.981881327660341,0.554360390611024,237,TRUE,"relative_objective_tolerance",2.9121614219104,NA,1.09465806642236,0.0620000000000118,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",90,0.05,"Squared",NA,1,4351061,5.575,0.483242392105402,0.78577670484013,1.80456784951085,29,TRUE,"relative_objective_tolerance",45.1621872760924,NA,0.313740578059737,0.0130000000000052,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",90,0.05,"Fair",0.03,1,4351061,5.575,0.455196164877111,0.81107971308564,1.55517192440207,69,TRUE,"relative_objective_tolerance",30.9071249376175,0.00199343412684331,1.58966440159896,0.0520000000000209,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",90,0.05,"sL1",0.1,1,4351061,5.575,0.452849331858101,0.813405363465315,1.56122850099828,46,TRUE,"relative_objective_tolerance",30.0539597736109,0.00137428263638005,1.70696819555717,0.032999999999987,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",90,0.05,"Cauchy",0.3,1,4351061,5.575,0.4337536669605,0.802293595352093,1.5469764444682,534,TRUE,"relative_objective_tolerance",2.42232652658005,0.000158183904244658,0.664981025539848,0.352000000000004,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",90,0.05,"REE",NA,1,4351061,5.575,0.225447065616513,0.968569459559363,1.08492442827238,2000,FALSE,"fixed_subgradient_budget",85.0043876324085,NA,0.704621025813803,0.39100000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",90,0.05,"TMDS",NA,1,4351061,5.575,0.19710437673914,0.975421296239876,1.38850464238047,150,TRUE,"relative_objective_tolerance",2.55852208489853,NA,0.723139233561478,0.0629999999999882,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",90,0.05,"Squared",NA,1,4351061,5.12,0.607636145906257,0.650807159191115,0.998974100490986,37,TRUE,"relative_objective_tolerance",54.2213128177375,NA,0.998598969723653,0.0169999999999959,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",90,0.05,"Fair",0.03,1,4351061,5.12,0.48508716651553,0.69022679922306,0.682969837008042,106,TRUE,"relative_objective_tolerance",35.9388961880591,0.00402817256916546,1.12792849480099,0.106999999999999,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",90,0.05,"sL1",0.1,1,4351061,5.12,0.498864222263509,0.681780357408344,0.683781321787727,93,TRUE,"relative_objective_tolerance",35.2464597525751,0.00184215772904087,1.18163999220962,0.0730000000000075,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",90,0.05,"Cauchy",0.3,1,4351061,5.12,0.700321805281869,0.550048045787635,0.814304737458877,362,TRUE,"relative_objective_tolerance",3.46638290457195,0.000191245342820963,0.649696629442515,0.242000000000019,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",90,0.05,"REE",NA,1,4351061,5.12,0.217455264752119,0.800403279354546,0.413268037805508,2000,FALSE,"fixed_subgradient_budget",105.014407527882,NA,0.262287485614927,0.430999999999983,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",90,0.05,"TMDS",NA,1,4351061,5.12,0.0410841113485267,0.978336605365771,0.551900746474014,310,TRUE,"relative_objective_tolerance",2.85037111551658,NA,1.08579811108562,0.0840000000000032,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",91,0.05,"Squared",NA,1,4352061,5.575,0.40177019523407,0.696835961597955,1.62456500049692,77,TRUE,"relative_objective_tolerance",66.052582631196,NA,0.168902449857239,0.0349999999999966,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",91,0.05,"Fair",0.03,1,4352061,5.575,0.162810131279274,0.996331284036594,1.39975794490969,99,TRUE,"relative_objective_tolerance",27.9572479365178,0.00287600050761898,1.51691160677225,0.0670000000000073,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",91,0.05,"sL1",0.1,1,4352061,5.575,0.160342034227273,0.997041282911538,1.39856289549444,74,TRUE,"relative_objective_tolerance",26.9696046323183,0.00160170602902956,1.56885801569937,0.0510000000000161,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",91,0.05,"Cauchy",0.3,1,4352061,5.575,0.763863160548848,0.566659198078916,1.45799727708894,218,TRUE,"relative_objective_tolerance",2.81532050217382,0.000168695396566969,0.497806471174998,0.138000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",91,0.05,"REE",NA,1,4352061,5.575,0.200336747638519,0.979996783731194,1.08175698817827,2000,FALSE,"fixed_subgradient_budget",91.0243274464206,NA,0.530621908638735,0.439999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",91,0.05,"TMDS",NA,1,4352061,5.575,0.709491353946572,0.618187103666554,1.43656866949494,484,TRUE,"relative_objective_tolerance",4.66811400428431,NA,0.876259238116495,0.128999999999991,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",91,0.05,"Squared",NA,1,4352061,4.99,0.648738078511723,0.6216812365741,0.96630029502281,51,TRUE,"relative_objective_tolerance",70.5397767075237,NA,0.54726693212665,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",91,0.05,"Fair",0.03,1,4352061,4.99,0.0351382004803737,0.988208807652041,0.594727080381421,385,TRUE,"relative_objective_tolerance",30.8743915346356,0.00196070925614075,1.07886666754491,0.240999999999985,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",91,0.05,"sL1",0.1,1,4352061,4.99,0.0308126463797594,0.990680960531718,0.585567920268641,141,TRUE,"relative_objective_tolerance",29.8273821628438,0.00145198630667505,1.0740280247394,0.0909999999999798,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",91,0.05,"Cauchy",0.3,1,4352061,4.99,0.0419000622289903,0.979983333105183,0.556495087285416,535,TRUE,"relative_objective_tolerance",2.50814795602623,0.000172916622309321,0.991403502668809,0.457999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",91,0.05,"REE",NA,1,4352061,4.99,0.163404587667691,0.855468478815954,0.394913680666309,2000,FALSE,"fixed_subgradient_budget",116.628999089576,NA,0.168477272387602,0.388000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",91,0.05,"TMDS",NA,1,4352061,4.99,0.130867339085529,0.890832502704326,0.5714801511443,455,TRUE,"relative_objective_tolerance",3.76158878158135,NA,0.627536321916353,0.109999999999985,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",92,0.05,"Squared",NA,1,4353061,5.61,0.416815551580879,0.80418496755098,1.63619774518535,41,TRUE,"relative_objective_tolerance",62.4338459676239,NA,0.737958556771602,0.0190000000000055,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",92,0.05,"Fair",0.03,1,4353061,5.61,0.467814608487639,0.808402394803954,1.61870261876796,111,TRUE,"relative_objective_tolerance",33.7085704264423,0.00189228094397939,1.92049078693703,0.0809999999999889,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",92,0.05,"sL1",0.1,1,4353061,5.61,0.459395684499352,0.81118804318065,1.60366634938339,77,TRUE,"relative_objective_tolerance",32.8210198952424,0.00143807551083562,1.93019195391739,0.0579999999999927,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",92,0.05,"Cauchy",0.3,1,4353061,5.61,0.210166196939463,0.977469261818865,1.41534944885028,236,TRUE,"relative_objective_tolerance",2.23993361562223,0.000155509768420892,0.637260597621669,0.165999999999997,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",92,0.05,"REE",NA,1,4353061,5.61,0.234835459059785,0.964176811527393,1.07120391387208,2000,FALSE,"fixed_subgradient_budget",85.8337135154457,NA,0.559504050918839,0.468999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",92,0.05,"TMDS",NA,1,4353061,5.61,0.508225700152484,0.783629575703944,1.44402961252038,121,TRUE,"relative_objective_tolerance",4.21249113043459,NA,0.488192734208243,0.0389999999999873,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",92,0.05,"Squared",NA,1,4353061,5.035,0.578326231444777,0.678980756017763,0.966517407112922,42,TRUE,"relative_objective_tolerance",68.2019867049342,NA,0.846574005325427,0.0229999999999961,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",92,0.05,"Fair",0.03,1,4353061,5.035,0.467105218389714,0.724271718143124,0.62555963042584,372,TRUE,"relative_objective_tolerance",37.6701216439073,0.0021167507050044,1.08601263922362,0.254999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",92,0.05,"sL1",0.1,1,4353061,5.035,0.498367236085077,0.699877120914156,0.612866165023501,485,TRUE,"relative_objective_tolerance",37.2104977795826,0.00163597727847305,1.2283550286952,0.38900000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",92,0.05,"Cauchy",0.3,1,4353061,5.035,0.0445646599799275,0.977659879694933,0.543304949395406,296,TRUE,"relative_objective_tolerance",2.52855245373545,0.000162190990891229,1.01208100334259,0.201999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",92,0.05,"REE",NA,1,4353061,5.035,0.196887987205073,0.826760770656638,0.414335662281135,2000,FALSE,"fixed_subgradient_budget",111.164817881318,NA,0.29118956857065,0.521000000000015,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",92,0.05,"TMDS",NA,1,4353061,5.035,0.0400092719659076,0.980984508542282,0.54646007214998,367,TRUE,"relative_objective_tolerance",3.0909201060222,NA,1.05697370348249,0.0889999999999986,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",93,0.05,"Squared",NA,1,4354061,5.645,0.70163091251099,0.513531753775406,1.78299824726698,39,TRUE,"relative_objective_tolerance",47.5424023456975,NA,0.830444315821859,0.0180000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",93,0.05,"Fair",0.03,1,4354061,5.645,0.159327343937191,0.99671966858466,1.41556619894036,415,TRUE,"relative_objective_tolerance",26.6519606078491,0.00353187218638138,1.97053837759753,0.274999999999977,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",93,0.05,"sL1",0.1,1,4354061,5.645,0.15565868720419,0.997056191773804,1.41587346860007,203,TRUE,"relative_objective_tolerance",25.599901265552,0.00170235896856058,1.99203333997937,0.175000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",93,0.05,"Cauchy",0.3,1,4354061,5.645,0.185411641520971,0.980297028056102,1.39519362926143,175,TRUE,"relative_objective_tolerance",2.20098100080831,0.000152755114869609,0.911511630124421,0.120000000000005,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",93,0.05,"REE",NA,1,4354061,5.645,0.20809715959512,0.971269650117848,1.08882933644625,2000,FALSE,"fixed_subgradient_budget",84.9891117423724,NA,0.617147570602148,0.413000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",93,0.05,"TMDS",NA,1,4354061,5.645,0.187316078605372,0.981937625048579,1.39434963569444,125,TRUE,"relative_objective_tolerance",2.46224273261427,NA,0.883881454447871,0.0339999999999918,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",93,0.05,"Squared",NA,1,4354061,4.99,0.294673841378537,0.841141876886109,0.916933150493343,64,TRUE,"relative_objective_tolerance",60.9862498964569,NA,1.19741664183011,0.0409999999999968,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",93,0.05,"Fair",0.03,1,4354061,4.99,0.0314860655722315,0.988391396407075,0.583154931109855,154,TRUE,"relative_objective_tolerance",30.6150260208537,0.00217671925311246,1.07393132081634,0.156000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",93,0.05,"sL1",0.1,1,4354061,4.99,0.0276638842292077,0.990691031596772,0.578327094119244,96,TRUE,"relative_objective_tolerance",29.559047854694,0.00171391058154776,1.09634197539026,0.0689999999999884,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",93,0.05,"Cauchy",0.3,1,4354061,4.99,0.0567884683329962,0.967383206527015,0.547656498399166,237,TRUE,"relative_objective_tolerance",2.48877736671287,0.000165244659087247,1.00508334639148,0.154000000000025,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",93,0.05,"REE",NA,1,4354061,4.99,0.177004801258213,0.838139414661338,0.397219995567706,2000,FALSE,"fixed_subgradient_budget",111.885137994093,NA,0.340559742073019,0.443000000000012,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",93,0.05,"TMDS",NA,1,4354061,4.99,0.0421147163538237,0.978788302422656,0.551964309974613,178,TRUE,"relative_objective_tolerance",3.11635763553857,NA,1.09937312169705,0.0510000000000161,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",94,0.05,"Squared",NA,1,4355061,5.575,0.345566269705779,0.909344295976836,1.86488705275937,42,TRUE,"relative_objective_tolerance",41.1912087789947,NA,0.451934984325997,0.0250000000000057,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",94,0.05,"Fair",0.03,1,4355061,5.575,0.189044174647357,0.996787573213372,1.43456897036492,85,TRUE,"relative_objective_tolerance",27.0232179942311,0.00281965559008998,1.89711479247018,0.078000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",94,0.05,"sL1",0.1,1,4355061,5.575,0.18655090442275,0.996629133366537,1.43271594797701,58,TRUE,"relative_objective_tolerance",25.9907723995584,0.00138001677694214,1.90043922594125,0.0390000000000157,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",94,0.05,"Cauchy",0.3,1,4355061,5.575,0.629583446153776,0.67582418271461,1.58132919362637,146,TRUE,"relative_objective_tolerance",2.55185324210063,0.000158437624975265,0.583287103340541,0.0879999999999939,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",94,0.05,"REE",NA,1,4355061,5.575,0.267873481305133,0.949348091515431,1.11550182890641,2000,FALSE,"fixed_subgradient_budget",89.0887470545907,NA,0.413578062854971,0.498999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",94,0.05,"TMDS",NA,1,4355061,5.575,0.191308291908691,0.984141395951124,1.3838570332916,133,TRUE,"relative_objective_tolerance",2.65131077539388,NA,0.600799239789324,0.0379999999999825,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",94,0.05,"Squared",NA,1,4355061,4.99,0.438801751864173,0.808801791114358,1.03723833615791,51,TRUE,"relative_objective_tolerance",57.0093499762271,NA,0.933462802938392,0.0270000000000152,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",94,0.05,"Fair",0.03,1,4355061,4.99,0.369980489049121,0.774185751864117,0.63608444857423,147,TRUE,"relative_objective_tolerance",37.2222365992569,0.0015046548442589,1.06320566667545,0.0980000000000132,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",94,0.05,"sL1",0.1,1,4355061,4.99,0.379461698383304,0.7695808393532,0.636503927318136,97,TRUE,"relative_objective_tolerance",36.4183190054262,0.00179397838681522,1.05821799907798,0.0660000000000025,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",94,0.05,"Cauchy",0.3,1,4355061,4.99,0.0457951024327045,0.970991800005182,0.533561410632592,283,TRUE,"relative_objective_tolerance",2.48954044830086,0.000164456019099471,0.733442705391814,0.187000000000012,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",94,0.05,"REE",NA,1,4355061,4.99,0.194121583214381,0.841184751226883,0.42742375550296,2000,FALSE,"fixed_subgradient_budget",117.168334405535,NA,0.254412491421239,0.509999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",94,0.05,"TMDS",NA,1,4355061,4.99,0.036519217734339,0.979931818077495,0.541756449715714,263,TRUE,"relative_objective_tolerance",3.01367907605355,NA,1.09471519271059,0.0829999999999984,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",95,0.05,"Squared",NA,1,4356061,5.61,0.628447289847066,0.64223368097265,1.71781519088631,61,TRUE,"relative_objective_tolerance",68.0522118809529,NA,0.458050731450822,0.0319999999999823,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",95,0.05,"Fair",0.03,1,4356061,5.61,0.18109849016397,0.997339774252217,1.40813896273893,104,TRUE,"relative_objective_tolerance",28.3940394445974,0.00213922371205021,1.90526367489644,0.0900000000000034,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",95,0.05,"sL1",0.1,1,4356061,5.61,0.177116861001092,0.997481005938376,1.40365612204761,73,TRUE,"relative_objective_tolerance",27.3932426604285,0.00142407354415393,1.91675898213089,0.0649999999999977,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",95,0.05,"Cauchy",0.3,1,4356061,5.61,0.196308900390312,0.979286281814326,1.39171610040132,266,TRUE,"relative_objective_tolerance",2.21968728451577,0.000154273252593762,0.634638134084589,0.195999999999998,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",95,0.05,"REE",NA,1,4356061,5.61,0.244228423219585,0.968990525460614,1.06860446800058,2000,FALSE,"fixed_subgradient_budget",96.0225333523761,NA,0.491232044949177,0.463000000000022,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",95,0.05,"TMDS",NA,1,4356061,5.61,0.70354457215298,0.620307602217381,1.46587546754911,256,TRUE,"relative_objective_tolerance",5.25949210950489,NA,0.774690744762898,0.0670000000000073,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",95,0.05,"Squared",NA,1,4356061,5.205,0.504847831168957,0.75721509867449,0.961063091872313,31,TRUE,"relative_objective_tolerance",73.6310424532795,NA,1.14398822596577,0.0190000000000055,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",95,0.05,"Fair",0.03,1,4356061,5.205,0.112416361545931,0.950287559850951,0.603115446954381,206,TRUE,"relative_objective_tolerance",33.2175412887971,0.00243709968398487,1.16043367296216,0.182000000000016,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",95,0.05,"sL1",0.1,1,4356061,5.205,0.106410016480818,0.954166256435524,0.605587977974782,151,TRUE,"relative_objective_tolerance",32.2278553740091,0.0013578867163546,1.15704263655094,0.131,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",95,0.05,"Cauchy",0.3,1,4356061,5.205,0.0500051450528113,0.971545498092075,0.543808566755343,316,TRUE,"relative_objective_tolerance",2.416993930701,0.000158281712801594,1.03527798009487,0.234000000000009,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",95,0.05,"REE",NA,1,4356061,5.205,0.169182795585371,0.873665708710292,0.377707078484828,2000,FALSE,"fixed_subgradient_budget",116.634861462735,NA,0.302799563761071,0.466000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",95,0.05,"TMDS",NA,1,4356061,5.205,0.0423643280664342,0.977634428737238,0.548996462824422,457,TRUE,"relative_objective_tolerance",2.66700409937911,NA,1.06175597334481,0.128999999999991,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",96,0.05,"Squared",NA,1,4357061,5.55,0.535278623382403,0.721340774136608,1.8115231124313,44,TRUE,"relative_objective_tolerance",51.3787688357924,NA,0.0698938828992466,0.0219999999999914,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",96,0.05,"Fair",0.03,1,4357061,5.55,0.167081651915717,0.996738122674927,1.40924165856928,301,TRUE,"relative_objective_tolerance",27.3131041826368,0.00225135042556893,1.69086626712603,0.206999999999994,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",96,0.05,"sL1",0.1,1,4357061,5.55,0.382056164492227,0.782982716226647,1.30319430642667,276,TRUE,"relative_objective_tolerance",41.4818492636905,0.0015491586298095,0.0204275905131959,0.199999999999989,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",96,0.05,"Cauchy",0.3,1,4357061,5.55,0.199488302458397,0.972734796789043,1.40956574502821,459,TRUE,"relative_objective_tolerance",2.29875822378274,0.000164473822301344,0.514806002207624,0.318999999999988,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",96,0.05,"REE",NA,1,4357061,5.55,0.185457381318288,0.978193485426158,1.05222397042687,2000,FALSE,"fixed_subgradient_budget",89.8440698161735,NA,0.134792033192555,0.430000000000007,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",96,0.05,"TMDS",NA,1,4357061,5.55,0.194880669051565,0.977166231886574,1.39663350456681,152,TRUE,"relative_objective_tolerance",2.73003030704407,NA,0.408477583123175,0.0400000000000205,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",96,0.05,"Squared",NA,1,4357061,5.035,0.252189769423562,0.89839016022278,0.964773476004657,55,TRUE,"relative_objective_tolerance",59.1202097873629,NA,0.965834508830324,0.0250000000000057,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",96,0.05,"Fair",0.03,1,4357061,5.035,0.372358233875144,0.781564397026206,0.61494940050933,161,TRUE,"relative_objective_tolerance",37.0853146899312,0.00332187413099503,1.09285399641903,0.105000000000018,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",96,0.05,"sL1",0.1,1,4357061,5.035,0.375249371370767,0.781519266236396,0.623475671145332,126,TRUE,"relative_objective_tolerance",36.214379730561,0.00194347989767511,1.13863589456425,0.0940000000000225,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",96,0.05,"Cauchy",0.3,1,4357061,5.035,0.0582092831397026,0.970054903285401,0.568558949970805,347,TRUE,"relative_objective_tolerance",2.52636039910965,0.00016924051610299,1.04220308092851,0.316000000000003,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",96,0.05,"REE",NA,1,4357061,5.035,0.352405884279897,0.624133268968848,0.421696248358351,2000,FALSE,"fixed_subgradient_budget",114.237952167894,NA,0.136566747739348,0.432000000000016,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",96,0.05,"TMDS",NA,1,4357061,5.035,0.0397151091378506,0.982665929264375,0.552150623084266,261,TRUE,"relative_objective_tolerance",3.15984047041699,NA,1.07570049826808,0.0689999999999884,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",97,0.05,"Squared",NA,1,4358061,5.645,0.753035098438992,0.512548032369023,1.8410797908518,49,TRUE,"relative_objective_tolerance",53.1505029024671,NA,1.24599441346442,0.0260000000000105,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",97,0.05,"Fair",0.03,1,4358061,5.645,0.17129156239187,0.99601333194526,1.37293769586083,105,TRUE,"relative_objective_tolerance",28.9202497231612,0.00207457264925321,1.77429763314905,0.0820000000000221,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",97,0.05,"sL1",0.1,1,4358061,5.645,0.166225624390104,0.996563668286643,1.37282409086468,69,TRUE,"relative_objective_tolerance",27.9380634461265,0.00140907895785503,1.83083016951617,0.0510000000000161,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",97,0.05,"Cauchy",0.3,1,4358061,5.645,0.709106110996466,0.625942215301274,1.53774504775336,273,TRUE,"relative_objective_tolerance",2.76731088306102,0.000173921983844764,0.698536652872327,0.167000000000002,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",97,0.05,"REE",NA,1,4358061,5.645,0.214779091902404,0.964723573641232,0.993736927041962,2000,FALSE,"fixed_subgradient_budget",92.3099389749265,NA,0.365784385975303,0.472000000000008,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",97,0.05,"TMDS",NA,1,4358061,5.645,0.741621760903895,0.58227103419525,1.4666774435472,431,TRUE,"relative_objective_tolerance",5.02046336961813,NA,0.842512150823171,0.111000000000018,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",97,0.05,"Squared",NA,1,4358061,5.12,0.664245716849371,0.625175364346462,1.04220366405673,67,TRUE,"relative_objective_tolerance",60.5830877866851,NA,1.16944977816598,0.0360000000000014,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",97,0.05,"Fair",0.03,1,4358061,5.12,0.438203312901197,0.740223934196269,0.643822597344202,321,TRUE,"relative_objective_tolerance",36.3589127869827,0.00167350335996013,1.12244196795386,0.260000000000019,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",97,0.05,"sL1",0.1,1,4358061,5.12,0.0333693137685009,0.989937648055693,0.553001999028024,266,TRUE,"relative_objective_tolerance",31.1143732120019,0.00158327211460631,1.0125153877888,0.25200000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",97,0.05,"Cauchy",0.3,1,4358061,5.12,0.0600076750002573,0.968028803589533,0.540380703632404,305,TRUE,"relative_objective_tolerance",2.45536317870348,0.000159305548887372,1.14110678795691,0.193999999999988,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",97,0.05,"REE",NA,1,4358061,5.12,0.483679684971791,0.531456184242322,0.481056809156375,2000,FALSE,"fixed_subgradient_budget",114.045076722645,NA,0.126326762799298,0.390999999999991,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",97,0.05,"TMDS",NA,1,4358061,5.12,0.0427549328410127,0.980802925399803,0.542250541718713,195,TRUE,"relative_objective_tolerance",2.89279714673936,NA,1.18233055455932,0.0480000000000018,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",98,0.05,"Squared",NA,1,4359061,5.575,0.409877516545495,0.864908793641391,1.87141485691809,34,TRUE,"relative_objective_tolerance",43.0864424686333,NA,0.31373773416284,0.0150000000000148,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",98,0.05,"Fair",0.03,1,4359061,5.575,0.179661731392946,0.996435488877669,1.42453937766705,106,TRUE,"relative_objective_tolerance",26.8173687001533,0.00307611139433135,1.78735689841695,0.0800000000000125,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",98,0.05,"sL1",0.1,1,4359061,5.575,0.177836002881415,0.996514589054196,1.42727882020936,70,TRUE,"relative_objective_tolerance",25.8267633366998,0.00160573172966411,1.77650839040932,0.0529999999999973,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",98,0.05,"Cauchy",0.3,1,4359061,5.575,0.19056551278094,0.984286887236447,1.40417871100542,392,TRUE,"relative_objective_tolerance",2.2654225785658,0.000157536771523281,0.648939682822173,0.289999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",98,0.05,"REE",NA,1,4359061,5.575,0.217420348757288,0.976041147649746,1.08882769172044,2000,FALSE,"fixed_subgradient_budget",89.6614973881411,NA,0.413531783464107,0.450999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",98,0.05,"TMDS",NA,1,4359061,5.575,0.190254794645695,0.984129887582582,1.38890654069807,117,TRUE,"relative_objective_tolerance",2.67362854342525,NA,0.574577997848817,0.0529999999999973,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",98,0.05,"Squared",NA,1,4359061,5.035,0.750418912433197,0.562520046674039,1.06212303388153,51,TRUE,"relative_objective_tolerance",65.9932617716268,NA,1.08214772191108,0.0360000000000014,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",98,0.05,"Fair",0.03,1,4359061,5.035,0.388030983042316,0.771017756496116,0.618623562903618,428,TRUE,"relative_objective_tolerance",37.295967653963,0.001849560990879,1.06879441848982,0.288000000000011,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",98,0.05,"sL1",0.1,1,4359061,5.035,0.390053758454305,0.770121588740597,0.621216927518145,214,TRUE,"relative_objective_tolerance",36.452401584877,0.00160425123143682,1.10114474765601,0.182999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",98,0.05,"Cauchy",0.3,1,4359061,5.035,0.264592882766253,0.753109667996439,0.603485341024509,455,TRUE,"relative_objective_tolerance",2.72999897382151,0.000178919276885731,1.13247170958002,0.292999999999978,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",98,0.05,"REE",NA,1,4359061,5.035,0.106014881727114,0.922596863667818,0.377006253974233,2000,FALSE,"fixed_subgradient_budget",115.249579984767,NA,0.151812625053874,0.461000000000013,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",98,0.05,"TMDS",NA,1,4359061,5.035,0.0616758655097756,0.962102114627254,0.571249477235704,274,TRUE,"relative_objective_tolerance",3.11052916500624,NA,1.01600891080028,0.0900000000000034,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",99,0.05,"Squared",NA,1,4360061,5.55,0.621169076375988,0.558597735562749,1.68614521771287,49,TRUE,"relative_objective_tolerance",53.0771236899706,NA,0.39740772169552,0.0249999999999773,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",99,0.05,"Fair",0.03,1,4360061,5.55,0.175649503003464,0.997717155947889,1.44299293633861,132,TRUE,"relative_objective_tolerance",26.1018195665186,0.00242363684766816,1.95570197740176,0.0919999999999845,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",99,0.05,"sL1",0.1,1,4360061,5.55,0.170379357482128,0.997715546942925,1.4332834177786,84,TRUE,"relative_objective_tolerance",25.001211101732,0.00178612322797706,1.9697722545243,0.0579999999999927,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",99,0.05,"Cauchy",0.3,1,4360061,5.55,0.198119470483508,0.979155459783935,1.42199654628715,262,TRUE,"relative_objective_tolerance",2.21760083184071,0.000159148376906487,0.699680067906374,0.164999999999992,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",99,0.05,"REE",NA,1,4360061,5.55,0.210355533170065,0.976366303861276,1.09848315798643,2000,FALSE,"fixed_subgradient_budget",81.4965353129923,NA,0.294032448280671,0.405000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",99,0.05,"TMDS",NA,1,4360061,5.55,0.198354726282541,0.981304407165101,1.41225060115689,135,TRUE,"relative_objective_tolerance",2.63975628545614,NA,0.644733224514734,0.0340000000000202,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",99,0.05,"Squared",NA,1,4360061,5.12,0.203073329535002,0.876591083253631,0.8748243191011,102,TRUE,"relative_objective_tolerance",56.3218529823137,NA,1.05722103599761,0.0420000000000016,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",99,0.05,"Fair",0.03,1,4360061,5.12,0.0289835706794759,0.987782351528946,0.576766078101402,174,TRUE,"relative_objective_tolerance",28.5211076052391,0.00176171218300117,1.21236620510436,0.129999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",99,0.05,"sL1",0.1,1,4360061,5.12,0.0276806440199108,0.988926376196124,0.57262451034835,87,TRUE,"relative_objective_tolerance",27.503710012226,0.00129498626099084,1.22136345614516,0.063999999999993,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",99,0.05,"Cauchy",0.3,1,4360061,5.12,0.160683689052325,0.862179291407373,0.578092723187592,524,TRUE,"relative_objective_tolerance",2.58076473872544,0.00016908459284151,0.592214412089848,0.389999999999986,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",99,0.05,"REE",NA,1,4360061,5.12,0.107591211700236,0.917244937258232,0.376221626792401,2000,FALSE,"fixed_subgradient_budget",100.143807249547,NA,0.545510469336101,0.419999999999987,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",99,0.05,"TMDS",NA,1,4360061,5.12,0.0361334528901089,0.983896039254808,0.559974788755087,226,TRUE,"relative_objective_tolerance",2.8396236853565,NA,1.04951497256955,0.0949999999999989,0,NA,NA,NA,NA,6,FALSE
"rectangle","width-height",100,0.05,"Squared",NA,1,4361061,5.585,0.482513934507095,0.773405885323974,1.73851271827705,67,TRUE,"relative_objective_tolerance",43.722590029225,NA,0.52212124980864,0.0439999999999827,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",100,0.05,"Fair",0.03,1,4361061,5.585,0.169925717554688,0.996379236187372,1.37306233669496,111,TRUE,"relative_objective_tolerance",26.5945070906576,0.00316418579715613,1.83539232504448,0.0960000000000036,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",100,0.05,"sL1",0.1,1,4361061,5.585,0.164441522008985,0.996783237343693,1.37361397155696,75,TRUE,"relative_objective_tolerance",25.5850519300359,0.00158794398482059,1.88369136715222,0.0620000000000118,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",100,0.05,"Cauchy",0.3,1,4361061,5.585,0.18979306311861,0.978803641865077,1.38680867064622,191,TRUE,"relative_objective_tolerance",2.26251220918052,0.000152164039339282,0.647470587397634,0.156000000000006,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",100,0.05,"REE",NA,1,4361061,5.585,0.238030873846244,0.961587909060611,1.07631696423166,2000,FALSE,"fixed_subgradient_budget",75.6312650847695,NA,0.250936934890362,0.528999999999996,0,NA,NA,NA,NA,NA,NA
"rectangle","width-height",100,0.05,"TMDS",NA,1,4361061,5.585,0.186907207340577,0.984326325898826,1.38045598428896,115,TRUE,"relative_objective_tolerance",2.7243007772912,NA,0.580130598620747,0.0289999999999964,0,NA,NA,NA,NA,6,FALSE
"rectangle","size-shape",100,0.05,"Squared",NA,1,4361061,5.12,0.665917822262817,0.598352291186698,0.982154093276252,74,TRUE,"relative_objective_tolerance",54.2179661178559,NA,1.139171814719,0.0310000000000059,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",100,0.05,"Fair",0.03,1,4361061,5.12,0.0353003069811225,0.986588267037937,0.553786412974564,193,TRUE,"relative_objective_tolerance",29.5904810098506,0.00166053137740647,1.08211026401941,0.123999999999995,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",100,0.05,"sL1",0.1,1,4361061,5.12,0.0321119565530102,0.988949537559676,0.546547436369799,108,TRUE,"relative_objective_tolerance",28.5450043720946,0.00163938925975168,1.07642602293667,0.0759999999999934,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",100,0.05,"Cauchy",0.3,1,4361061,5.12,0.0466835911443046,0.973266374377241,0.548328022043289,1339,TRUE,"relative_objective_tolerance",2.41789971004991,0.000170642635281377,1.03865070016697,0.893000000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",100,0.05,"REE",NA,1,4361061,5.12,0.104114936407056,0.921986606770476,0.369328215346437,2000,FALSE,"fixed_subgradient_budget",93.6132759404709,NA,0.414973607004818,0.39500000000001,0,NA,NA,NA,NA,NA,NA
"rectangle","size-shape",100,0.05,"TMDS",NA,1,4361061,5.12,0.0410942953981691,0.978412419758165,0.54412879231136,279,TRUE,"relative_objective_tolerance",2.94218243068001,NA,1.07876400921013,0.0740000000000123,0,NA,NA,NA,NA,6,FALSE
"face","PU",1,0,"Squared",NA,1,5262011,4.865,0.202336472262914,0.660159767887668,0.238043667670662,5650,TRUE,"relative_objective_tolerance",2.89069280373307,NA,0.939803595113286,1.65800000000002,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0,"Fair",0.03,1,5262011,4.865,0.236472447419422,0.707183535029577,0.268414438967009,10000,FALSE,"max_outer_iterations_reached",7.64129215320712,0.00518829702113153,0.803670938758666,7.48699999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0,"sL1",0.1,1,5262011,4.865,0.221494859372235,0.699434402252495,0.253533844066126,4057,TRUE,"relative_objective_tolerance",6.90092215358639,0.00282155285164111,0.902886571910583,3.20599999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0,"Cauchy",0.3,1,5262011,4.865,0.235050992413603,0.814143438113456,0.253839346688123,230,TRUE,"relative_objective_tolerance",0.783637909995022,0.000100863220609274,1.21747141305903,0.147999999999996,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0,"REE",NA,1,5262011,4.865,0.248019520289507,0.760119071337616,0.257974484309941,2000,FALSE,"fixed_subgradient_budget",17.8015692938286,NA,1.12025633332032,0.445999999999998,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0,"TMDS",NA,1,5262011,4.865,0.273196549043292,0.737772545351506,0.264047955044374,239,TRUE,"relative_objective_tolerance",1.27608637319604,NA,1.230073885257,0.0520000000000209,0,NA,NA,NA,NA,4,FALSE
"face","AR",1,0,"Squared",NA,1,5262011,4.865,0.150584092188034,0.940654875550596,0.229916791440583,270,TRUE,"relative_objective_tolerance",2.71852907508665,NA,0.989897658946064,0.109999999999985,0,NA,NA,NA,NA,NA,NA
"face","AR",1,0,"Fair",0.03,1,5262011,4.865,0.189831527288637,0.938108093204424,0.258171711098458,984,TRUE,"relative_objective_tolerance",7.50396995436208,0.00317683364548811,0.844139588321111,0.680999999999983,0,NA,NA,NA,NA,NA,NA
"face","AR",1,0,"sL1",0.1,1,5262011,4.865,0.180639970324357,0.942888536477058,0.252272978803571,518,TRUE,"relative_objective_tolerance",6.7593726316327,0.00217781262289086,0.913500871737265,0.355000000000018,0,NA,NA,NA,NA,NA,NA
"face","TS",1,0,"Squared",NA,1,5262011,4.865,0.280501677200762,0.76071979606398,0.266150588859961,719,TRUE,"relative_objective_tolerance",3.12510358101363,NA,1.2232298868149,0.209000000000003,0,NA,NA,NA,NA,NA,NA
"face","TS",1,0,"Fair",0.03,1,5262011,4.865,0.23113992011078,0.769171295777522,0.268073131440014,10000,FALSE,"max_outer_iterations_reached",7.64429702056454,0.0339552767500797,0.780064142181282,7.74799999999999,0,NA,NA,NA,NA,NA,NA
"face","TS",1,0,"sL1",0.1,1,5262011,4.865,0.288596119992281,0.657524999984212,0.274438708907139,470,TRUE,"relative_objective_tolerance",7.00964162387345,0.00135920943255628,1.37178383965212,0.290999999999997,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",1,0,"Squared",NA,1,5262011,4.865,0.200669078735629,0.784874515026807,0.258068650967557,298,TRUE,"relative_objective_tolerance",4.62310907531371,NA,0.958900641707896,0.0879999999999939,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",1,0,"Fair",0.03,1,5262011,4.865,0.219125457552448,0.691979133366051,0.277583056598755,8128,TRUE,"relative_objective_tolerance",10.2056891222179,0.00413657506181589,0.84476774031407,5.94999999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",1,0,"sL1",0.1,1,5262011,4.865,0.221321086091445,0.700331457704795,0.279864046588844,1658,TRUE,"relative_objective_tolerance",9.40192432818878,0.00296866873992041,0.845423130801458,1.14699999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",1,0,"Squared",NA,1,5262011,4.865,0.209070619854111,0.839088306945409,0.239400244033648,403,TRUE,"relative_objective_tolerance",3.65771894682536,NA,1.34986583539524,0.105999999999995,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",1,0,"Fair",0.03,1,5262011,4.865,0.24382093507776,0.826890175876511,0.270660101853933,3129,TRUE,"relative_objective_tolerance",9.16703670685026,0.0038716870420222,1.27203730667632,2.13200000000001,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",1,0,"sL1",0.1,1,5262011,4.865,0.235756380332642,0.83401692008806,0.265350986376243,1970,TRUE,"relative_objective_tolerance",8.43415753483128,0.00253099927075834,1.25345432974029,1.48399999999998,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",1,0,"Squared",NA,1,5262011,4.865,0.120707200749827,0.990488739789947,0.220636117628419,51,TRUE,"relative_objective_tolerance",3.31409758694574,NA,1.01787578883328,0.0349999999999966,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",1,0,"Fair",0.03,1,5262011,4.865,0.148876583751342,0.988663552361151,0.241759498306201,209,TRUE,"relative_objective_tolerance",8.59865956982097,0.00187771533493189,1.36426710213893,0.193000000000012,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",1,0,"sL1",0.1,1,5262011,4.865,0.147852639609903,0.98936338036978,0.239794251274072,121,TRUE,"relative_objective_tolerance",7.84317997822592,0.00138811369992334,1.31318050340382,0.126000000000005,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0,"Squared",NA,1,5263011,4.865,0.202336471610003,0.660159767333713,0.238043667712282,5604,TRUE,"relative_objective_tolerance",2.89069280418907,NA,0.93980359429478,1.44499999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0,"Fair",0.03,1,5263011,4.865,0.236478182738865,0.707183770013659,0.268417011508441,10000,FALSE,"max_outer_iterations_reached",7.64129094925527,0.0051046898658002,0.80349321407102,7.85399999999998,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0,"sL1",0.1,1,5263011,4.865,0.221494853810179,0.699434402402997,0.253533844078506,4054,TRUE,"relative_objective_tolerance",6.90092215443283,0.00282201777598244,0.902886571475155,3.232,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0,"Cauchy",0.3,1,5263011,4.865,0.235097374445483,0.814007711425201,0.253845544410241,299,TRUE,"relative_objective_tolerance",0.78363791167984,0.000101728318372323,1.21755432363578,0.156999999999982,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0,"REE",NA,1,5263011,4.865,0.248019520289507,0.760119071337616,0.257974484309941,2000,FALSE,"fixed_subgradient_budget",17.8015692938286,NA,1.12025633332032,0.317999999999984,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0,"TMDS",NA,1,5263011,4.865,0.273155859771773,0.737839727833765,0.264041155851873,216,TRUE,"relative_objective_tolerance",1.27608637291598,NA,1.23002745680764,0.0529999999999973,0,NA,NA,NA,NA,4,FALSE
"face","AR",2,0,"Squared",NA,1,5263011,4.865,0.150584104614895,0.94065487158876,0.229916804085094,265,TRUE,"relative_objective_tolerance",2.71852907452585,NA,0.989896510453087,0.0790000000000077,0,NA,NA,NA,NA,NA,NA
"face","AR",2,0,"Fair",0.03,1,5263011,4.865,0.189831443262446,0.938108067617253,0.258171652754572,1009,TRUE,"relative_objective_tolerance",7.5039699555104,0.0031844271086886,0.844139546059645,0.795000000000016,0,NA,NA,NA,NA,NA,NA
"face","AR",2,0,"sL1",0.1,1,5263011,4.865,0.180639939178449,0.942888481800248,0.2522729575596,574,TRUE,"relative_objective_tolerance",6.75937263212164,0.00218259075004425,0.913500747429143,0.527999999999992,0,NA,NA,NA,NA,NA,NA
"face","TS",2,0,"Squared",NA,1,5263011,4.865,0.280501442304868,0.760720614720429,0.266150517873606,637,TRUE,"relative_objective_tolerance",3.12510358244068,NA,1.2232326057924,0.170999999999992,0,NA,NA,NA,NA,NA,NA
"face","TS",2,0,"Fair",0.03,1,5263011,4.865,0.225147549871812,0.873961290785875,0.250883938560703,677,TRUE,"relative_objective_tolerance",7.86366829297119,0.00126430635159064,1.55772519256577,0.546000000000021,0,NA,NA,NA,NA,NA,NA
"face","TS",2,0,"sL1",0.1,1,5263011,4.865,0.223575762095367,0.874298283309515,0.250239523773068,547,TRUE,"relative_objective_tolerance",7.17232335176964,0.000853184960787765,1.52095352164016,0.436000000000007,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",2,0,"Squared",NA,1,5263011,4.865,0.200668963453595,0.784874872727858,0.258068716350109,1663,TRUE,"relative_objective_tolerance",4.62310907445942,NA,0.958901404965583,0.466000000000008,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",2,0,"Fair",0.03,1,5263011,4.865,0.219125462542406,0.691979256277885,0.277583027264395,8228,TRUE,"relative_objective_tolerance",10.2056891303685,0.00413780117164962,0.84476786228418,6.114,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",2,0,"sL1",0.1,1,5263011,4.865,0.221321101870116,0.700331463463175,0.279864044167863,1787,TRUE,"relative_objective_tolerance",9.40192432949984,0.00296980648364223,0.845423097628195,1.184,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",2,0,"Squared",NA,1,5263011,4.865,0.209070585802828,0.839088201485308,0.239399810825394,397,TRUE,"relative_objective_tolerance",3.65771894729346,NA,1.34988702877071,0.162000000000006,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",2,0,"Fair",0.03,1,5263011,4.865,0.243820955186312,0.82689015637399,0.270660110176773,3653,TRUE,"relative_objective_tolerance",9.16703670577858,0.00387092792536992,1.27203732364304,2.786,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",2,0,"sL1",0.1,1,5263011,4.865,0.235756176004155,0.834017173545619,0.265350886266483,2195,TRUE,"relative_objective_tolerance",8.43415754155502,0.00253621624062748,1.2534529402118,1.77500000000001,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",2,0,"Squared",NA,1,5263011,4.865,0.120707263397691,0.990488732086914,0.220636101332711,52,TRUE,"relative_objective_tolerance",3.31409758712192,NA,1.01787724869193,0.0330000000000155,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",2,0,"Fair",0.03,1,5263011,4.865,0.148876943865614,0.988663565617282,0.241759674824334,213,TRUE,"relative_objective_tolerance",8.59865956914205,0.00187411113909788,1.36426652744467,0.199999999999989,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",2,0,"sL1",0.1,1,5263011,4.865,0.147852926122696,0.989363393576966,0.239794351961184,123,TRUE,"relative_objective_tolerance",7.84317997930316,0.0014027058384954,1.31317876541259,0.0939999999999941,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0,"Squared",NA,1,5264011,4.865,0.202336470960383,0.660159766782422,0.238043667753701,5610,TRUE,"relative_objective_tolerance",2.89069280464287,NA,0.939803593480209,1.56100000000001,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0,"Fair",0.03,1,5264011,4.865,0.236466511993795,0.707183291700119,0.268411764201048,10000,FALSE,"max_outer_iterations_reached",7.64129342049518,0.00527569108668224,0.803855787169343,7.79600000000002,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0,"sL1",0.1,1,5264011,4.865,0.22149484349213,0.699434402682257,0.253533844101478,4181,TRUE,"relative_objective_tolerance",6.90092215600341,0.00282288025103839,0.902886570667211,3.09700000000001,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0,"Cauchy",0.3,1,5264011,4.865,0.235043712276667,0.814151776704303,0.253837550763811,233,TRUE,"relative_objective_tolerance",0.783637911805109,0.000101386605377882,1.21749884315862,0.133999999999986,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0,"REE",NA,1,5264011,4.865,0.248019520289507,0.760119071337616,0.257974484309941,2000,FALSE,"fixed_subgradient_budget",17.8015692938286,NA,1.12025633332032,0.341000000000008,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0,"TMDS",NA,1,5264011,4.865,0.273195468209773,0.737774511401329,0.264047754840195,186,TRUE,"relative_objective_tolerance",1.27608637208842,NA,1.23007483030359,0.0409999999999968,0,NA,NA,NA,NA,4,FALSE
"face","AR",3,0,"Squared",NA,1,5264011,4.865,0.150584083632358,0.940654878277534,0.2299167827362,230,TRUE,"relative_objective_tolerance",2.71852907547519,NA,0.989898449475889,0.11699999999999,0,NA,NA,NA,NA,NA,NA
"face","AR",3,0,"Fair",0.03,1,5264011,4.865,0.189831597184055,0.938107996391653,0.258171711865563,1164,TRUE,"relative_objective_tolerance",7.50396995222173,0.00317324855819901,0.844139071630949,1.03800000000001,0,NA,NA,NA,NA,NA,NA
"face","AR",3,0,"sL1",0.1,1,5264011,4.865,0.180639932954203,0.942888484519901,0.25227295520714,689,TRUE,"relative_objective_tolerance",6.75937263225864,0.00218322907423364,0.913500809848476,0.465000000000003,0,NA,NA,NA,NA,NA,NA
"face","TS",3,0,"Squared",NA,1,5264011,4.865,0.18239938764917,0.862673168799985,0.232938894569792,344,TRUE,"relative_objective_tolerance",2.83514984749877,NA,1.04822413431426,0.111000000000018,0,NA,NA,NA,NA,NA,NA
"face","TS",3,0,"Fair",0.03,1,5264011,4.865,0.209410042678842,0.799461620139352,0.246736602339469,1386,TRUE,"relative_objective_tolerance",7.6070155547003,0.00246478043877832,1.475533591958,0.968999999999994,0,NA,NA,NA,NA,NA,NA
"face","TS",3,0,"sL1",0.1,1,5264011,4.865,0.205280702516897,0.810300585636794,0.246612849120541,1022,TRUE,"relative_objective_tolerance",6.8675028418844,0.0020154863909551,1.38293464629281,0.756,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",3,0,"Squared",NA,1,5264011,4.865,0.175351425261566,0.888932685080723,0.235528537796906,302,TRUE,"relative_objective_tolerance",4.64933265589082,NA,1.37848232579966,0.0829999999999984,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",3,0,"Fair",0.03,1,5264011,4.865,0.219125462387876,0.691979252471532,0.277583028172814,8161,TRUE,"relative_objective_tolerance",10.205689130116,0.004137763201552,0.84476785850708,5.994,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",3,0,"sL1",0.1,1,5264011,4.865,0.221321041001105,0.700331403057989,0.279864047289264,1768,TRUE,"relative_objective_tolerance",9.40192432484659,0.00296568678400364,0.845423255254595,1.18299999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",3,0,"Squared",NA,1,5264011,4.865,0.2090151267637,0.839121023792475,0.239365326865551,375,TRUE,"relative_objective_tolerance",3.65771894478483,NA,1.34969848439581,0.100999999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",3,0,"Fair",0.03,1,5264011,4.865,0.243821008657734,0.826890104514202,0.270660132308334,3627,TRUE,"relative_objective_tolerance",9.16703670292986,0.00386890933180995,1.27203736875986,2.59700000000001,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",3,0,"sL1",0.1,1,5264011,4.865,0.23575617566188,0.834017173971643,0.265350886097931,2159,TRUE,"relative_objective_tolerance",8.43415754156632,0.00253622501998029,1.25345293791858,1.56,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",3,0,"Squared",NA,1,5264011,4.865,0.120707092002008,0.990488740979179,0.220636061893583,53,TRUE,"relative_objective_tolerance",3.31409758704826,NA,1.01787540237538,0.0370000000000061,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",3,0,"Fair",0.03,1,5264011,4.865,0.148877203265345,0.988663571011016,0.241759747766191,223,TRUE,"relative_objective_tolerance",8.59865957174263,0.0018938447016459,1.36427006973545,0.186999999999983,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",3,0,"sL1",0.1,1,5264011,4.865,0.14785341466761,0.989363420476979,0.239794641984649,131,TRUE,"relative_objective_tolerance",7.84317997496427,0.00135218998583858,1.3131751079351,0.0840000000000032,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0,"Squared",NA,1,5265011,4.865,0.202336473766106,0.660159769162549,0.238043667574879,5540,TRUE,"relative_objective_tolerance",2.89069280268362,NA,0.939803596997012,1.68900000000002,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0,"Fair",0.03,1,5265011,4.865,0.236490239252128,0.707184263477934,0.268422380827816,10000,FALSE,"max_outer_iterations_reached",7.64128848344866,0.0049316092343775,0.803122460109815,7.125,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0,"sL1",0.1,1,5265011,4.865,0.221494861193909,0.699434402203208,0.253533844062072,3922,TRUE,"relative_objective_tolerance",6.9009221533092,0.00282140058085083,0.902886572053177,3.31899999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0,"Cauchy",0.3,1,5265011,4.865,0.23504333086108,0.81415252053429,0.253837496981198,249,TRUE,"relative_objective_tolerance",0.783637912143936,0.000102713748903672,1.21749854495409,0.196000000000026,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0,"REE",NA,1,5265011,4.865,0.248019520289507,0.760119071337616,0.257974484309941,2000,FALSE,"fixed_subgradient_budget",17.8015692938286,NA,1.12025633332032,0.329000000000008,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0,"TMDS",NA,1,5265011,4.865,0.273195917976499,0.737773289390245,0.264047767898107,190,TRUE,"relative_objective_tolerance",1.2760863724291,NA,1.23007318493619,0.0420000000000016,0,NA,NA,NA,NA,4,FALSE
"face","AR",4,0,"Squared",NA,1,5265011,4.865,0.15058410091474,0.940654872768386,0.229916800320268,251,TRUE,"relative_objective_tolerance",2.71852907469236,NA,0.98989685239621,0.078000000000003,0,NA,NA,NA,NA,NA,NA
"face","AR",4,0,"Fair",0.03,1,5265011,4.865,0.189831604877911,0.938107992832123,0.25817171482054,898,TRUE,"relative_objective_tolerance",7.50396995205766,0.00317268977673196,0.844139047920259,0.706999999999994,0,NA,NA,NA,NA,NA,NA
"face","AR",4,0,"sL1",0.1,1,5265011,4.865,0.180639901459779,0.942888498281266,0.252272943303786,534,TRUE,"relative_objective_tolerance",6.75937263295247,0.00218645897009803,0.913501125689572,0.382999999999981,0,NA,NA,NA,NA,NA,NA
"face","TS",4,0,"Squared",NA,1,5265011,4.865,0.28050119783563,0.760718830700692,0.26615034112866,128,TRUE,"relative_objective_tolerance",3.12510358187155,NA,1.2232240521659,0.0499999999999829,0,NA,NA,NA,NA,NA,NA
"face","TS",4,0,"Fair",0.03,1,5265011,4.865,0.231198667604587,0.769200180347148,0.26808739583706,10000,FALSE,"max_outer_iterations_reached",7.64423152634827,0.0338365881490897,0.780138596770516,7.81599999999997,0,NA,NA,NA,NA,NA,NA
"face","TS",4,0,"sL1",0.1,1,5265011,4.865,0.288596268593695,0.657525825499578,0.274438718275318,393,TRUE,"relative_objective_tolerance",7.00964162729601,0.00137022780590951,1.37178376331597,0.241000000000014,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",4,0,"Squared",NA,1,5265011,4.865,0.154998249252511,0.933754045756169,0.215494507487379,802,TRUE,"relative_objective_tolerance",4.08102108357941,NA,1.00553375584488,0.236000000000018,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",4,0,"Fair",0.03,1,5265011,4.865,0.219125456505298,0.691979107598513,0.277583062742226,7591,TRUE,"relative_objective_tolerance",10.2056891205111,0.00413631828492879,0.844767714763893,6.101,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",4,0,"sL1",0.1,1,5265011,4.865,0.221321252677171,0.70033293367106,0.279864251438858,1563,TRUE,"relative_objective_tolerance",9.40192432737279,0.00297107536047358,0.845421681701486,1.09099999999998,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",4,0,"Squared",NA,1,5265011,4.865,0.209070522356651,0.839088460491607,0.239400497738125,429,TRUE,"relative_objective_tolerance",3.65771894577823,NA,1.34984924860296,0.123999999999995,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",4,0,"Fair",0.03,1,5265011,4.865,0.243820902317438,0.826890207649572,0.270660088294567,2673,TRUE,"relative_objective_tolerance",9.16703670859666,0.00387292377616523,1.27203727903463,1.80799999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",4,0,"sL1",0.1,1,5265011,4.865,0.235756160356108,0.834017193316534,0.265350878387229,1663,TRUE,"relative_objective_tolerance",8.43415754207673,0.00253662578592156,1.25345284234346,1.26300000000001,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",4,0,"Squared",NA,1,5265011,4.865,0.120704453674499,0.990488706767886,0.220635502869428,49,TRUE,"relative_objective_tolerance",3.31409758667702,NA,1.01790954268047,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",4,0,"Fair",0.03,1,5265011,4.865,0.14888137564881,0.988664465277577,0.241771511361284,216,TRUE,"relative_objective_tolerance",8.59865957184292,0.00190070783433323,1.3635557234059,0.132000000000005,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",4,0,"sL1",0.1,1,5265011,4.865,0.147853338457486,0.989363566936742,0.239798633657402,110,TRUE,"relative_objective_tolerance",7.84317997487081,0.00136253484192296,1.31315206808978,0.0699999999999932,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0,"Squared",NA,1,5266011,4.865,0.202336471261115,0.66015976703765,0.238043667734526,5642,TRUE,"relative_objective_tolerance",2.89069280443277,NA,0.939803593857327,1.637,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0,"Fair",0.03,1,5266011,4.865,0.236469793792506,0.707183426258829,0.268413244693354,10000,FALSE,"max_outer_iterations_reached",7.64129271709426,0.00522725977419637,0.803753465177999,7.768,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0,"sL1",0.1,1,5266011,4.865,0.221494868869855,0.69943440199556,0.253533844044991,4134,TRUE,"relative_objective_tolerance",6.90092215214138,0.00282075896258192,0.902886572653939,3.167,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0,"Cauchy",0.3,1,5266011,4.865,0.235044148293287,0.814150532271872,0.253837609356979,235,TRUE,"relative_objective_tolerance",0.783637911399322,9.97084787052197e-05,1.21749956134908,0.135999999999996,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0,"REE",NA,1,5266011,4.865,0.248019520289507,0.760119071337616,0.257974484309941,2000,FALSE,"fixed_subgradient_budget",17.8015692938286,NA,1.12025633332032,0.412000000000006,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0,"TMDS",NA,1,5266011,4.865,0.273196203584951,0.737773152290218,0.264047893864034,230,TRUE,"relative_objective_tolerance",1.27608637279204,NA,1.23007391441282,0.0509999999999877,0,NA,NA,NA,NA,4,FALSE
"face","AR",5,0,"Squared",NA,1,5266011,4.865,0.150584087667452,0.940654876991825,0.229916786840623,267,TRUE,"relative_objective_tolerance",2.71852907529175,NA,0.989898076779581,0.121000000000009,0,NA,NA,NA,NA,NA,NA
"face","AR",5,0,"Fair",0.03,1,5266011,4.865,0.189831343936496,0.938108113580406,0.258171614610134,987,TRUE,"relative_objective_tolerance",7.50396995763875,0.00319164060831683,0.844139852229917,0.72999999999999,0,NA,NA,NA,NA,NA,NA
"face","AR",5,0,"sL1",0.1,1,5266011,4.865,0.18063984517852,0.942888522873266,0.25227292203219,571,TRUE,"relative_objective_tolerance",6.75937263419494,0.00219223087706388,0.913501690112559,0.426999999999992,0,NA,NA,NA,NA,NA,NA
"face","TS",5,0,"Squared",NA,1,5266011,4.865,0.193305626737273,0.905096549604337,0.239169370928616,1587,TRUE,"relative_objective_tolerance",3.13677264156168,NA,1.40187000203025,0.494,0,NA,NA,NA,NA,NA,NA
"face","TS",5,0,"Fair",0.03,1,5266011,4.865,0.214567852428615,0.88068543769549,0.247326167156632,871,TRUE,"relative_objective_tolerance",7.90118601793199,0.00122920576117477,1.45842225689086,0.599000000000018,0,NA,NA,NA,NA,NA,NA
"face","TS",5,0,"sL1",0.1,1,5266011,4.865,0.223575929417008,0.874298316876063,0.250239576560701,519,TRUE,"relative_objective_tolerance",7.17232335526791,0.000859909202986236,1.52095486550225,0.494,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",5,0,"Squared",NA,1,5266011,4.865,0.15499826353182,0.933754047977889,0.215494508657544,686,TRUE,"relative_objective_tolerance",4.08102108345367,NA,1.0055337855339,0.254999999999995,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",5,0,"Fair",0.03,1,5266011,4.865,0.164624115885543,0.948790338951713,0.226002271841172,1768,TRUE,"relative_objective_tolerance",10.4036851503056,0.00319058658015233,1.1249103711702,1.554,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",5,0,"sL1",0.1,1,5266011,4.865,0.172235635420837,0.939711846683815,0.226826309299184,1055,TRUE,"relative_objective_tolerance",9.56767796161222,0.00258684518026709,1.14125446003758,0.754999999999995,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",5,0,"Squared",NA,1,5266011,4.865,0.209045426560246,0.83910127270385,0.239378183471054,342,TRUE,"relative_objective_tolerance",3.65771889818599,NA,1.35011114001785,0.146999999999991,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",5,0,"Fair",0.03,1,5266011,4.865,0.243820885855502,0.826890223615357,0.270660081481043,3621,TRUE,"relative_objective_tolerance",9.16703670947443,0.00387354522954595,1.27203726514464,2.66500000000002,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",5,0,"sL1",0.1,1,5266011,4.865,0.235756240374122,0.834017093677675,0.265350917816473,2202,TRUE,"relative_objective_tolerance",8.43415753943498,0.00253457215853914,1.25345337746673,1.62699999999998,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",5,0,"Squared",NA,1,5266011,4.865,0.120706844757336,0.990488739860854,0.220635971750507,57,TRUE,"relative_objective_tolerance",3.31409758594051,NA,1.01787684381571,0.054000000000002,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",5,0,"Fair",0.03,1,5266011,4.865,0.148876684017868,0.988663554338302,0.24175952486633,236,TRUE,"relative_objective_tolerance",8.59865957088044,0.00188518118032281,1.36426858233896,0.25,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",5,0,"sL1",0.1,1,5266011,4.865,0.147852581109617,0.989363377470239,0.239794224600466,137,TRUE,"relative_objective_tolerance",7.84317997832576,0.00138920593405843,1.31318089364069,0.0999999999999943,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0,"Squared",NA,1,5267011,4.865,0.202336472343036,0.660159767955639,0.238043667665556,5525,TRUE,"relative_objective_tolerance",2.89069280367711,NA,0.939803595213718,1.69300000000001,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0,"Fair",0.03,1,5267011,4.865,0.236484642492649,0.707184034496895,0.268419894826805,10000,FALSE,"max_outer_iterations_reached",7.64128961721602,0.00501150600194899,0.803294088213181,7.131,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0,"sL1",0.1,1,5267011,4.865,0.221494840714367,0.699434402757453,0.253533844107664,3975,TRUE,"relative_objective_tolerance",6.90092215642631,0.00282311244218044,0.902886570449659,2.77600000000001,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0,"Cauchy",0.3,1,5267011,4.865,0.235096141340233,0.814020226764896,0.253845258256737,232,TRUE,"relative_objective_tolerance",0.783637911510196,0.000100498699848729,1.21754603152088,0.131,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0,"REE",NA,1,5267011,4.865,0.248019520289507,0.760119071337616,0.257974484309941,2000,FALSE,"fixed_subgradient_budget",17.8015692938286,NA,1.12025633332032,0.338999999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0,"TMDS",NA,1,5267011,4.865,0.273196067246894,0.737773445974479,0.264047863171799,198,TRUE,"relative_objective_tolerance",1.27608637274038,NA,1.23007459656419,0.0439999999999827,0,NA,NA,NA,NA,4,FALSE
"face","AR",6,0,"Squared",NA,1,5267011,4.865,0.150584086436439,0.940654877354706,0.229916785652215,218,TRUE,"relative_objective_tolerance",2.71852907534207,NA,0.989898179341606,0.0769999999999982,0,NA,NA,NA,NA,NA,NA
"face","AR",6,0,"Fair",0.03,1,5267011,4.865,0.18983140842962,0.938108150709829,0.258171666490207,820,TRUE,"relative_objective_tolerance",7.50396995693267,0.0031854107334609,0.844139966067089,0.585999999999984,0,NA,NA,NA,NA,NA,NA
"face","AR",6,0,"sL1",0.1,1,5267011,4.865,0.180640073876456,0.9428885236185,0.252273022240063,401,TRUE,"relative_objective_tolerance",6.75937262940545,0.00216639185308337,0.913500011913771,0.296000000000021,0,NA,NA,NA,NA,NA,NA
"face","TS",6,0,"Squared",NA,1,5267011,4.865,0.193306185925922,0.905096035115329,0.23916953896802,1394,TRUE,"relative_objective_tolerance",3.13677264353572,NA,1.40188485088713,0.387,0,NA,NA,NA,NA,NA,NA
"face","TS",6,0,"Fair",0.03,1,5267011,4.865,0.225154183006675,0.873952690441164,0.250886132250277,304,TRUE,"relative_objective_tolerance",7.86366827211954,0.00113770136162155,1.55772618714983,0.213999999999999,0,NA,NA,NA,NA,NA,NA
"face","TS",6,0,"sL1",0.1,1,5267011,4.865,0.223531253222484,0.874293904976586,0.250225779955954,339,TRUE,"relative_objective_tolerance",7.17232335210589,0.000853214456923646,1.52061101656984,0.22399999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",6,0,"Squared",NA,1,5267011,4.865,0.154997995831995,0.933754008034881,0.215494485763907,672,TRUE,"relative_objective_tolerance",4.08102108580725,NA,1.00553325045592,0.171000000000021,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",6,0,"Fair",0.03,1,5267011,4.865,0.22749417918882,0.699367611229507,0.283551759626067,2028,TRUE,"relative_objective_tolerance",10.1466728746625,0.00365824226137951,0.815475757881526,1.36200000000002,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",6,0,"sL1",0.1,1,5267011,4.865,0.22132128679548,0.700333033812315,0.27986426048105,1741,TRUE,"relative_objective_tolerance",9.4019243293082,0.00297295443707704,0.845421541880056,1.309,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",6,0,"Squared",NA,1,5267011,4.865,0.209014889213217,0.839121315159263,0.23936567640134,370,TRUE,"relative_objective_tolerance",3.65771894611273,NA,1.3496719395543,0.12299999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",6,0,"Fair",0.03,1,5267011,4.865,0.24382095953582,0.826890152155571,0.270660111977015,3638,TRUE,"relative_objective_tolerance",9.1670367055468,0.00387076372751213,1.27203732731296,2.52700000000002,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",6,0,"sL1",0.1,1,5267011,4.865,0.235756224160579,0.834017113789563,0.265350909872766,2153,TRUE,"relative_objective_tolerance",8.43415753996875,0.0025349861242125,1.2534532672053,1.52699999999999,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",6,0,"Squared",NA,1,5267011,4.865,0.120705578515759,0.990488754752318,0.220635426091781,47,TRUE,"relative_objective_tolerance",3.31409758565393,NA,1.01787464186535,0.0229999999999961,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",6,0,"Fair",0.03,1,5267011,4.865,0.148864985344624,0.988663380465083,0.241757219241489,151,TRUE,"relative_objective_tolerance",8.5986595108017,0.00239033224146875,1.3640397982569,0.0919999999999845,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",6,0,"sL1",0.1,1,5267011,4.865,0.147848350755887,0.989363181422107,0.239792702436318,99,TRUE,"relative_objective_tolerance",7.84317997085452,0.00141115179729603,1.31320673460557,0.0649999999999977,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0,"Squared",NA,1,5268011,4.865,0.202336473835272,0.660159769221193,0.238043667570473,5631,TRUE,"relative_objective_tolerance",2.89069280263535,NA,0.939803597083663,1.56,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0,"Fair",0.03,1,5268011,4.865,0.236472947321499,0.707183555516989,0.268414663665826,10000,FALSE,"max_outer_iterations_reached",7.64129204746556,0.00518097685135325,0.803655413070965,7.58799999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0,"sL1",0.1,1,5268011,4.865,0.221494831996828,0.699434402993483,0.253533844127079,4122,TRUE,"relative_objective_tolerance",6.90092215775376,0.00282384113754356,0.902886569766786,3.495,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0,"Cauchy",0.3,1,5268011,4.865,0.235053511097326,0.814113170277641,0.253839132101448,211,TRUE,"relative_objective_tolerance",0.783637910345561,9.99683453407611e-05,1.2175197726549,0.11699999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0,"REE",NA,1,5268011,4.865,0.248019520289507,0.760119071337616,0.257974484309941,2000,FALSE,"fixed_subgradient_budget",17.8015692938286,NA,1.12025633332032,0.356999999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0,"TMDS",NA,1,5268011,4.865,0.273156135770257,0.737839220805765,0.264041214139383,210,TRUE,"relative_objective_tolerance",1.27608637267627,NA,1.23002696744522,0.0450000000000159,0,NA,NA,NA,NA,4,FALSE
"face","AR",7,0,"Squared",NA,1,5268011,4.865,0.150584085715957,0.940654877610902,0.229916784861537,221,TRUE,"relative_objective_tolerance",2.71852907537989,NA,0.989898255989024,0.0699999999999932,0,NA,NA,NA,NA,NA,NA
"face","AR",7,0,"Fair",0.03,1,5268011,4.865,0.189831488825066,0.93810805657882,0.25817167420311,688,TRUE,"relative_objective_tolerance",7.50396995463258,0.00318087304068585,0.844139453997164,0.538000000000011,0,NA,NA,NA,NA,NA,NA
"face","AR",7,0,"sL1",0.1,1,5268011,4.865,0.180639936412751,0.942888484829538,0.252272956785268,394,TRUE,"relative_objective_tolerance",6.75937263219258,0.00218283714603136,0.913500789551416,0.278999999999996,0,NA,NA,NA,NA,NA,NA
"face","TS",7,0,"Squared",NA,1,5268011,4.865,0.280501820298975,0.760719297336633,0.266150632104968,404,TRUE,"relative_objective_tolerance",3.12510358014782,NA,1.223228230405,0.109999999999985,0,NA,NA,NA,NA,NA,NA
"face","TS",7,0,"Fair",0.03,1,5268011,4.865,0.209410005269475,0.799461618086276,0.246736623614364,1700,TRUE,"relative_objective_tolerance",7.60701555157905,0.00246070260839985,1.47553159500667,1.18299999999999,0,NA,NA,NA,NA,NA,NA
"face","TS",7,0,"sL1",0.1,1,5268011,4.865,0.20528068389977,0.810300560821466,0.246612907200708,1199,TRUE,"relative_objective_tolerance",6.86750283651102,0.00200668171131621,1.38292941542066,0.816000000000003,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",7,0,"Squared",NA,1,5268011,4.865,0.154997915708307,0.933753996315371,0.215494478779815,622,TRUE,"relative_objective_tolerance",4.0810210865128,NA,1.00553309327322,0.175000000000011,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",7,0,"Fair",0.03,1,5268011,4.865,0.164623656088643,0.94879067931972,0.226002092588503,1647,TRUE,"relative_objective_tolerance",10.4036851566173,0.00319515974592459,1.12491737243316,1.11700000000002,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",7,0,"sL1",0.1,1,5268011,4.865,0.172236008166131,0.939711654967849,0.226826421500483,948,TRUE,"relative_objective_tolerance",9.56767795711107,0.00258060979563139,1.14125054070184,0.656000000000006,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",7,0,"Squared",NA,1,5268011,4.865,0.20901480414602,0.839121433602357,0.239365848104986,466,TRUE,"relative_objective_tolerance",3.65771894676895,NA,1.3496600253279,0.135999999999996,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",7,0,"Fair",0.03,1,5268011,4.865,0.243820901073473,0.826890208855994,0.270660087779702,3795,TRUE,"relative_objective_tolerance",9.16703670866298,0.00387297073616621,1.27203727798493,2.93699999999998,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",7,0,"sL1",0.1,1,5268011,4.865,0.235756334563073,0.834016976799212,0.265350963989004,2260,TRUE,"relative_objective_tolerance",8.4341575363351,0.00253216611660339,1.25345401698565,1.64400000000001,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",7,0,"Squared",NA,1,5268011,4.865,0.120705477520007,0.990488761525674,0.220635339128453,51,TRUE,"relative_objective_tolerance",3.31409758754859,NA,1.01787129774472,0.0360000000000014,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",7,0,"Fair",0.03,1,5268011,4.865,0.148871362300854,0.988663406266329,0.241757558847433,174,TRUE,"relative_objective_tolerance",8.59865955652528,0.00194551890425451,1.36423085332192,0.116000000000014,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",7,0,"sL1",0.1,1,5268011,4.865,0.147850010263053,0.989363255382891,0.239793223481613,109,TRUE,"relative_objective_tolerance",7.84317997614195,0.00140126015005713,1.31319706150567,0.0720000000000027,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0,"Squared",NA,1,5269011,4.865,0.202336470534633,0.660159766421047,0.238043667780852,5625,TRUE,"relative_objective_tolerance",2.89069280494035,NA,0.939803592946249,1.78,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0,"Fair",0.03,1,5269011,4.865,0.23647223661476,0.707183526389883,0.26841434418637,10000,FALSE,"max_outer_iterations_reached",7.6412921978436,0.00519138575856497,0.803677487811509,8.739,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0,"sL1",0.1,1,5269011,4.865,0.221494874269079,0.69943440184953,0.253533844032979,4123,TRUE,"relative_objective_tolerance",6.90092215132009,0.00282030765300282,0.902886573076428,3.523,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0,"Cauchy",0.3,1,5269011,4.865,0.235054195331792,0.814110027893169,0.253839201144971,200,TRUE,"relative_objective_tolerance",0.783637910274197,0.000100196984037826,1.2175203104147,0.11699999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0,"REE",NA,1,5269011,4.865,0.248019520289507,0.760119071337616,0.257974484309941,2000,FALSE,"fixed_subgradient_budget",17.8015692938286,NA,1.12025633332032,0.401999999999987,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0,"TMDS",NA,1,5269011,4.865,0.273195359845781,0.737774818274014,0.264047730410913,183,TRUE,"relative_objective_tolerance",1.27608637215786,NA,1.23007603209515,0.046999999999997,0,NA,NA,NA,NA,4,FALSE
"face","AR",8,0,"Squared",NA,1,5269011,4.865,0.150584081094607,0.940654879087354,0.229916780152177,262,TRUE,"relative_objective_tolerance",2.71852907559103,NA,0.98989868433953,0.0900000000000034,0,NA,NA,NA,NA,NA,NA
"face","AR",8,0,"Fair",0.03,1,5269011,4.865,0.189831408468566,0.938108083718283,0.258171639392675,1018,TRUE,"relative_objective_tolerance",7.50396995625542,0.00318695399680102,0.844139653310295,0.657999999999987,0,NA,NA,NA,NA,NA,NA
"face","AR",8,0,"sL1",0.1,1,5269011,4.865,0.180639976247789,0.942888465603028,0.252272971569984,583,TRUE,"relative_objective_tolerance",6.75937263130654,0.00217878912651506,0.913500375684859,0.390999999999991,0,NA,NA,NA,NA,NA,NA
"face","TS",8,0,"Squared",NA,1,5269011,4.865,0.182399411303149,0.862673188121147,0.232938873420443,345,TRUE,"relative_objective_tolerance",2.8351498483333,NA,1.04822638413219,0.0929999999999893,0,NA,NA,NA,NA,NA,NA
"face","TS",8,0,"Fair",0.03,1,5269011,4.865,0.225147207724986,0.87396158639942,0.250883838868271,625,TRUE,"relative_objective_tolerance",7.86366828657708,0.00124938332607749,1.55772543090509,0.403999999999996,0,NA,NA,NA,NA,NA,NA
"face","TS",8,0,"sL1",0.1,1,5269011,4.865,0.223575684720101,0.874298281517551,0.25023950018266,620,TRUE,"relative_objective_tolerance",7.17232335028945,0.00085031854342431,1.52095294845628,0.414000000000016,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",8,0,"Squared",NA,1,5269011,4.865,0.154997906070584,0.933753994823175,0.215494477985885,633,TRUE,"relative_objective_tolerance",4.0810210865982,NA,1.00553307332781,0.171999999999997,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",8,0,"Fair",0.03,1,5269011,4.865,0.227494126734123,0.699367615629492,0.283551780180986,2130,TRUE,"relative_objective_tolerance",10.1466728681541,0.00365262291356345,0.815475717720841,1.631,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",8,0,"sL1",0.1,1,5269011,4.865,0.221321221741461,0.700332961857608,0.279864262613564,1824,TRUE,"relative_objective_tolerance",9.40192432441266,0.00296860262467512,0.845421716086396,1.47999999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",8,0,"Squared",NA,1,5269011,4.865,0.209015004949375,0.839121307396951,0.239365948475245,453,TRUE,"relative_objective_tolerance",3.65771894510797,NA,1.34966197654111,0.133999999999986,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",8,0,"Fair",0.03,1,5269011,4.865,0.243821030177952,0.82689008364264,0.270660141215439,3760,TRUE,"relative_objective_tolerance",9.16703670178378,0.00386809692530123,1.27203738691766,3.07599999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",8,0,"sL1",0.1,1,5269011,4.865,0.235756297528601,0.834017022751805,0.265350945836183,2230,TRUE,"relative_objective_tolerance",8.43415753755354,0.00253311206759928,1.25345376545441,1.95699999999999,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",8,0,"Squared",NA,1,5269011,4.865,0.360553383568131,0.790671448267989,0.248396380128948,49,TRUE,"relative_objective_tolerance",17.9748522378713,NA,1.24521507291549,0.0249999999999773,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",8,0,"Fair",0.03,1,5269011,4.865,0.148872915742966,0.988663447825602,0.241758109897477,193,TRUE,"relative_objective_tolerance",8.59865955961646,0.00188483418985461,1.36424349289717,0.138000000000005,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",8,0,"sL1",0.1,1,5269011,4.865,0.147849067562497,0.989363213627827,0.239792945553754,114,TRUE,"relative_objective_tolerance",7.84317997215747,0.00139077643783851,1.31320247772487,0.085000000000008,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0,"Squared",NA,1,5270011,4.865,0.202336470853778,0.660159766691942,0.238043667760499,5637,TRUE,"relative_objective_tolerance",2.89069280471735,NA,0.939803593346517,1.99699999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0,"Fair",0.03,1,5270011,4.865,0.236475735894873,0.707183669780858,0.268415915439434,10000,FALSE,"max_outer_iterations_reached",7.64129146043055,0.00514025820495524,0.803568929188554,8.453,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0,"sL1",0.1,1,5270011,4.865,0.221494844708269,0.699434402649338,0.25353384409877,4085,TRUE,"relative_objective_tolerance",6.90092215581826,0.00282277859490988,0.902886570762452,3.04600000000002,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0,"Cauchy",0.3,1,5270011,4.865,0.235046031569432,0.814139107140476,0.25383800733211,287,TRUE,"relative_objective_tolerance",0.783637911192005,9.9307558047226e-05,1.21750473968727,0.165999999999997,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0,"REE",NA,1,5270011,4.865,0.248019520289507,0.760119071337616,0.257974484309941,2000,FALSE,"fixed_subgradient_budget",17.8015692938286,NA,1.12025633332032,0.354000000000013,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0,"TMDS",NA,1,5270011,4.865,0.273196433850772,0.737772793916009,0.264047930528089,237,TRUE,"relative_objective_tolerance",1.27608637314383,NA,1.23007442330344,0.0529999999999973,0,NA,NA,NA,NA,4,FALSE
"face","AR",9,0,"Squared",NA,1,5270011,4.865,0.15058411357983,0.940654868469285,0.229916813773937,240,TRUE,"relative_objective_tolerance",2.71852907407508,NA,0.989895582888693,0.0819999999999936,0,NA,NA,NA,NA,NA,NA
"face","AR",9,0,"Fair",0.03,1,5270011,4.865,0.189831461021459,0.938108125810617,0.258171686453335,848,TRUE,"relative_objective_tolerance",7.50396995580007,0.00318160353191207,0.844139801413085,0.614999999999981,0,NA,NA,NA,NA,NA,NA
"face","AR",9,0,"sL1",0.1,1,5270011,4.865,0.180640080055985,0.942888509428377,0.252273023059774,428,TRUE,"relative_objective_tolerance",6.75937262925703,0.00216604458496494,0.913499887942427,0.313999999999993,0,NA,NA,NA,NA,NA,NA
"face","TS",9,0,"Squared",NA,1,5270011,4.865,0.280501826222381,0.760719276692266,0.266150633895056,575,TRUE,"relative_objective_tolerance",3.12510358011204,NA,1.22322816183937,0.245000000000005,0,NA,NA,NA,NA,NA,NA
"face","TS",9,0,"Fair",0.03,1,5270011,4.865,0.225147281964191,0.873961520749665,0.250883860655901,735,TRUE,"relative_objective_tolerance",7.86366828787079,0.00125234494176694,1.55772538252361,0.676999999999992,0,NA,NA,NA,NA,NA,NA
"face","TS",9,0,"sL1",0.1,1,5270011,4.865,0.223575910196365,0.874298291898273,0.250239569235091,572,TRUE,"relative_objective_tolerance",7.17232335466538,0.00085876283884107,1.52095463686708,0.455999999999989,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",9,0,"Squared",NA,1,5270011,4.865,0.154997830841373,0.933753983591909,0.215494471555732,663,TRUE,"relative_objective_tolerance",4.08102108726307,NA,1.00553292288206,0.206000000000017,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",9,0,"Fair",0.03,1,5270011,4.865,0.164624178687328,0.948790292461864,0.226002296324609,1635,TRUE,"relative_objective_tolerance",10.4036851494442,0.00318996197666149,1.1249094148984,1.58600000000001,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",9,0,"sL1",0.1,1,5270011,4.865,0.172235794056169,0.939711765100478,0.226826357049405,984,TRUE,"relative_objective_tolerance",9.56767795969531,0.00258419116917666,1.14125279209043,0.801000000000016,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",9,0,"Squared",NA,1,5270011,4.865,0.20901860229045,0.839118132033899,0.239364735779361,334,TRUE,"relative_objective_tolerance",3.65771893461284,NA,1.34985275685654,0.121999999999986,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",9,0,"Fair",0.03,1,5270011,4.865,0.243821014504238,0.826890098843919,0.270660134728172,3755,TRUE,"relative_objective_tolerance",9.16703670261847,0.00386868862125813,1.27203737369288,3.209,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",9,0,"sL1",0.1,1,5270011,4.865,0.235756149870884,0.834017205968838,0.265350873458831,2240,TRUE,"relative_objective_tolerance",8.43415754241608,0.00253688365675769,1.25345276264474,1.84,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",9,0,"Squared",NA,1,5270011,4.865,0.120707026153408,0.990488626459612,0.22063549009795,49,TRUE,"relative_objective_tolerance",3.31409758678702,NA,1.01790180516698,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",9,0,"Fair",0.03,1,5270011,4.865,0.14887554747642,0.988663522165766,0.241759095060776,213,TRUE,"relative_objective_tolerance",8.59865956645662,0.00185967194834405,1.36426114949009,0.135999999999996,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",9,0,"sL1",0.1,1,5270011,4.865,0.14785186155523,0.989363345135593,0.239793991896533,129,TRUE,"relative_objective_tolerance",7.84317997480486,0.00134702275344769,1.31318514278426,0.0889999999999986,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0,"Squared",NA,1,5271011,4.865,0.202336470835558,0.660159766676477,0.238043667761661,4603,TRUE,"relative_objective_tolerance",2.89069280473008,NA,0.939803593323666,1.328,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0,"Fair",0.03,1,5271011,4.865,0.236510077259208,0.707185073686891,0.268431102139403,10000,FALSE,"max_outer_iterations_reached",7.64128461366646,0.0046546178417751,0.802520787822321,7.51400000000001,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0,"sL1",0.1,1,5271011,4.865,0.221494870335744,0.699434401955911,0.253533844041729,3716,TRUE,"relative_objective_tolerance",6.90092215191838,0.00282063643191259,0.902886572768651,2.52500000000001,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0,"Cauchy",0.3,1,5271011,4.865,0.235044717530819,0.814145122539448,0.253837764920177,256,TRUE,"relative_objective_tolerance",0.783637911387056,9.95218534537385e-05,1.21750215567677,0.144000000000005,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0,"REE",NA,1,5271011,4.865,0.248019520289507,0.760119071337616,0.257974484309941,2000,FALSE,"fixed_subgradient_budget",17.8015692938286,NA,1.12025633332032,0.337999999999994,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0,"TMDS",NA,1,5271011,4.865,0.273156382150518,0.737838860847617,0.264041247992831,214,TRUE,"relative_objective_tolerance",1.27608637224527,NA,1.23002787078181,0.0589999999999975,0,NA,NA,NA,NA,4,FALSE
"face","AR",10,0,"Squared",NA,1,5271011,4.865,0.150584086362209,0.940654876969399,0.229916786464694,182,TRUE,"relative_objective_tolerance",2.71852907526753,NA,0.98989803106007,0.0739999999999839,0,NA,NA,NA,NA,NA,NA
"face","AR",10,0,"Fair",0.03,1,5271011,4.865,0.189831564946998,0.9381080223266,0.25817170382238,691,TRUE,"relative_objective_tolerance",7.50396995301573,0.00317532134108282,0.844139224008232,0.717999999999989,0,NA,NA,NA,NA,NA,NA
"face","AR",10,0,"sL1",0.1,1,5271011,4.865,0.180640013113817,0.942888454461385,0.25227298623364,377,TRUE,"relative_objective_tolerance",6.7593726305223,0.00217490428905933,0.913500043875553,0.336000000000013,0,NA,NA,NA,NA,NA,NA
"face","TS",10,0,"Squared",NA,1,5271011,4.865,0.182399408357362,0.86267318571511,0.232938876054239,414,TRUE,"relative_objective_tolerance",2.83514984822911,NA,1.04822610395208,0.117999999999995,0,NA,NA,NA,NA,NA,NA
"face","TS",10,0,"Fair",0.03,1,5271011,4.865,0.209410032781475,0.79946161959616,0.246736607968038,1703,TRUE,"relative_objective_tolerance",7.60701555387402,0.00246370157889914,1.47553306363491,1.28299999999999,0,NA,NA,NA,NA,NA,NA
"face","TS",10,0,"sL1",0.1,1,5271011,4.865,0.20528069015909,0.81030056916578,0.246612887671566,1178,TRUE,"relative_objective_tolerance",6.86750283831515,0.00200964219672208,1.38293117426488,0.954000000000008,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",10,0,"Squared",NA,1,5271011,4.865,0.20163666707523,0.684064487862039,0.262493577238585,1486,TRUE,"relative_objective_tolerance",4.48633957304851,NA,0.702693183676454,0.509000000000015,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",10,0,"Fair",0.03,1,5271011,4.865,0.227494116435745,0.699367603059374,0.28355177387246,1436,TRUE,"relative_objective_tolerance",10.1466728680738,0.00365221931081527,0.815475734684012,0.985000000000014,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",10,0,"sL1",0.1,1,5271011,4.865,0.221321218366474,0.70033296258455,0.279864263450365,1160,TRUE,"relative_objective_tolerance",9.40192432411371,0.00296834809836234,0.845421721661005,0.925000000000011,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",10,0,"Squared",NA,1,5271011,4.865,0.209070390209619,0.839088555528184,0.239400470661932,475,TRUE,"relative_objective_tolerance",3.65771894467823,NA,1.3498459508156,0.204000000000008,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",10,0,"Fair",0.03,1,5271011,4.865,0.243820920476838,0.826890187404514,0.270660096148499,1644,TRUE,"relative_objective_tolerance",9.16703670759433,0.00387219387804457,1.27203728971799,1.35499999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",10,0,"sL1",0.1,1,5271011,4.865,0.235953966997683,0.833771814495295,0.26544784015551,1536,TRUE,"relative_objective_tolerance",8.43415753757728,0.00254076771827753,1.25479108694617,1.26499999999999,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",10,0,"Squared",NA,1,5271011,4.865,0.120704539289945,0.990488705964275,0.22063557293636,49,TRUE,"relative_objective_tolerance",3.31409758737299,NA,1.01791048694423,0.0310000000000059,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",10,0,"Fair",0.03,1,5271011,4.865,0.148881386488164,0.988664465964864,0.241771520504498,236,TRUE,"relative_objective_tolerance",8.59865957207121,0.00190213555618276,1.36355542884136,0.189000000000021,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",10,0,"sL1",0.1,1,5271011,4.865,0.147853480193233,0.989363578435465,0.23979881880799,119,TRUE,"relative_objective_tolerance",7.84317998147003,0.00144268146270274,1.31315042896404,0.10499999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0.05,"Squared",NA,1,5262061,4.91,0.675073196758765,0.585491308111922,0.58587050611832,288,TRUE,"relative_objective_tolerance",72.2711670502999,NA,1.4300214650804,0.103000000000009,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0.05,"Fair",0.03,1,5262061,4.91,0.321848660045524,0.659903808862543,0.281274301413693,788,TRUE,"relative_objective_tolerance",26.07742771849,0.00469463482290091,1.54433297513933,0.594999999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0.05,"sL1",0.1,1,5262061,4.91,0.321595268439755,0.663965554771348,0.279446208324303,537,TRUE,"relative_objective_tolerance",25.6447038060178,0.00366754790165037,1.49817716426051,0.419999999999987,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0.05,"Cauchy",0.3,1,5262061,4.91,0.262337113454367,0.803197479084255,0.265037819675091,310,TRUE,"relative_objective_tolerance",1.69413586499062,0.000123909540149546,1.20462438654807,0.215000000000003,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0.05,"REE",NA,1,5262061,4.91,0.415717686146123,0.631772031761452,0.324397844812203,2000,FALSE,"fixed_subgradient_budget",165.086281911059,NA,0.963948648463464,0.415999999999997,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0.05,"TMDS",NA,1,5262061,4.91,0.283423140852277,0.741623300576286,0.269300194223795,391,TRUE,"relative_objective_tolerance",1.05545173425855,NA,1.14695606021425,0.128000000000014,0,NA,NA,NA,NA,8,FALSE
"face","AR",1,0.05,"Squared",NA,1,5262061,4.91,0.809032356279423,0.633214187049105,0.602311633803945,198,TRUE,"relative_objective_tolerance",72.7658170203365,NA,1.14600401160114,0.0649999999999977,0,NA,NA,NA,NA,NA,NA
"face","AR",1,0.05,"Fair",0.03,1,5262061,4.91,0.234748188946627,0.881024538152787,0.271339986985761,652,TRUE,"relative_objective_tolerance",26.2880356041918,0.00545928888352614,1.05705708034455,0.449000000000012,0,NA,NA,NA,NA,NA,NA
"face","AR",1,0.05,"sL1",0.1,1,5262061,4.91,0.295141109062282,0.845250192217813,0.294877111821312,362,TRUE,"relative_objective_tolerance",25.8159073213136,0.00223165818046176,1.20158595836293,0.244999999999976,0,NA,NA,NA,NA,NA,NA
"face","TS",1,0.05,"Squared",NA,1,5262061,4.91,0.764908602146509,0.645004024681298,0.600355325971908,513,TRUE,"relative_objective_tolerance",72.7636199501888,NA,1.15169460625311,0.149000000000001,0,NA,NA,NA,NA,NA,NA
"face","TS",1,0.05,"Fair",0.03,1,5262061,4.91,0.277518033685408,0.735226813510065,0.280900935601417,840,TRUE,"relative_objective_tolerance",26.3674234183927,0.00511380262298907,1.20448922570421,0.563999999999993,0,NA,NA,NA,NA,NA,NA
"face","TS",1,0.05,"sL1",0.1,1,5262061,4.91,0.276555778065523,0.738009195742285,0.279632664624479,621,TRUE,"relative_objective_tolerance",25.9524652504114,0.0038497621958116,1.17108313761053,0.471000000000004,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",1,0.05,"Squared",NA,1,5262061,4.91,0.500279993586529,0.777842798324887,0.539035329905401,82,TRUE,"relative_objective_tolerance",85.1346507623887,NA,1.27559879844424,0.0349999999999966,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",1,0.05,"Fair",0.03,1,5262061,4.91,0.370803969954743,0.687822377658364,0.307580482555992,528,TRUE,"relative_objective_tolerance",29.3263300392975,0.00424695033706127,0.678403039010758,0.371000000000009,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",1,0.05,"sL1",0.1,1,5262061,4.91,0.36234316462709,0.695118069234476,0.300912610463486,253,TRUE,"relative_objective_tolerance",28.9159809742976,0.00329864754724988,0.670237254502249,0.211999999999989,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",1,0.05,"Squared",NA,1,5262061,4.91,0.561531104623707,0.675089886902528,0.53134233795149,98,TRUE,"relative_objective_tolerance",84.4901824663259,NA,1.20652961993957,0.0430000000000064,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",1,0.05,"Fair",0.03,1,5262061,4.91,0.359175841467457,0.673378837715224,0.286024091490163,975,TRUE,"relative_objective_tolerance",27.7249438578028,0.0047296860253191,1.50022622925399,0.680000000000007,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",1,0.05,"sL1",0.1,1,5262061,4.91,0.363224739066256,0.673447695765964,0.284971832457385,421,TRUE,"relative_objective_tolerance",27.2254120468967,0.00333639230988003,1.49700630179276,0.292000000000002,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",1,0.05,"Squared",NA,1,5262061,4.91,0.532528095324119,0.854729909702234,0.571197176463741,76,TRUE,"relative_objective_tolerance",90.246864219975,NA,1.10214609149227,0.0309999999999775,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",1,0.05,"Fair",0.03,1,5262061,4.91,0.149177255824771,0.984856696594518,0.243737637247692,234,TRUE,"relative_objective_tolerance",28.5576839621369,0.00339859050784613,1.26995050194635,0.146999999999991,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",1,0.05,"sL1",0.1,1,5262061,4.91,0.143675559168624,0.985653243459286,0.239298534451946,125,TRUE,"relative_objective_tolerance",28.0707000668004,0.00265234962350001,1.23312475605346,0.0870000000000175,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0.05,"Squared",NA,1,5263061,4.91,0.300134729605018,0.79075798864883,0.490597005636384,294,TRUE,"relative_objective_tolerance",62.10767942709,NA,1.86957803173874,0.113000000000028,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0.05,"Fair",0.03,1,5263061,4.91,0.25011373076961,0.708006837823462,0.272492869590563,10000,FALSE,"max_outer_iterations_reached",25.280954018851,0.0117971142921122,0.561891494648651,7.53700000000001,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0.05,"sL1",0.1,1,5263061,4.91,0.244008623781147,0.705017376446282,0.269602424676788,8819,TRUE,"relative_objective_tolerance",24.8460534480671,0.00539231930394587,0.540578650071226,6.97499999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0.05,"Cauchy",0.3,1,5263061,4.91,0.247643258753959,0.820807700756205,0.255616872518719,249,TRUE,"relative_objective_tolerance",1.71964198828665,0.000125235937158668,1.29228833754504,0.152999999999992,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0.05,"REE",NA,1,5263061,4.91,0.222066518975522,0.821994068878303,0.263200841935034,2000,FALSE,"fixed_subgradient_budget",151.065531204092,NA,0.839105561594402,0.323000000000008,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0.05,"TMDS",NA,1,5263061,4.91,0.79583945078965,0.481738133690139,0.459789771194699,660,TRUE,"relative_objective_tolerance",0.511290760223321,NA,1.30779558776252,0.137,0,NA,NA,NA,NA,22,FALSE
"face","AR",2,0.05,"Squared",NA,1,5263061,4.91,0.44636803292917,0.706636486989562,0.517010421615069,149,TRUE,"relative_objective_tolerance",64.4230066399172,NA,1.5838096322875,0.0490000000000066,0,NA,NA,NA,NA,NA,NA
"face","AR",2,0.05,"Fair",0.03,1,5263061,4.91,0.171723114338708,0.927979984105351,0.250031892612204,739,TRUE,"relative_objective_tolerance",24.786126238733,0.00343946879326067,0.612871545011487,0.525999999999982,0,NA,NA,NA,NA,NA,NA
"face","AR",2,0.05,"sL1",0.1,1,5263061,4.91,0.168529169570007,0.92893028831133,0.244772876528028,448,TRUE,"relative_objective_tolerance",24.3433809672938,0.00339080449292322,0.601446716608349,0.324999999999989,0,NA,NA,NA,NA,NA,NA
"face","TS",2,0.05,"Squared",NA,1,5263061,4.91,0.302175200754643,0.742457480346263,0.500392078151271,286,TRUE,"relative_objective_tolerance",61.9940355282624,NA,1.08635565251532,0.111000000000018,0,NA,NA,NA,NA,NA,NA
"face","TS",2,0.05,"Fair",0.03,1,5263061,4.91,0.226976380928144,0.877812163800672,0.249564370026453,528,TRUE,"relative_objective_tolerance",25.5443011400497,0.00188324491919477,1.61341078588462,0.349000000000018,0,NA,NA,NA,NA,NA,NA
"face","TS",2,0.05,"sL1",0.1,1,5263061,4.91,0.225852318317776,0.877415637397616,0.247552442546202,447,TRUE,"relative_objective_tolerance",25.1111056243349,0.00137866611426153,1.67252294665731,0.320999999999998,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",2,0.05,"Squared",NA,1,5263061,4.91,0.483876718452975,0.737288649564138,0.495385299302599,53,TRUE,"relative_objective_tolerance",69.2531565537,NA,1.29503715797504,0.0289999999999964,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",2,0.05,"Fair",0.03,1,5263061,4.91,0.21376029723927,0.780028910545117,0.253493381988971,509,TRUE,"relative_objective_tolerance",27.723545479301,0.00440551286601085,0.989214769120751,0.354000000000013,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",2,0.05,"sL1",0.1,1,5263061,4.91,0.206275569351789,0.792386819988333,0.251671060901879,1051,TRUE,"relative_objective_tolerance",27.2704854262115,0.00268174086144634,0.893478734249181,0.812999999999988,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",2,0.05,"Squared",NA,1,5263061,4.91,0.436381984899453,0.796863828438327,0.49632418247017,55,TRUE,"relative_objective_tolerance",68.8979998531802,NA,1.88464704616418,0.0260000000000105,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",2,0.05,"Fair",0.03,1,5263061,4.91,0.216944264065575,0.851142853919072,0.247980402408696,1062,TRUE,"relative_objective_tolerance",26.9549331272933,0.00383844425213076,1.62545382429817,0.757000000000005,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",2,0.05,"sL1",0.1,1,5263061,4.91,0.219879166633149,0.848555682945401,0.245792962607921,488,TRUE,"relative_objective_tolerance",26.4109117801962,0.00295677778890705,1.71926870190791,0.395999999999987,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",2,0.05,"Squared",NA,1,5263061,4.91,0.336360676204732,0.86255808946619,0.508747332117483,217,TRUE,"relative_objective_tolerance",68.1646273374273,NA,0.750029540396655,0.0910000000000082,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",2,0.05,"Fair",0.03,1,5263061,4.91,0.552920999543499,0.766879069383078,0.377171358586026,240,TRUE,"relative_objective_tolerance",35.2372313009461,0.00620408611394616,1.45021397419737,0.170999999999992,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",2,0.05,"sL1",0.1,1,5263061,4.91,0.549828145017402,0.766708946091463,0.372720111029084,140,TRUE,"relative_objective_tolerance",34.9365349166515,0.00429892582884421,1.29948007455101,0.130000000000024,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0.05,"Squared",NA,1,5264061,4.91,0.514633036554374,0.678863719398632,0.624154956657813,1076,TRUE,"relative_objective_tolerance",80.8098188725581,NA,1.1724987995732,0.328000000000003,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0.05,"Fair",0.03,1,5264061,4.91,0.342273798555729,0.603133801446426,0.336009590067261,4699,TRUE,"relative_objective_tolerance",26.9105175677096,0.00752632162909497,1.018392575407,3.422,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0.05,"sL1",0.1,1,5264061,4.91,0.337974352569328,0.600282368388061,0.334547668357432,3233,TRUE,"relative_objective_tolerance",26.4787925214005,0.00544851822248223,1.09317118695371,2.30300000000003,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0.05,"Cauchy",0.3,1,5264061,4.91,0.253258185051463,0.783836773599118,0.262157224722453,302,TRUE,"relative_objective_tolerance",1.68793904860098,0.000126327250336689,1.3464065147293,0.179000000000002,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0.05,"REE",NA,1,5264061,4.91,0.305507616403209,0.6954815250727,0.277351937638157,2000,FALSE,"fixed_subgradient_budget",170.443966907671,NA,1.24989886728082,0.343999999999994,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0.05,"TMDS",NA,1,5264061,4.91,0.274483352219313,0.742275782480528,0.265280754304534,215,TRUE,"relative_objective_tolerance",1.22725353817823,NA,1.38748546581244,0.0449999999999875,0,NA,NA,NA,NA,7,FALSE
"face","AR",3,0.05,"Squared",NA,1,5264061,4.91,0.514927708736226,0.68882789265004,0.624156176340156,270,TRUE,"relative_objective_tolerance",80.8098088654774,NA,1.17245627642724,0.0960000000000036,0,NA,NA,NA,NA,NA,NA
"face","AR",3,0.05,"Fair",0.03,1,5264061,4.91,0.25254110772956,0.861906778540567,0.29786615943259,395,TRUE,"relative_objective_tolerance",26.5140201907209,0.00466755784595483,0.9855180406491,0.256,0,NA,NA,NA,NA,NA,NA
"face","AR",3,0.05,"sL1",0.1,1,5264061,4.91,0.249275783751194,0.861376440945212,0.296016789635064,275,TRUE,"relative_objective_tolerance",26.0744242501803,0.00371457221041812,1.06204857619455,0.210999999999984,0,NA,NA,NA,NA,NA,NA
"face","TS",3,0.05,"Squared",NA,1,5264061,4.91,0.499522484828699,0.691462434361033,0.618851161484957,176,TRUE,"relative_objective_tolerance",80.7834335861628,NA,1.28277771130461,0.0819999999999936,0,NA,NA,NA,NA,NA,NA
"face","TS",3,0.05,"Fair",0.03,1,5264061,4.91,0.294221864301881,0.715546376161577,0.295492863790604,947,TRUE,"relative_objective_tolerance",26.3067852029234,0.00615101927475113,1.302722688894,0.635999999999996,0,NA,NA,NA,NA,NA,NA
"face","TS",3,0.05,"sL1",0.1,1,5264061,4.91,0.290978239917329,0.714485506548765,0.293161129070727,363,TRUE,"relative_objective_tolerance",25.8578545748883,0.0041260029377531,1.23428105751779,0.252999999999986,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",3,0.05,"Squared",NA,1,5264061,4.91,0.53294619778592,0.757174063731073,0.621413266624236,55,TRUE,"relative_objective_tolerance",85.6097522998617,NA,1.36546681340091,0.0279999999999916,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",3,0.05,"Fair",0.03,1,5264061,4.91,0.248728514416294,0.820465029118158,0.295999937574101,621,TRUE,"relative_objective_tolerance",28.9715109108939,0.00321799809912076,0.824742768785678,0.439999999999998,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",3,0.05,"sL1",0.1,1,5264061,4.91,0.236408124420721,0.838988082108382,0.286313715298183,569,TRUE,"relative_objective_tolerance",28.478745725084,0.00233634959464353,0.83059264786592,0.466000000000008,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",3,0.05,"Squared",NA,1,5264061,4.91,0.572452133702697,0.712473263466099,0.625014825405563,45,TRUE,"relative_objective_tolerance",85.6047939296637,NA,1.32257776061004,0.0229999999999961,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",3,0.05,"Fair",0.03,1,5264061,4.91,0.30927726897533,0.715123233085369,0.293717521734333,390,TRUE,"relative_objective_tolerance",28.479772862416,0.00488711481102393,1.32592652587781,0.304999999999978,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",3,0.05,"sL1",0.1,1,5264061,4.91,0.309362121763099,0.716912312950974,0.292002793547655,270,TRUE,"relative_objective_tolerance",27.9944344836143,0.00279126625019721,1.23538944648715,0.224999999999994,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",3,0.05,"Squared",NA,1,5264061,4.91,0.523484898054595,0.847159208185484,0.642913988703688,41,TRUE,"relative_objective_tolerance",87.6361883204368,NA,1.00873061766228,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",3,0.05,"Fair",0.03,1,5264061,4.91,0.153485516792935,0.984482253484323,0.247711328359028,211,TRUE,"relative_objective_tolerance",28.0983168493578,0.0029762146627958,1.27598294161587,0.138000000000005,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",3,0.05,"sL1",0.1,1,5264061,4.91,0.156591873583925,0.985006504365874,0.249975551611601,114,TRUE,"relative_objective_tolerance",27.5945080950141,0.00244647101011618,1.2652295378873,0.0819999999999936,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0.05,"Squared",NA,1,5265061,4.91,0.597505498907587,0.76679201243028,0.71464246093855,374,TRUE,"relative_objective_tolerance",78.4231269297163,NA,0.631354325660421,0.100999999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0.05,"Fair",0.03,1,5265061,4.91,0.300400041295978,0.834498832103215,0.321193305396746,793,TRUE,"relative_objective_tolerance",28.983538517855,0.00370153279911307,1.27708515121394,0.525000000000006,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0.05,"sL1",0.1,1,5265061,4.91,0.221809414041174,0.734041473754191,0.271174778035365,3047,TRUE,"relative_objective_tolerance",27.5228342038222,0.00556419711182958,0.839257418658723,2.32599999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0.05,"Cauchy",0.3,1,5265061,4.91,0.223734742210586,0.796792143035715,0.251902205609101,248,TRUE,"relative_objective_tolerance",1.70550446714015,0.000126128248447213,1.21034264594882,0.167000000000002,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0.05,"REE",NA,1,5265061,4.91,0.533056156702634,0.67758948954065,0.405368816608454,2000,FALSE,"fixed_subgradient_budget",196.044262294867,NA,0.470230591959705,0.459000000000003,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0.05,"TMDS",NA,1,5265061,4.91,0.415526899693325,0.728913170364959,0.339672237009346,1219,TRUE,"relative_objective_tolerance",0.150476876466143,NA,1.4632969158163,0.305999999999983,0,NA,NA,NA,NA,29,FALSE
"face","AR",4,0.05,"Squared",NA,1,5265061,4.91,0.578615519852665,0.830935282297908,0.713743355271632,515,TRUE,"relative_objective_tolerance",78.4220351408625,NA,0.654054720323836,0.194999999999993,0,NA,NA,NA,NA,NA,NA
"face","AR",4,0.05,"Fair",0.03,1,5265061,4.91,0.237239161125951,0.879427620662178,0.306476850740413,700,TRUE,"relative_objective_tolerance",28.0903851517657,0.00208058589875649,1.08730454782074,0.496999999999986,0,NA,NA,NA,NA,NA,NA
"face","AR",4,0.05,"sL1",0.1,1,5265061,4.91,0.16786552494126,0.936431080400749,0.259529947760478,510,TRUE,"relative_objective_tolerance",27.2593383367159,0.00429155692686214,0.928292416506173,0.328000000000003,0,NA,NA,NA,NA,NA,NA
"face","TS",4,0.05,"Squared",NA,1,5265061,4.91,0.636546831340155,0.691088098273256,0.704934107259816,211,TRUE,"relative_objective_tolerance",78.2519127800768,NA,1.10419910983763,0.0960000000000036,0,NA,NA,NA,NA,NA,NA
"face","TS",4,0.05,"Fair",0.03,1,5265061,4.91,0.323160865968208,0.733617009498436,0.306861529208138,519,TRUE,"relative_objective_tolerance",27.9000876063914,0.00203753304425518,1.35953998469853,0.352000000000004,0,NA,NA,NA,NA,NA,NA
"face","TS",4,0.05,"sL1",0.1,1,5265061,4.91,0.32380241610048,0.729254577571624,0.303155766724237,426,TRUE,"relative_objective_tolerance",27.4507369778495,0.00171739745527652,1.24322416755937,0.335999999999984,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",4,0.05,"Squared",NA,1,5265061,4.91,0.651342463158861,0.732043478632108,0.719644061297976,240,TRUE,"relative_objective_tolerance",82.5915683540644,NA,0.865817110165663,0.0750000000000171,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",4,0.05,"Fair",0.03,1,5265061,4.91,0.270829535048036,0.825572543384835,0.2791188957257,1791,TRUE,"relative_objective_tolerance",31.5847193389218,0.00559832600018567,0.825837615507026,1.232,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",4,0.05,"sL1",0.1,1,5265061,4.91,0.321825819954063,0.735460669926339,0.29725576142949,1395,TRUE,"relative_objective_tolerance",31.9244742784366,0.00167912236233204,0.732771651297132,1.035,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",4,0.05,"Squared",NA,1,5265061,4.91,0.422287816967413,0.676857291021513,0.618388058736211,249,TRUE,"relative_objective_tolerance",96.7446120342839,NA,1.34953065464377,0.103000000000009,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",4,0.05,"Fair",0.03,1,5265061,4.91,0.253021225895658,0.833911741767064,0.280201800142414,3500,TRUE,"relative_objective_tolerance",29.5633997910196,0.00677877585226896,1.23534256663866,2.67699999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",4,0.05,"sL1",0.1,1,5265061,4.91,0.245017207627933,0.837083939014596,0.276232268966726,2242,TRUE,"relative_objective_tolerance",29.1017750969023,0.00473455390937311,1.33605521358413,1.905,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",4,0.05,"Squared",NA,1,5265061,4.91,0.585581541753322,0.747961374285257,0.610205832069465,80,TRUE,"relative_objective_tolerance",115.91988224011,NA,0.836359893654067,0.0340000000000202,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",4,0.05,"Fair",0.03,1,5265061,4.91,0.657765699584145,0.723962779800641,0.455300749109234,194,TRUE,"relative_objective_tolerance",31.8727674747459,0.00329065376986648,1.32317309878993,0.122000000000014,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",4,0.05,"sL1",0.1,1,5265061,4.91,0.656542855775505,0.726805648677028,0.454147768129361,121,TRUE,"relative_objective_tolerance",31.4578433824681,0.00306907986499797,1.23570826775107,0.116000000000014,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0.05,"Squared",NA,1,5266061,4.895,0.670139730240499,0.686939367593234,0.556498470941097,378,TRUE,"relative_objective_tolerance",70.7801928619937,NA,1.07811785127364,0.128000000000014,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0.05,"Fair",0.03,1,5266061,4.895,0.295632269041767,0.655619017697274,0.273197382710244,1209,TRUE,"relative_objective_tolerance",25.6133276291603,0.00451768402302392,1.29769234057453,0.856000000000023,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0.05,"sL1",0.1,1,5266061,4.895,0.301497320562158,0.655825029351201,0.273119859734118,361,TRUE,"relative_objective_tolerance",25.1277770996716,0.00367475530879851,1.19108110996929,0.247000000000014,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0.05,"Cauchy",0.3,1,5266061,4.895,0.252655592712413,0.797664560401091,0.256717634376918,540,TRUE,"relative_objective_tolerance",1.74126019381796,0.000125656244044843,1.30738507533514,0.349000000000018,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0.05,"REE",NA,1,5266061,4.895,0.412139359581987,0.670802732991254,0.330203520220874,2000,FALSE,"fixed_subgradient_budget",166.552554815958,NA,1.00651466088807,0.469999999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0.05,"TMDS",NA,1,5266061,4.895,0.29082245596313,0.729152855655154,0.268727712303807,500,TRUE,"relative_objective_tolerance",1.2003612734255,NA,1.25952799103364,0.11699999999999,0,NA,NA,NA,NA,8,FALSE
"face","AR",5,0.05,"Squared",NA,1,5266061,4.895,0.670217407337245,0.736785404104118,0.556498472933519,95,TRUE,"relative_objective_tolerance",70.7801910617147,NA,1.07811722418444,0.0380000000000109,0,NA,NA,NA,NA,NA,NA
"face","AR",5,0.05,"Fair",0.03,1,5266061,4.895,0.215788208365873,0.896946656850186,0.265899763436278,683,TRUE,"relative_objective_tolerance",25.71080316721,0.00537473707452141,0.819108977204966,0.510999999999996,0,NA,NA,NA,NA,NA,NA
"face","AR",5,0.05,"sL1",0.1,1,5266061,4.895,0.219514012771974,0.890617748203253,0.265563088216703,443,TRUE,"relative_objective_tolerance",25.2221545674315,0.0039870066052917,0.818443604235059,0.312000000000012,0,NA,NA,NA,NA,NA,NA
"face","TS",5,0.05,"Squared",NA,1,5266061,4.895,0.627910911933943,0.703948396127875,0.552795303791524,250,TRUE,"relative_objective_tolerance",70.7700934999311,NA,1.18551955409285,0.078000000000003,0,NA,NA,NA,NA,NA,NA
"face","TS",5,0.05,"Fair",0.03,1,5266061,4.895,0.388941485583668,0.700712790856689,0.30107345619125,264,TRUE,"relative_objective_tolerance",25.2677359161951,0.00265763108832387,1.17908231998909,0.177999999999997,0,NA,NA,NA,NA,NA,NA
"face","TS",5,0.05,"sL1",0.1,1,5266061,4.895,0.389640113294841,0.704402390897001,0.301811902365236,175,TRUE,"relative_objective_tolerance",24.7686161036038,0.00212035932066529,1.14860835466498,0.14100000000002,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",5,0.05,"Squared",NA,1,5266061,4.895,0.516292346842461,0.805492538881945,0.559461643501469,66,TRUE,"relative_objective_tolerance",75.3281944326679,NA,0.735028013310062,0.0370000000000061,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",5,0.05,"Fair",0.03,1,5266061,4.895,0.415962611925924,0.784790084475318,0.337435956948029,435,TRUE,"relative_objective_tolerance",28.7562191299848,0.00352412991701169,0.801354174769804,0.363,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",5,0.05,"sL1",0.1,1,5266061,4.895,0.394447625525279,0.793650177516042,0.327771199575847,273,TRUE,"relative_objective_tolerance",28.2057883521951,0.00293037648916047,0.888322984083984,0.23399999999998,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",5,0.05,"Squared",NA,1,5266061,4.895,0.536898026248306,0.668238481608172,0.545205819170678,78,TRUE,"relative_objective_tolerance",74.5466100477819,NA,1.2504917436378,0.0480000000000018,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",5,0.05,"Fair",0.03,1,5266061,4.895,0.323721197360307,0.675852700770067,0.281933092576383,887,TRUE,"relative_objective_tolerance",26.8612622151059,0.00479542220130546,1.37824505173939,0.730000000000018,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",5,0.05,"sL1",0.1,1,5266061,4.895,0.335722338330353,0.675036263930245,0.283470277887801,551,TRUE,"relative_objective_tolerance",26.3570699813358,0.0033680915656721,1.40416225731942,0.433000000000021,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",5,0.05,"Squared",NA,1,5266061,4.895,0.483351275460141,0.881681063516913,0.574074641138627,105,TRUE,"relative_objective_tolerance",78.0188041055938,NA,1.17249782316143,0.039999999999992,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",5,0.05,"Fair",0.03,1,5266061,4.895,0.55311561902884,0.796436783817156,0.418709895497271,268,TRUE,"relative_objective_tolerance",30.424667860368,0.00504976610542438,1.38037282284891,0.174000000000007,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",5,0.05,"sL1",0.1,1,5266061,4.895,0.546722317778146,0.798481056486936,0.41474078795181,170,TRUE,"relative_objective_tolerance",30.0145502617935,0.00413588808352672,1.33638891607575,0.117000000000019,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0.05,"Squared",NA,1,5267061,4.91,0.49267675073668,0.726767717384712,0.64270018287018,433,TRUE,"relative_objective_tolerance",92.819806471295,NA,0.816383016298221,0.125,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0.05,"Fair",0.03,1,5267061,4.91,0.334253596875538,0.661450548845936,0.317452092455797,1800,TRUE,"relative_objective_tolerance",30.2856308564412,0.00621859216603582,1.00725538928875,1.357,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0.05,"sL1",0.1,1,5267061,4.91,0.225392364573484,0.71450149588461,0.253400320960587,2794,TRUE,"relative_objective_tolerance",28.54503187033,0.00559331020230656,0.705482833212393,2.15199999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0.05,"Cauchy",0.3,1,5267061,4.91,0.228801584727746,0.814434420264356,0.250289594341545,218,TRUE,"relative_objective_tolerance",1.79491864062487,0.000135715509194685,1.32766376593063,0.121999999999986,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0.05,"REE",NA,1,5267061,4.91,0.245225978568741,0.755675909644294,0.258263285654362,2000,FALSE,"fixed_subgradient_budget",189.277861056703,NA,0.854031437575522,0.352000000000004,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0.05,"TMDS",NA,1,5267061,4.91,0.259736510877817,0.753495300493987,0.259346894571164,206,TRUE,"relative_objective_tolerance",1.18240471978903,NA,1.3690691896527,0.0579999999999927,0,NA,NA,NA,NA,8,FALSE
"face","AR",6,0.05,"Squared",NA,1,5267061,4.91,0.535424417447784,0.725392473011901,0.652849717505235,456,TRUE,"relative_objective_tolerance",93.0504161482211,NA,0.913721754552022,0.129999999999995,0,NA,NA,NA,NA,NA,NA
"face","AR",6,0.05,"Fair",0.03,1,5267061,4.91,0.199762091431431,0.936375514370511,0.253069090218397,1654,TRUE,"relative_objective_tolerance",28.9701667068398,0.00698400071365218,0.78843049608153,1.24699999999999,0,NA,NA,NA,NA,NA,NA
"face","AR",6,0.05,"sL1",0.1,1,5267061,4.91,0.184098925422549,0.945481569650623,0.249084281593601,686,TRUE,"relative_objective_tolerance",28.5056837220532,0.00502387801568888,0.748988824590288,0.507999999999981,0,NA,NA,NA,NA,NA,NA
"face","TS",6,0.05,"Squared",NA,1,5267061,4.91,0.478643530895625,0.804048378463458,0.638319589128023,165,TRUE,"relative_objective_tolerance",91.8972559172205,NA,1.26596303097647,0.0660000000000025,0,NA,NA,NA,NA,NA,NA
"face","TS",6,0.05,"Fair",0.03,1,5267061,4.91,0.318771507915888,0.673227532924518,0.284258371688402,570,TRUE,"relative_objective_tolerance",29.0340361910018,0.00183763033897042,1.56695600551605,0.456999999999994,0,NA,NA,NA,NA,NA,NA
"face","TS",6,0.05,"sL1",0.1,1,5267061,4.91,0.31566886520339,0.680172472043847,0.282264436067837,454,TRUE,"relative_objective_tolerance",28.5949410102425,0.00186662065532088,1.51923037433602,0.376000000000005,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",6,0.05,"Squared",NA,1,5267061,4.91,0.529670805086729,0.744842950787658,0.640439243845049,467,TRUE,"relative_objective_tolerance",96.2329767591399,NA,0.823093647564781,0.143000000000001,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",6,0.05,"Fair",0.03,1,5267061,4.91,0.22866984852842,0.728981472874974,0.286521935102603,2923,TRUE,"relative_objective_tolerance",31.1999190319117,0.00692085442740581,0.952631902888832,2.173,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",6,0.05,"sL1",0.1,1,5267061,4.91,0.223128044794783,0.700342832455494,0.28528026529248,2410,TRUE,"relative_objective_tolerance",30.7030175873374,0.00550152242748634,1.0221738297391,1.92500000000001,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",6,0.05,"Squared",NA,1,5267061,4.91,0.458011531006517,0.835112058333415,0.617533839025581,67,TRUE,"relative_objective_tolerance",96.2941684322189,NA,1.51442809970543,0.0300000000000011,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",6,0.05,"Fair",0.03,1,5267061,4.91,0.135129472225814,0.89008454903567,0.195018824184493,937,TRUE,"relative_objective_tolerance",31.8163032685057,0.0023739223317202,1.62020936297822,0.772999999999996,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",6,0.05,"sL1",0.1,1,5267061,4.91,0.142826324184834,0.889763378316367,0.201505847468983,541,TRUE,"relative_objective_tolerance",31.256992576574,0.00182050047380881,1.61214982585179,0.379999999999995,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",6,0.05,"Squared",NA,1,5267061,4.91,0.499453971126531,0.905229886939373,0.659718619924763,38,TRUE,"relative_objective_tolerance",99.6992255494252,NA,1.93299597348761,0.0220000000000198,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",6,0.05,"Fair",0.03,1,5267061,4.91,0.153881995195905,0.989021641381285,0.248857246205754,245,TRUE,"relative_objective_tolerance",29.8872089871071,0.00357822667266953,1.31804288411685,0.161000000000001,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",6,0.05,"sL1",0.1,1,5267061,4.91,0.154735964887891,0.989383783664087,0.248124873458393,116,TRUE,"relative_objective_tolerance",29.4065001206211,0.00273225214925945,1.26976203383056,0.0809999999999889,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0.05,"Squared",NA,1,5268061,4.925,0.57026891567348,0.784001081571753,0.610653767956296,324,TRUE,"relative_objective_tolerance",69.1136351812985,NA,0.492524468842437,0.144999999999982,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0.05,"Fair",0.03,1,5268061,4.925,0.404184981283667,0.842039071374542,0.384689268915316,3058,TRUE,"relative_objective_tolerance",27.6252408905702,0.00719611205646261,0.646826784473902,2.173,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0.05,"sL1",0.1,1,5268061,4.925,0.40114739165893,0.845697795739697,0.382013187147854,2369,TRUE,"relative_objective_tolerance",27.2252442800269,0.00546529551159921,0.775239289235662,2.37599999999998,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0.05,"Cauchy",0.3,1,5268061,4.925,0.43780362832492,0.682655661790634,0.375625669739041,1077,TRUE,"relative_objective_tolerance",2.05801062495207,0.000134851998507794,1.15754877558831,0.760999999999996,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0.05,"REE",NA,1,5268061,4.925,0.43119390005704,0.701229526346859,0.379602211646654,2000,FALSE,"fixed_subgradient_budget",164.195404571382,NA,0.853643233624109,0.365999999999985,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0.05,"TMDS",NA,1,5268061,4.925,0.27117586526396,0.74630333375706,0.263876803197317,268,TRUE,"relative_objective_tolerance",1.15709359679755,NA,1.23507358376231,0.0629999999999882,0,NA,NA,NA,NA,8,FALSE
"face","AR",7,0.05,"Squared",NA,1,5268061,4.925,0.563515525972351,0.66241333877122,0.607179025218329,320,TRUE,"relative_objective_tolerance",69.1003493397186,NA,0.537707398076317,0.109000000000009,0,NA,NA,NA,NA,NA,NA
"face","AR",7,0.05,"Fair",0.03,1,5268061,4.925,0.39282467502314,0.730985231458649,0.376603688207202,542,TRUE,"relative_objective_tolerance",27.5440787049611,0.0023807166917625,0.91078148003852,0.375,0,NA,NA,NA,NA,NA,NA
"face","AR",7,0.05,"sL1",0.1,1,5268061,4.925,0.393270862660821,0.72575297364213,0.370423316032882,256,TRUE,"relative_objective_tolerance",27.1355242570193,0.00137382703188094,0.944035718134499,0.171999999999997,0,NA,NA,NA,NA,NA,NA
"face","TS",7,0.05,"Squared",NA,1,5268061,4.925,0.570137480832872,0.782186161592157,0.610649313830223,373,TRUE,"relative_objective_tolerance",69.1136366549758,NA,0.492969537695935,0.123999999999995,0,NA,NA,NA,NA,NA,NA
"face","TS",7,0.05,"Fair",0.03,1,5268061,4.925,0.548965282360356,0.624836717840011,0.41587057857887,529,TRUE,"relative_objective_tolerance",29.271712706199,0.0020153104157786,1.33832253611124,0.430999999999983,0,NA,NA,NA,NA,NA,NA
"face","TS",7,0.05,"sL1",0.1,1,5268061,4.925,0.546116252131817,0.620677949252045,0.413516861119162,293,TRUE,"relative_objective_tolerance",28.9264760479715,0.00139717512808038,1.39028998466289,0.254999999999995,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",7,0.05,"Squared",NA,1,5268061,4.925,0.584316142560212,0.812353928371803,0.607929614632163,82,TRUE,"relative_objective_tolerance",72.2749768439896,NA,0.79697642867921,0.0480000000000018,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",7,0.05,"Fair",0.03,1,5268061,4.925,0.374495648299225,0.854403153178916,0.394627827021845,1504,TRUE,"relative_objective_tolerance",28.5018911904291,0.00716523983767289,0.620963079165117,1.37699999999998,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",7,0.05,"sL1",0.1,1,5268061,4.925,0.369163100042437,0.855271035431282,0.388894540731136,1179,TRUE,"relative_objective_tolerance",28.0410178552902,0.00543910044568269,0.682198990604731,0.989000000000004,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",7,0.05,"Squared",NA,1,5268061,4.925,0.595272876401979,0.799455676845295,0.609390614122234,80,TRUE,"relative_objective_tolerance",72.9043768478446,NA,0.879639615424989,0.0380000000000109,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",7,0.05,"Fair",0.03,1,5268061,4.925,0.112697415986725,0.960079512831008,0.199109995338461,515,TRUE,"relative_objective_tolerance",30.8511639499803,0.0017521156589663,1.1588446761722,0.432999999999993,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",7,0.05,"sL1",0.1,1,5268061,4.925,0.230905457263585,0.810335773136249,0.260769197844021,4424,TRUE,"relative_objective_tolerance",28.5039956154595,0.00442612266067175,1.1861225489912,4.19300000000001,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",7,0.05,"Squared",NA,1,5268061,4.925,0.553616305504979,0.761227332727366,0.601170398286559,63,TRUE,"relative_objective_tolerance",73.198492104578,NA,0.762949007930769,0.0360000000000014,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",7,0.05,"Fair",0.03,1,5268061,4.925,0.373385322803081,0.868498245158932,0.39105169341155,316,TRUE,"relative_objective_tolerance",29.3521309700997,0.00311337926357354,0.826901809980742,0.295999999999992,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",7,0.05,"sL1",0.1,1,5268061,4.925,0.372546589090813,0.869349009305877,0.389659176008337,318,TRUE,"relative_objective_tolerance",28.940634459161,0.00239588439046492,0.884064742783582,0.297999999999973,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0.05,"Squared",NA,1,5269061,4.925,0.654728380327263,0.585148980229649,0.664975190463867,995,TRUE,"relative_objective_tolerance",102.608341053855,NA,1.09495255305044,0.395999999999987,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0.05,"Fair",0.03,1,5269061,4.925,0.214753062633051,0.671876848544712,0.259062274845023,5250,TRUE,"relative_objective_tolerance",30.4241901982483,0.00809398419293127,1.00352559690709,4.03299999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0.05,"sL1",0.1,1,5269061,4.925,0.210774588965749,0.650840967137008,0.255981750692224,2742,TRUE,"relative_objective_tolerance",29.9680999427973,0.00579570331988585,0.994988980463117,1.99799999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0.05,"Cauchy",0.3,1,5269061,4.925,0.254930939334324,0.770498696925872,0.265233576280592,235,TRUE,"relative_objective_tolerance",1.74429648283739,0.000129449200865406,1.12471567263465,0.155000000000001,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0.05,"REE",NA,1,5269061,4.925,0.370478936690891,0.677563836659496,0.304659908065532,2000,FALSE,"fixed_subgradient_budget",205.966207821975,NA,0.831585706502001,0.384999999999991,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0.05,"TMDS",NA,1,5269061,4.925,0.75788697756299,0.483211156288176,0.462551892919713,398,TRUE,"relative_objective_tolerance",0.588934787138779,NA,1.48293735281858,0.0889999999999986,0,NA,NA,NA,NA,13,FALSE
"face","AR",8,0.05,"Squared",NA,1,5269061,4.925,0.654759063916289,0.657970413854419,0.664982047505395,141,TRUE,"relative_objective_tolerance",102.608324709098,NA,1.09490979648761,0.0509999999999877,0,NA,NA,NA,NA,NA,NA
"face","AR",8,0.05,"Fair",0.03,1,5269061,4.925,0.199081373808639,0.907174221563684,0.26712448138935,593,TRUE,"relative_objective_tolerance",30.3561937132111,0.00745070244606888,0.998010029284188,0.47399999999999,0,NA,NA,NA,NA,NA,NA
"face","AR",8,0.05,"sL1",0.1,1,5269061,4.925,0.186491556079298,0.91099563638221,0.259523995812996,477,TRUE,"relative_objective_tolerance",29.9274820516365,0.00428111744702838,1.00547298085263,0.403999999999996,0,NA,NA,NA,NA,NA,NA
"face","TS",8,0.05,"Squared",NA,1,5269061,4.925,0.64900490705629,0.554422251827623,0.658524025085047,288,TRUE,"relative_objective_tolerance",102.561598420474,NA,1.08906792080005,0.0839999999999748,0,NA,NA,NA,NA,NA,NA
"face","TS",8,0.05,"Fair",0.03,1,5269061,4.925,0.202509895610032,0.792431729968783,0.253439059087348,1517,TRUE,"relative_objective_tolerance",30.4076998582952,0.00586983629571062,1.42570595695499,1.13499999999999,0,NA,NA,NA,NA,NA,NA
"face","TS",8,0.05,"sL1",0.1,1,5269061,4.925,0.200492114304542,0.791852553893006,0.251789660383117,1032,TRUE,"relative_objective_tolerance",29.933319142223,0.00460610577879728,1.34360187099284,0.878999999999991,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",8,0.05,"Squared",NA,1,5269061,4.925,0.63951058895738,0.745239391123227,0.643781718259482,49,TRUE,"relative_objective_tolerance",110.395055269041,NA,1.46019054210334,0.0240000000000009,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",8,0.05,"Fair",0.03,1,5269061,4.925,0.295113038588235,0.736464636130193,0.288091533144948,394,TRUE,"relative_objective_tolerance",33.2569478039093,0.0035109568396465,0.942694776793819,0.292000000000002,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",8,0.05,"sL1",0.1,1,5269061,4.925,0.294835487418791,0.733668226108506,0.286120315231777,356,TRUE,"relative_objective_tolerance",32.8065554633672,0.00291175827478529,0.972180628150416,0.272999999999996,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",8,0.05,"Squared",NA,1,5269061,4.925,0.640572211210136,0.667636083790326,0.628466634483898,49,TRUE,"relative_objective_tolerance",110.40139503882,NA,1.64247452193445,0.0269999999999868,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",8,0.05,"Fair",0.03,1,5269061,4.925,0.260064001569065,0.834755968589808,0.265853983545789,740,TRUE,"relative_objective_tolerance",32.5980926369749,0.0028250701506371,1.25731389610196,0.602000000000004,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",8,0.05,"sL1",0.1,1,5269061,4.925,0.226982962330727,0.883811425404765,0.257706758036777,934,TRUE,"relative_objective_tolerance",32.1114037115052,0.00283254294523711,1.41631186456687,0.735000000000014,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",8,0.05,"Squared",NA,1,5269061,4.925,0.745614316294523,0.703267262270669,0.651699277943777,257,TRUE,"relative_objective_tolerance",116.267701334356,NA,1.29375429938123,0.078000000000003,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",8,0.05,"Fair",0.03,1,5269061,4.925,0.140163947524268,0.991423949068759,0.239660299145167,209,TRUE,"relative_objective_tolerance",32.1639079817359,0.00267949982762614,1.26068630836862,0.128999999999991,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",8,0.05,"sL1",0.1,1,5269061,4.925,0.141325561984264,0.992281013598221,0.239827963236582,134,TRUE,"relative_objective_tolerance",31.6510581768451,0.00268244180944908,1.2174863012058,0.114999999999981,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0.05,"Squared",NA,1,5270061,4.925,0.401806360104761,0.729733440305323,0.576277806183041,359,TRUE,"relative_objective_tolerance",86.6587866466194,NA,1.19113754854025,0.117000000000019,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0.05,"Fair",0.03,1,5270061,4.925,0.216038335218819,0.770401854270733,0.251908407253795,6051,TRUE,"relative_objective_tolerance",27.4044517723376,0.00743150582658098,1.00133214943026,4.15700000000001,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0.05,"sL1",0.1,1,5270061,4.925,0.216975951724704,0.763440084903313,0.252740925882164,5351,TRUE,"relative_objective_tolerance",26.9904629112022,0.00551475410583852,1.04529104763309,4.41199999999998,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0.05,"Cauchy",0.3,1,5270061,4.925,0.222224335985601,0.815874657806947,0.24946457903039,348,TRUE,"relative_objective_tolerance",1.75790452127325,0.000131568177080668,1.24183669404953,0.224999999999994,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0.05,"REE",NA,1,5270061,4.925,0.264682359035451,0.660186217906312,0.260774524599452,2000,FALSE,"fixed_subgradient_budget",176.205903861569,NA,1.2705799666105,0.329000000000008,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0.05,"TMDS",NA,1,5270061,4.925,0.269641511873415,0.720131849020032,0.261351841085186,205,TRUE,"relative_objective_tolerance",1.14044438392654,NA,1.30718717070838,0.0449999999999875,0,NA,NA,NA,NA,8,FALSE
"face","AR",9,0.05,"Squared",NA,1,5270061,4.925,0.42858666313393,0.755529042928805,0.582564280117486,1292,TRUE,"relative_objective_tolerance",86.6930305685284,NA,1.06450709629474,0.35499999999999,0,NA,NA,NA,NA,NA,NA
"face","AR",9,0.05,"Fair",0.03,1,5270061,4.925,0.173139734872865,0.954431183007773,0.246521794574516,1071,TRUE,"relative_objective_tolerance",27.3410895845172,0.00656623002933223,1.01527646036452,0.712999999999994,0,NA,NA,NA,NA,NA,NA
"face","AR",9,0.05,"sL1",0.1,1,5270061,4.925,0.168669091279603,0.955165952146436,0.2452222896918,637,TRUE,"relative_objective_tolerance",26.8950282092059,0.00475713678142237,1.08269332094555,0.461000000000013,0,NA,NA,NA,NA,NA,NA
"face","TS",9,0.05,"Squared",NA,1,5270061,4.925,0.412630651503719,0.7396840532741,0.573773287712397,128,TRUE,"relative_objective_tolerance",86.6009924856949,NA,1.12743047985328,0.0480000000000018,0,NA,NA,NA,NA,NA,NA
"face","TS",9,0.05,"Fair",0.03,1,5270061,4.925,0.231512794565556,0.805050616528172,0.255918873197863,1347,TRUE,"relative_objective_tolerance",27.2472625358509,0.00300178321772064,1.20162280677468,1.001,0,NA,NA,NA,NA,NA,NA
"face","TS",9,0.05,"sL1",0.1,1,5270061,4.925,0.238731245947356,0.791001718655844,0.257063411652682,776,TRUE,"relative_objective_tolerance",26.8018204089127,0.0022127006560583,1.29502102204196,0.567000000000007,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",9,0.05,"Squared",NA,1,5270061,4.925,0.361743730891352,0.749992072308891,0.549081328425862,241,TRUE,"relative_objective_tolerance",91.2546204061986,NA,0.760166886546267,0.0820000000000221,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",9,0.05,"Fair",0.03,1,5270061,4.925,0.163961614849362,0.935035218150659,0.2305362741705,2893,TRUE,"relative_objective_tolerance",29.3224974836521,0.0069750418920396,1.18736708958267,2.041,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",9,0.05,"sL1",0.1,1,5270061,4.925,0.183773252059359,0.909656939426979,0.242024205105203,731,TRUE,"relative_objective_tolerance",28.5527327590179,0.00395957887088004,0.736243924146429,0.510999999999996,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",9,0.05,"Squared",NA,1,5270061,4.925,0.314344113945698,0.829321223620145,0.524589990641999,115,TRUE,"relative_objective_tolerance",91.9818614976337,NA,1.15846173064867,0.0520000000000209,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",9,0.05,"Fair",0.03,1,5270061,4.925,0.205123593086288,0.863131226292212,0.257736781558075,2404,TRUE,"relative_objective_tolerance",28.7057957125254,0.00480404668758414,1.05658802100382,1.642,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",9,0.05,"sL1",0.1,1,5270061,4.925,0.202933842876078,0.865633827546675,0.25572607994801,1308,TRUE,"relative_objective_tolerance",28.1520350554749,0.00367920607770211,1.13379249444892,1.011,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",9,0.05,"Squared",NA,1,5270061,4.925,0.359995780701979,0.916544935772023,0.54817017499185,66,TRUE,"relative_objective_tolerance",95.0315910085405,NA,1.25075481609693,0.0390000000000157,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",9,0.05,"Fair",0.03,1,5270061,4.925,0.1516430826528,0.990402104110073,0.246496287885317,246,TRUE,"relative_objective_tolerance",28.3240927389636,0.00399044213735125,1.09828143502974,0.195999999999998,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",9,0.05,"sL1",0.1,1,5270061,4.925,0.144676209972617,0.991036017339756,0.241975783885607,121,TRUE,"relative_objective_tolerance",27.7995332496703,0.00280403486025287,1.06252118335428,0.0789999999999793,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0.05,"Squared",NA,1,5271061,4.925,0.494949967119038,0.755349025807293,0.580227491313115,1131,TRUE,"relative_objective_tolerance",59.6933059217052,NA,0.975741187911889,0.324000000000012,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0.05,"Fair",0.03,1,5271061,4.925,0.232426022063973,0.843236789703396,0.241705999807505,679,TRUE,"relative_objective_tolerance",26.0257062252902,0.00192677948873067,0.825556900123516,0.547999999999973,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0.05,"sL1",0.1,1,5271061,4.925,0.235159846879311,0.840233725615566,0.243499377907488,515,TRUE,"relative_objective_tolerance",25.5345060243782,0.00167656909966727,0.893582272238158,0.391999999999996,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0.05,"Cauchy",0.3,1,5271061,4.925,0.229612905769448,0.826095635631901,0.248257282246226,550,TRUE,"relative_objective_tolerance",1.73067432794865,0.000131006580195252,1.69352100497261,0.359999999999985,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0.05,"REE",NA,1,5271061,4.925,0.227492553145369,0.812771530420189,0.253868547521379,2000,FALSE,"fixed_subgradient_budget",143.740697920223,NA,1.57440148631553,0.382000000000005,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0.05,"TMDS",NA,1,5271061,4.925,0.270812201598817,0.743966745677972,0.262487130491181,265,TRUE,"relative_objective_tolerance",1.12609374200421,NA,1.84074732484118,0.0649999999999977,0,NA,NA,NA,NA,9,FALSE
"face","AR",10,0.05,"Squared",NA,1,5271061,4.925,0.49537551389338,0.656321213872047,0.580227220072461,2009,TRUE,"relative_objective_tolerance",59.6933064743184,NA,0.97574909165028,0.51600000000002,0,NA,NA,NA,NA,NA,NA
"face","AR",10,0.05,"Fair",0.03,1,5271061,4.925,0.178516930457334,0.944060361241085,0.253255127919386,1260,TRUE,"relative_objective_tolerance",25.8896760218904,0.00369566293409774,1.07906798878281,0.787000000000006,0,NA,NA,NA,NA,NA,NA
"face","AR",10,0.05,"sL1",0.1,1,5271061,4.925,0.171082348381945,0.948434166415542,0.24639849506001,587,TRUE,"relative_objective_tolerance",25.3462072507671,0.00231813968440778,1.37838074496023,0.397999999999996,0,NA,NA,NA,NA,NA,NA
"face","TS",10,0.05,"Squared",NA,1,5271061,4.925,0.452559388256798,0.771117414955631,0.566220628173076,167,TRUE,"relative_objective_tolerance",59.3007496850289,NA,1.18101541938018,0.0569999999999879,0,NA,NA,NA,NA,NA,NA
"face","TS",10,0.05,"Fair",0.03,1,5271061,4.925,0.272694270861406,0.816077788458641,0.267545480690685,388,TRUE,"relative_objective_tolerance",24.9985104455047,0.00218116560045459,1.58557745545346,0.274000000000001,0,NA,NA,NA,NA,NA,NA
"face","TS",10,0.05,"sL1",0.1,1,5271061,4.925,0.269573199603235,0.820919343784364,0.266224245852538,395,TRUE,"relative_objective_tolerance",24.6151725539839,0.00143490593129996,1.61807075889696,0.316000000000003,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",10,0.05,"Squared",NA,1,5271061,4.925,0.463206192570757,0.691592974940461,0.567133991187994,184,TRUE,"relative_objective_tolerance",66.5100745856004,NA,1.11824527527843,0.0670000000000073,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",10,0.05,"Fair",0.03,1,5271061,4.925,0.210001867737606,0.780185066738893,0.252543578703891,550,TRUE,"relative_objective_tolerance",28.9164801519555,0.00386836282213925,0.874604346151074,0.400000000000006,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",10,0.05,"sL1",0.1,1,5271061,4.925,0.213916084158264,0.773819353275558,0.256672047002833,341,TRUE,"relative_objective_tolerance",28.4547000489193,0.00319061978015602,0.870425750152401,0.234999999999985,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",10,0.05,"Squared",NA,1,5271061,4.925,0.392782236212589,0.843205887484898,0.54108371113957,70,TRUE,"relative_objective_tolerance",64.6240779688911,NA,1.4598535643457,0.0409999999999968,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",10,0.05,"Fair",0.03,1,5271061,4.925,0.226524178297585,0.83694654410521,0.238936824390626,255,TRUE,"relative_objective_tolerance",26.8581960495339,0.00334478924991988,1.90100389344678,0.155000000000001,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",10,0.05,"sL1",0.1,1,5271061,4.925,0.224044280198835,0.83830741580331,0.234602742336896,374,TRUE,"relative_objective_tolerance",26.287657992511,0.00165307289255945,1.85058557340109,0.308999999999997,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",10,0.05,"Squared",NA,1,5271061,4.925,0.626970550174128,0.695530625509292,0.574387720008779,83,TRUE,"relative_objective_tolerance",73.5084763657204,NA,1.44916064077657,0.0330000000000155,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",10,0.05,"Fair",0.03,1,5271061,4.925,0.149540993712181,0.98688257847063,0.23894488029264,183,TRUE,"relative_objective_tolerance",26.8885369052782,0.00474019471524087,1.43768952605032,0.109000000000009,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",10,0.05,"sL1",0.1,1,5271061,4.925,0.145142746903443,0.987750626462437,0.234548027148153,117,TRUE,"relative_objective_tolerance",26.4132091936677,0.00339854377255834,1.35383239217834,0.0809999999999889,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0.1,"Squared",NA,1,5262111,5.3,0.855309428684636,0.523309228611936,0.824382032552838,672,TRUE,"relative_objective_tolerance",114.801701188727,NA,1.80430102250783,0.231999999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0.1,"Fair",0.03,1,5262111,5.3,0.485375409815969,0.614142384212664,0.359195487588936,516,TRUE,"relative_objective_tolerance",42.2626816118806,0.00288784834678539,0.627302465204453,0.359999999999985,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0.1,"sL1",0.1,1,5262111,5.3,0.471213809576583,0.619660890511484,0.347940504602613,361,TRUE,"relative_objective_tolerance",42.0474479030201,0.00176271406498579,0.735142370860892,0.246000000000009,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0.1,"Cauchy",0.3,1,5262111,5.3,0.276070349206584,0.772442359693076,0.265384652939449,390,TRUE,"relative_objective_tolerance",2.51554391008218,0.000156439807652994,0.942740084734793,0.286000000000001,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0.1,"REE",NA,1,5262111,5.3,0.572753509806583,0.613603289358749,0.398881812622869,2000,FALSE,"fixed_subgradient_budget",251.389758608709,NA,1.6509563663263,0.488,0,NA,NA,NA,NA,NA,NA
"face","PU",1,0.1,"TMDS",NA,1,5262111,5.3,0.50266175799038,0.687024688864216,0.568227028491641,128,TRUE,"relative_objective_tolerance",25.1790979489051,NA,2.02185632961351,0.0450000000000159,0,NA,NA,NA,NA,7,FALSE
"face","AR",1,0.1,"Squared",NA,1,5262111,5.3,0.855656718324094,0.559635570784933,0.824382893794464,275,TRUE,"relative_objective_tolerance",114.801694437849,NA,1.80427497801868,0.0809999999999889,0,NA,NA,NA,NA,NA,NA
"face","AR",1,0.1,"Fair",0.03,1,5262111,5.3,0.22896774422974,0.893332219084204,0.27241532764975,900,TRUE,"relative_objective_tolerance",40.4130455207563,0.00737530632939988,1.36980319814595,0.658999999999992,0,NA,NA,NA,NA,NA,NA
"face","AR",1,0.1,"sL1",0.1,1,5262111,5.3,0.238216309045011,0.885989004196955,0.275743119081596,535,TRUE,"relative_objective_tolerance",40.1880907579229,0.00532515405204878,1.40328801425599,0.384999999999991,0,NA,NA,NA,NA,NA,NA
"face","TS",1,0.1,"Squared",NA,1,5262111,5.3,0.769914903672386,0.592256146233883,0.811066077712098,121,TRUE,"relative_objective_tolerance",114.607394678813,NA,2.43864858075396,0.0519999999999925,0,NA,NA,NA,NA,NA,NA
"face","TS",1,0.1,"Fair",0.03,1,5262111,5.3,0.489346791546547,0.712254501643219,0.354972913302199,1236,TRUE,"relative_objective_tolerance",40.4356337221076,0.00300416815533159,1.42801082228995,0.950999999999993,0,NA,NA,NA,NA,NA,NA
"face","TS",1,0.1,"sL1",0.1,1,5262111,5.3,0.46808181543278,0.714311159016984,0.345513577210436,667,TRUE,"relative_objective_tolerance",40.258949831066,0.00182740145963324,1.41659062570356,0.498000000000019,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",1,0.1,"Squared",NA,1,5262111,5.3,0.692353645944722,0.672111090094443,0.781855235117119,74,TRUE,"relative_objective_tolerance",126.93190029699,NA,1.59923516647358,0.0339999999999918,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",1,0.1,"Fair",0.03,1,5262111,5.3,0.298378010627602,0.730420842769146,0.301999787126504,391,TRUE,"relative_objective_tolerance",42.9251057075282,0.00371935273696135,0.859712820671572,0.298000000000002,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",1,0.1,"sL1",0.1,1,5262111,5.3,0.307882013387173,0.728056673362716,0.306233451755099,298,TRUE,"relative_objective_tolerance",42.683577003271,0.00344215782326578,0.845618586242658,0.254999999999995,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",1,0.1,"Squared",NA,1,5262111,5.3,0.658714440329226,0.689650181907278,0.798526840928627,216,TRUE,"relative_objective_tolerance",123.980060046897,NA,2.10924268192366,0.0980000000000132,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",1,0.1,"Fair",0.03,1,5262111,5.3,0.356585124090079,0.671219672943617,0.297292271469521,918,TRUE,"relative_objective_tolerance",41.7799411972206,0.00623111868501047,1.14068766690405,0.783000000000015,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",1,0.1,"sL1",0.1,1,5262111,5.3,0.363159812550365,0.670082615463358,0.297098084279585,466,TRUE,"relative_objective_tolerance",41.5565451719226,0.00455010860623533,1.11291667817727,0.388999999999982,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",1,0.1,"Squared",NA,1,5262111,5.3,0.622541514254574,0.804508184812849,0.79141541757845,137,TRUE,"relative_objective_tolerance",128.42580383198,NA,1.68722996469322,0.0699999999999932,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",1,0.1,"Fair",0.03,1,5262111,5.3,0.332732866850717,0.891318331104521,0.362806140713895,164,TRUE,"relative_objective_tolerance",45.9249393119445,0.00410081479669853,1.15723042411267,0.157000000000011,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",1,0.1,"sL1",0.1,1,5262111,5.3,0.152655760386994,0.983877366797323,0.252447411004869,120,TRUE,"relative_objective_tolerance",42.5174743355662,0.00311903087517144,1.28692506765317,0.111999999999995,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0.1,"Squared",NA,1,5263111,5.43,0.741589167584313,0.782739317556196,1.02663625231326,259,TRUE,"relative_objective_tolerance",136.561816341358,NA,1.32209209541936,0.0810000000000173,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0.1,"Fair",0.03,1,5263111,5.43,0.439861618872537,0.847291580795247,0.441119956630622,2019,TRUE,"relative_objective_tolerance",45.2075258658244,0.00879213059851982,1.23353250158965,1.476,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0.1,"sL1",0.1,1,5263111,5.43,0.434178767977975,0.847976934980815,0.43563036191876,1433,TRUE,"relative_objective_tolerance",45.0198890980226,0.00692135764573102,1.19743954318993,1.12100000000001,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0.1,"Cauchy",0.3,1,5263111,5.43,0.206161474227883,0.890847571049971,0.246450118950619,271,TRUE,"relative_objective_tolerance",2.63137574681016,0.000142296415170057,1.20662109809753,0.159999999999997,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0.1,"REE",NA,1,5263111,5.43,0.722089157114483,0.763026204919523,1.12679903349795,2000,FALSE,"fixed_subgradient_budget",331.793244034303,NA,2.19341876214719,0.346000000000004,0,NA,NA,NA,NA,NA,NA
"face","PU",2,0.1,"TMDS",NA,1,5263111,5.43,0.337058437021002,0.834867292923291,0.439995056843208,153,TRUE,"relative_objective_tolerance",16.718801159763,NA,1.0555479791372,0.0629999999999882,0,NA,NA,NA,NA,11,FALSE
"face","AR",2,0.1,"Squared",NA,1,5263111,5.43,0.709132239713566,0.810494947695173,1.02152870176142,206,TRUE,"relative_objective_tolerance",136.510497466191,NA,1.48845209154492,0.0840000000000032,0,NA,NA,NA,NA,NA,NA
"face","AR",2,0.1,"Fair",0.03,1,5263111,5.43,0.362055837425593,0.832982532839581,0.399788521904065,2451,TRUE,"relative_objective_tolerance",45.2250431899423,0.00639343566662863,1.20513682468062,1.84900000000002,0,NA,NA,NA,NA,NA,NA
"face","AR",2,0.1,"sL1",0.1,1,5263111,5.43,0.264716151940598,0.875631388316571,0.326576517277585,1012,TRUE,"relative_objective_tolerance",45.1416729998342,0.00193322126658647,1.18954248555393,0.768000000000001,0,NA,NA,NA,NA,NA,NA
"face","TS",2,0.1,"Squared",NA,1,5263111,5.43,0.711520106884021,0.785235001788107,1.02226420940056,256,TRUE,"relative_objective_tolerance",136.506507642002,NA,1.55406411631806,0.0829999999999984,0,NA,NA,NA,NA,NA,NA
"face","TS",2,0.1,"Fair",0.03,1,5263111,5.43,0.237371868737924,0.924435785430004,0.328502322677796,545,TRUE,"relative_objective_tolerance",44.5870194183927,0.00331270589809291,1.66726103371193,0.448000000000008,0,NA,NA,NA,NA,NA,NA
"face","TS",2,0.1,"sL1",0.1,1,5263111,5.43,0.237908877753314,0.923412572826364,0.327401307902347,393,TRUE,"relative_objective_tolerance",44.4402881283442,0.00234546400770262,1.68822376349655,0.370999999999981,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",2,0.1,"Squared",NA,1,5263111,5.43,0.618990368379801,0.887742732573876,1.00241079993947,42,TRUE,"relative_objective_tolerance",144.224108806183,NA,3.0551179885026,0.0229999999999961,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",2,0.1,"Fair",0.03,1,5263111,5.43,0.426119898479189,0.857598686725048,0.429543571191423,1906,TRUE,"relative_objective_tolerance",46.3885419910042,0.00940297742350607,0.89783604827556,1.43700000000001,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",2,0.1,"sL1",0.1,1,5263111,5.43,0.424825864816388,0.859522666102749,0.429647158438383,1723,TRUE,"relative_objective_tolerance",46.1633645039728,0.00735232978252456,0.844061812911183,1.369,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",2,0.1,"Squared",NA,1,5263111,5.43,0.578583029098402,0.91623806345433,0.992513837288608,33,TRUE,"relative_objective_tolerance",143.241445681911,NA,3.67615887646072,0.0200000000000102,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",2,0.1,"Fair",0.03,1,5263111,5.43,0.120877455585696,0.964235051418431,0.228545965795607,818,TRUE,"relative_objective_tolerance",47.6507398856057,0.00350536850941283,1.66829214598549,0.569999999999993,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",2,0.1,"sL1",0.1,1,5263111,5.43,0.140883042579585,0.974297317946946,0.24666483542966,2038,TRUE,"relative_objective_tolerance",47.4079785942459,0.00197766319802251,1.61959091458088,1.5,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",2,0.1,"Squared",NA,1,5263111,5.43,0.666225568327519,0.785002044887133,0.94250883137796,92,TRUE,"relative_objective_tolerance",156.469347514835,NA,1.52330360133042,0.0310000000000059,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",2,0.1,"Fair",0.03,1,5263111,5.43,0.394123439663852,0.849879248290343,0.412385470517121,840,TRUE,"relative_objective_tolerance",48.8506998443589,0.00385323345192212,0.876151735672854,0.572000000000003,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",2,0.1,"sL1",0.1,1,5263111,5.43,0.379922474382782,0.852663440342298,0.399944070129972,346,TRUE,"relative_objective_tolerance",48.6271294736056,0.00301623648854795,0.978881248826358,0.239000000000004,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0.1,"Squared",NA,1,5264111,4.91,0.660251353461053,0.764429433619643,0.87216376355157,1222,TRUE,"relative_objective_tolerance",141.736463226345,NA,2.00509856805695,0.393,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0.1,"Fair",0.03,1,5264111,4.91,0.40500058799366,0.757030329797169,0.331626837378445,5905,TRUE,"relative_objective_tolerance",45.3397909181885,0.00848772105357041,0.744462642210874,4.036,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0.1,"sL1",0.1,1,5264111,4.91,0.410393740270435,0.757388341521863,0.332577982447025,4474,TRUE,"relative_objective_tolerance",45.1737021430605,0.00617835278202538,0.822553528445226,3.282,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0.1,"Cauchy",0.3,1,5264111,4.91,0.249262968345918,0.828110421887004,0.264419505459228,370,TRUE,"relative_objective_tolerance",2.6808239957597,0.000158456428848048,1.24270399190909,0.209,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0.1,"REE",NA,1,5264111,4.91,0.569570688012261,0.769218467905148,0.548295180391828,2000,FALSE,"fixed_subgradient_budget",339.942845242618,NA,1.89168537074427,0.342000000000001,0,NA,NA,NA,NA,NA,NA
"face","PU",3,0.1,"TMDS",NA,1,5264111,4.91,NA,NA,NA,0,FALSE,"disconnected_filtered_graph",NA,NA,NA,NA,0,NA,NA,NA,NA,36,FALSE
"face","AR",3,0.1,"Squared",NA,1,5264111,4.91,0.66136850237788,0.840926566677832,0.872166422096849,93,TRUE,"relative_objective_tolerance",141.73643919839,NA,2.0053268972792,0.046999999999997,0,NA,NA,NA,NA,NA,NA
"face","AR",3,0.1,"Fair",0.03,1,5264111,4.91,0.395068019228712,0.681341286759654,0.302373024525313,287,TRUE,"relative_objective_tolerance",45.9153318891587,0.00601947149953989,1.23055410884305,0.207000000000022,0,NA,NA,NA,NA,NA,NA
"face","AR",3,0.1,"sL1",0.1,1,5264111,4.91,0.406014309189702,0.685860680448756,0.308804009423362,182,TRUE,"relative_objective_tolerance",45.6920349889269,0.00520985211196756,1.05143350610249,0.124000000000024,0,NA,NA,NA,NA,NA,NA
"face","TS",3,0.1,"Squared",NA,1,5264111,4.91,0.661365505598762,0.778774463796922,0.872166404412589,127,TRUE,"relative_objective_tolerance",141.73643922473,NA,2.00531112040218,0.0430000000000064,0,NA,NA,NA,NA,NA,NA
"face","TS",3,0.1,"Fair",0.03,1,5264111,4.91,0.366605604872025,0.694056790934757,0.304645714165541,576,TRUE,"relative_objective_tolerance",45.322649079793,0.00488293633759676,1.67119019834392,0.434000000000026,0,NA,NA,NA,NA,NA,NA
"face","TS",3,0.1,"sL1",0.1,1,5264111,4.91,0.349398492549398,0.688587320940433,0.300409596758961,340,TRUE,"relative_objective_tolerance",45.1140401183002,0.00310511499237467,1.67910691101714,0.254000000000019,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",3,0.1,"Squared",NA,1,5264111,4.91,0.739943241835719,0.741788037785832,0.880158228621993,120,TRUE,"relative_objective_tolerance",144.535114508679,NA,1.09481977307825,0.0550000000000068,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",3,0.1,"Fair",0.03,1,5264111,4.91,0.431412268868345,0.669525480952351,0.328018782049363,379,TRUE,"relative_objective_tolerance",47.2414856562145,0.00402336139799385,0.844402651999725,0.25200000000001,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",3,0.1,"sL1",0.1,1,5264111,4.91,0.415182065805244,0.667824954634323,0.321066624640385,264,TRUE,"relative_objective_tolerance",46.9987073766247,0.00291638924003541,0.833122572854927,0.239000000000004,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",3,0.1,"Squared",NA,1,5264111,4.91,0.651122389930481,0.811936308835021,0.879214804196582,215,TRUE,"relative_objective_tolerance",145.872058627928,NA,0.79476892490882,0.0579999999999927,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",3,0.1,"Fair",0.03,1,5264111,4.91,0.255993713500237,0.887568221577525,0.302819037244461,5804,TRUE,"relative_objective_tolerance",46.4207353595154,0.00758406896814817,1.20394784255824,4.09399999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",3,0.1,"sL1",0.1,1,5264111,4.91,0.249848430702023,0.887149455608698,0.298748321505377,2112,TRUE,"relative_objective_tolerance",46.1367178722235,0.00564267029560463,1.15122228916329,1.53100000000001,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",3,0.1,"Squared",NA,1,5264111,4.91,0.737904079073817,0.846947338856603,0.875265287022101,39,TRUE,"relative_objective_tolerance",174.053116929055,NA,1.40167299406909,0.0159999999999911,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",3,0.1,"Fair",0.03,1,5264111,4.91,0.207383967980141,0.994484472243472,0.290265129354195,289,TRUE,"relative_objective_tolerance",46.3162451359747,0.0058219481127069,1.24469609430461,0.205999999999989,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",3,0.1,"sL1",0.1,1,5264111,4.91,0.203275021113509,0.994513509360515,0.28703468669096,181,TRUE,"relative_objective_tolerance",46.0110848695415,0.00459268997426542,1.11602255312791,0.163999999999987,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0.1,"Squared",NA,1,5265111,4.925,0.56061968305766,0.779100612911502,0.888239585356505,133,TRUE,"relative_objective_tolerance",140.472772294453,NA,2.52302303353688,0.0600000000000023,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0.1,"Fair",0.03,1,5265111,4.925,0.486621860316616,0.594034184656463,0.376276189620425,409,TRUE,"relative_objective_tolerance",47.9568386472742,0.00334408169987005,1.54503707869212,0.269000000000005,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0.1,"sL1",0.1,1,5265111,4.925,0.443323237678305,0.611717097270211,0.359539791315621,369,TRUE,"relative_objective_tolerance",47.8219802255641,0.00290471425397649,1.42936651141307,0.323999999999984,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0.1,"Cauchy",0.3,1,5265111,4.925,0.24260957302976,0.825057156095846,0.263293272668303,284,TRUE,"relative_objective_tolerance",2.64514864900598,0.000161000086765594,1.41902963815751,0.198000000000008,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0.1,"REE",NA,1,5265111,4.925,0.661276024415269,0.696566144333284,0.719271148485258,2000,FALSE,"fixed_subgradient_budget",341.244950653676,NA,0.945358630016383,0.468999999999994,0,NA,NA,NA,NA,NA,NA
"face","PU",4,0.1,"TMDS",NA,1,5265111,4.925,0.401668998610187,0.700423228337742,0.32126357435749,1389,TRUE,"relative_objective_tolerance",0.568771729348264,NA,1.24927039175,0.417000000000002,0,NA,NA,NA,NA,23,FALSE
"face","AR",4,0.1,"Squared",NA,1,5265111,4.925,0.601689283098966,0.746613731563148,0.89265087229699,110,TRUE,"relative_objective_tolerance",140.329209739042,NA,2.93820458764937,0.039999999999992,0,NA,NA,NA,NA,NA,NA
"face","AR",4,0.1,"Fair",0.03,1,5265111,4.925,0.185488546305,0.936965588989549,0.271078878109246,1401,TRUE,"relative_objective_tolerance",45.8231881135559,0.00701680307044231,1.12042917670566,1.04299999999998,0,NA,NA,NA,NA,NA,NA
"face","AR",4,0.1,"sL1",0.1,1,5265111,4.925,0.178777834152988,0.937527762462559,0.266131258483513,861,TRUE,"relative_objective_tolerance",45.5945847202659,0.00481879628167748,1.14608023229608,0.730999999999995,0,NA,NA,NA,NA,NA,NA
"face","TS",4,0.1,"Squared",NA,1,5265111,4.925,0.579888633634801,0.765242771346747,0.890470326987214,107,TRUE,"relative_objective_tolerance",140.304217846293,NA,2.6296825701325,0.039999999999992,0,NA,NA,NA,NA,NA,NA
"face","TS",4,0.1,"Fair",0.03,1,5265111,4.925,0.655477756217161,0.633628189448537,0.462878290022108,543,TRUE,"relative_objective_tolerance",49.1149207218911,0.00247291053349549,1.83199823979611,0.341999999999985,0,NA,NA,NA,NA,NA,NA
"face","TS",4,0.1,"sL1",0.1,1,5265111,4.925,0.647292704595058,0.638236708356133,0.457877312301312,251,TRUE,"relative_objective_tolerance",49.0086094117903,0.00185520883978007,1.86164389110032,0.219999999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",4,0.1,"Squared",NA,1,5265111,4.925,0.609601224097787,0.762720703451135,0.889601215989761,48,TRUE,"relative_objective_tolerance",146.12435218262,NA,2.77605517232718,0.0169999999999959,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",4,0.1,"Fair",0.03,1,5265111,4.925,0.348559126116563,0.684811972587626,0.317150399799044,331,TRUE,"relative_objective_tolerance",48.6784378865028,0.00358635672574828,1.24290503270898,0.336999999999989,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",4,0.1,"sL1",0.1,1,5265111,4.925,0.344988436009376,0.682890247146962,0.31359227176506,225,TRUE,"relative_objective_tolerance",48.5086731183396,0.00244912454771404,1.1351228314704,0.150000000000006,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",4,0.1,"Squared",NA,1,5265111,4.925,0.575126088255157,0.814434481858798,0.885103169113829,46,TRUE,"relative_objective_tolerance",144.594633745208,NA,2.41390223963158,0.0250000000000057,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",4,0.1,"Fair",0.03,1,5265111,4.925,0.246255097599558,0.822045747928587,0.28240043970542,340,TRUE,"relative_objective_tolerance",47.7507414478522,0.00422057660934817,1.79022765097486,0.229000000000013,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",4,0.1,"sL1",0.1,1,5265111,4.925,0.241029405167784,0.823194884152257,0.278179517720114,258,TRUE,"relative_objective_tolerance",47.4990805410589,0.0031017346445185,1.80406991870891,0.231999999999999,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",4,0.1,"Squared",NA,1,5265111,4.925,0.653271394380669,0.805815148897173,0.90292719838203,43,TRUE,"relative_objective_tolerance",147.415554689377,NA,1.66134566970816,0.0219999999999914,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",4,0.1,"Fair",0.03,1,5265111,4.925,0.316612987954058,0.892521920263419,0.348903134985887,156,TRUE,"relative_objective_tolerance",50.2283399936813,0.00417740337772109,1.45904852800781,0.11099999999999,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",4,0.1,"sL1",0.1,1,5265111,4.925,0.318623630245677,0.891258693176969,0.352071834880443,141,TRUE,"relative_objective_tolerance",50.100726447186,0.00295570603061284,1.39058744005524,0.103999999999985,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0.1,"Squared",NA,1,5266111,4.925,0.766858640452454,0.580095016508843,0.817086891187492,472,TRUE,"relative_objective_tolerance",155.269692999242,NA,1.43114994338265,0.157999999999987,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0.1,"Fair",0.03,1,5266111,4.925,0.327186276000207,0.653480046967071,0.289119031968297,1047,TRUE,"relative_objective_tolerance",45.581792196078,0.00348855801601113,0.991675560550641,0.682999999999993,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0.1,"sL1",0.1,1,5266111,4.925,0.318053967047211,0.655148272350102,0.285450295266468,895,TRUE,"relative_objective_tolerance",45.3762307281219,0.00455704779119012,1.046033719468,0.603999999999985,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0.1,"Cauchy",0.3,1,5266111,4.925,0.252654344245291,0.80903044976581,0.26051771945676,263,TRUE,"relative_objective_tolerance",2.65850010353694,0.000148742654271212,1.29705889613755,0.152999999999992,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0.1,"REE",NA,1,5266111,4.925,0.518086240652371,0.672750589017582,0.376559569562696,2000,FALSE,"fixed_subgradient_budget",323.909628531518,NA,0.258304868791259,0.341999999999985,0,NA,NA,NA,NA,NA,NA
"face","PU",5,0.1,"TMDS",NA,1,5266111,4.925,0.278818370639155,0.743585164148705,0.276700904531111,293,TRUE,"relative_objective_tolerance",0.634200557691746,NA,1.20671166850094,0.0690000000000168,0,NA,NA,NA,NA,13,FALSE
"face","AR",5,0.1,"Squared",NA,1,5266111,4.925,0.605600117834657,0.706971567829085,0.815196390135049,238,TRUE,"relative_objective_tolerance",155.660408216758,NA,1.25175124749655,0.0779999999999745,0,NA,NA,NA,NA,NA,NA
"face","AR",5,0.1,"Fair",0.03,1,5266111,4.925,0.221228643562765,0.896504007916161,0.270754321448311,1816,TRUE,"relative_objective_tolerance",45.8190188594647,0.00231909083982186,0.998913864904863,1.36799999999999,0,NA,NA,NA,NA,NA,NA
"face","AR",5,0.1,"sL1",0.1,1,5266111,4.925,0.221185501437497,0.886064904023928,0.272404847580355,598,TRUE,"relative_objective_tolerance",45.5965976307358,0.00177977811446146,0.985691570559267,0.514999999999986,0,NA,NA,NA,NA,NA,NA
"face","TS",5,0.1,"Squared",NA,1,5266111,4.925,0.604833585824974,0.615168423060576,0.815031669368387,1240,TRUE,"relative_objective_tolerance",155.660508466005,NA,1.26454129144757,0.335999999999984,0,NA,NA,NA,NA,NA,NA
"face","TS",5,0.1,"Fair",0.03,1,5266111,4.925,0.387180447111625,0.719052735636835,0.307188897541456,547,TRUE,"relative_objective_tolerance",45.1592212343156,0.00319988813359244,1.43381268575718,0.397999999999996,0,NA,NA,NA,NA,NA,NA
"face","TS",5,0.1,"sL1",0.1,1,5266111,4.925,0.382217118412832,0.720170296020035,0.307424197295175,320,TRUE,"relative_objective_tolerance",44.8995118994073,0.00231439931759898,1.31849305339763,0.229000000000013,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",5,0.1,"Squared",NA,1,5266111,4.925,0.80297229599489,0.748070976357318,0.775188660895429,490,TRUE,"relative_objective_tolerance",171.551586119288,NA,1.39476974965368,0.140999999999991,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",5,0.1,"Fair",0.03,1,5266111,4.925,0.298438518984707,0.833640846636896,0.306047009224018,437,TRUE,"relative_objective_tolerance",47.7313850232385,0.00531766985798902,1.36698196163221,0.330000000000013,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",5,0.1,"sL1",0.1,1,5266111,4.925,0.232494240929028,0.873034230136698,0.284840144709319,679,TRUE,"relative_objective_tolerance",47.3001810144618,0.00200564229275229,1.24846374257159,0.484999999999985,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",5,0.1,"Squared",NA,1,5266111,4.925,0.547070436379038,0.762274874616877,0.733182672637782,62,TRUE,"relative_objective_tolerance",171.775051807292,NA,1.39214741128859,0.0299999999999727,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",5,0.1,"Fair",0.03,1,5266111,4.925,0.359178146684973,0.750376639250479,0.322522625483487,457,TRUE,"relative_objective_tolerance",46.9327247579191,0.00356058295038311,1.59606163291537,0.314999999999998,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",5,0.1,"sL1",0.1,1,5266111,4.925,0.348644721886571,0.743718002984356,0.312380596436705,292,TRUE,"relative_objective_tolerance",46.7449747800018,0.00320410721505833,1.59142758972299,0.237000000000023,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",5,0.1,"Squared",NA,1,5266111,4.925,0.472339455777107,0.908600446410394,0.75600316763602,81,TRUE,"relative_objective_tolerance",172.691225592141,NA,1.05800072615093,0.0250000000000057,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",5,0.1,"Fair",0.03,1,5266111,4.925,0.676239657861283,0.753864062259496,0.452639919992637,503,TRUE,"relative_objective_tolerance",56.752898540331,0.00630875183626225,1.21933394136114,0.301000000000016,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",5,0.1,"sL1",0.1,1,5266111,4.925,0.67414028446566,0.75519963976896,0.450905754738476,435,TRUE,"relative_objective_tolerance",56.8034950089861,0.00386378958533664,1.10250782449567,0.360000000000014,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0.1,"Squared",NA,1,5267111,5.05,0.385324011513561,0.678790843870369,0.879108382449585,255,TRUE,"relative_objective_tolerance",179.573128339421,NA,1.56810503914857,0.0699999999999932,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0.1,"Fair",0.03,1,5267111,5.05,0.255863856444925,0.662626337586859,0.292848411214046,5461,TRUE,"relative_objective_tolerance",48.3181598395022,0.00902496098038077,0.929604347308285,4.23699999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0.1,"sL1",0.1,1,5267111,5.05,0.24820746654213,0.661511030326294,0.287683748358854,2846,TRUE,"relative_objective_tolerance",48.1582776071712,0.00689960303143807,1.09921383333755,1.94900000000001,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0.1,"Cauchy",0.3,1,5267111,5.05,0.239275527118413,0.791539505089297,0.254514730893945,208,TRUE,"relative_objective_tolerance",2.71916358097469,0.000157561168072894,1.29723542969877,0.114000000000004,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0.1,"REE",NA,1,5267111,5.05,0.279937977886636,0.679539155513574,0.277871886772676,2000,FALSE,"fixed_subgradient_budget",372.239885557166,NA,1.24123714344003,0.379999999999995,0,NA,NA,NA,NA,NA,NA
"face","PU",6,0.1,"TMDS",NA,1,5267111,5.05,0.375569587842686,0.69761068387989,0.425200248265816,217,TRUE,"relative_objective_tolerance",23.5569251060894,NA,1.27071094597601,0.0449999999999875,0,NA,NA,NA,NA,9,FALSE
"face","AR",6,0.1,"Squared",NA,1,5267111,5.05,0.385327767638315,0.737553337181054,0.879108447636376,139,TRUE,"relative_objective_tolerance",179.573126352656,NA,1.56810449753931,0.0499999999999829,0,NA,NA,NA,NA,NA,NA
"face","AR",6,0.1,"Fair",0.03,1,5267111,5.05,0.223026370459927,0.869579119340928,0.289705844302419,713,TRUE,"relative_objective_tolerance",48.2684236451564,0.00854557226069596,1.2499116654855,0.566000000000003,0,NA,NA,NA,NA,NA,NA
"face","AR",6,0.1,"sL1",0.1,1,5267111,5.05,0.213374626554655,0.876021367708188,0.282768969259225,436,TRUE,"relative_objective_tolerance",48.1126975842064,0.00643708881945688,1.20532979678555,0.322000000000003,0,NA,NA,NA,NA,NA,NA
"face","TS",6,0.1,"Squared",NA,1,5267111,5.05,0.385303419223181,0.815387989005741,0.879108475028714,150,TRUE,"relative_objective_tolerance",179.573126450061,NA,1.56810364507588,0.0680000000000121,0,NA,NA,NA,NA,NA,NA
"face","TS",6,0.1,"Fair",0.03,1,5267111,5.05,0.236360829522471,0.793398106936997,0.285629907768507,906,TRUE,"relative_objective_tolerance",48.2558392800406,0.00820313431775887,1.26859546194965,0.661000000000001,0,NA,NA,NA,NA,NA,NA
"face","TS",6,0.1,"sL1",0.1,1,5267111,5.05,0.227275111220408,0.802153621179762,0.28001648922261,561,TRUE,"relative_objective_tolerance",48.1038641458651,0.00587325382162091,1.32483290979812,0.390999999999991,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",6,0.1,"Squared",NA,1,5267111,5.05,0.434154211964184,0.73473908889,0.896233357748485,506,TRUE,"relative_objective_tolerance",186.148165006855,NA,0.848617205677691,0.134999999999991,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",6,0.1,"Fair",0.03,1,5267111,5.05,0.183446093896345,0.869123524607117,0.273821355099783,593,TRUE,"relative_objective_tolerance",50.9423320533894,0.00565013611421014,0.955327800239307,0.395999999999987,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",6,0.1,"sL1",0.1,1,5267111,5.05,0.187035660605195,0.862689541158338,0.276467626364517,292,TRUE,"relative_objective_tolerance",50.6980261091,0.00418559430243304,1.2139547857987,0.219999999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",6,0.1,"Squared",NA,1,5267111,5.05,0.404997861636846,0.808875521037352,0.84841022435331,242,TRUE,"relative_objective_tolerance",194.062819969113,NA,1.09200522167061,0.0789999999999793,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",6,0.1,"Fair",0.03,1,5267111,5.05,0.312460494061866,0.679751090559085,0.300729101364307,834,TRUE,"relative_objective_tolerance",50.862577287188,0.00668083129487349,1.01742377430956,0.620000000000005,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",6,0.1,"sL1",0.1,1,5267111,5.05,0.313431617829537,0.674628171294384,0.30161095879116,638,TRUE,"relative_objective_tolerance",50.6798330359129,0.00543506969899659,1.04256977606088,0.461000000000013,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",6,0.1,"Squared",NA,1,5267111,5.05,0.554105744211376,0.781134571081164,0.735856062801754,199,TRUE,"relative_objective_tolerance",231.6105210149,NA,1.06685284981671,0.0589999999999975,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",6,0.1,"Fair",0.03,1,5267111,5.05,0.152024684367139,0.991242235936054,0.260198717715855,168,TRUE,"relative_objective_tolerance",50.3909080793825,0.00363934520177367,0.987337001938926,0.100999999999999,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",6,0.1,"sL1",0.1,1,5267111,5.05,0.144291536413579,0.99169047662829,0.254948929064698,125,TRUE,"relative_objective_tolerance",50.1500048569986,0.00290880168208537,1.01945480862426,0.0880000000000223,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0.1,"Squared",NA,1,5268111,5.43,0.534589882670798,0.75630671559038,0.903948639459398,121,TRUE,"relative_objective_tolerance",128.680413974212,NA,1.91454033849967,0.0440000000000111,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0.1,"Fair",0.03,1,5268111,5.43,0.280449947123466,0.777042321579471,0.304497874851907,2684,TRUE,"relative_objective_tolerance",42.9637915500554,0.00510085028378691,0.607219815626583,1.94,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0.1,"sL1",0.1,1,5268111,5.43,0.2752958922905,0.777536348134472,0.300254968425851,1059,TRUE,"relative_objective_tolerance",42.7417793243845,0.00490399317969909,0.645969785010163,0.829999999999984,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0.1,"Cauchy",0.3,1,5268111,5.43,0.256151028003369,0.75437607155406,0.256442288815158,187,TRUE,"relative_objective_tolerance",2.52745958332982,0.000152233439552793,1.47121936004587,0.120000000000005,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0.1,"REE",NA,1,5268111,5.43,0.633122263438571,0.705905614576227,0.637342866707679,2000,FALSE,"fixed_subgradient_budget",292.027142900255,NA,0.948828811200111,0.473000000000013,0,NA,NA,NA,NA,NA,NA
"face","PU",7,0.1,"TMDS",NA,1,5268111,5.43,0.409530341543269,0.655788744261548,0.335826435328448,705,TRUE,"relative_objective_tolerance",0.0430095681817387,NA,1.42442188297298,0.244,0,NA,NA,NA,NA,36,FALSE
"face","AR",7,0.1,"Squared",NA,1,5268111,5.43,0.53822790919644,0.758090081234017,0.913733656013972,134,TRUE,"relative_objective_tolerance",128.647346441759,NA,1.17446374955908,0.0449999999999875,0,NA,NA,NA,NA,NA,NA
"face","AR",7,0.1,"Fair",0.03,1,5268111,5.43,0.28366052882859,0.837736268301192,0.320242267150455,804,TRUE,"relative_objective_tolerance",42.5499473120378,0.00302150939692606,0.667297474001947,0.553999999999974,0,NA,NA,NA,NA,NA,NA
"face","AR",7,0.1,"sL1",0.1,1,5268111,5.43,0.267045910979098,0.846548966938434,0.309936429021766,351,TRUE,"relative_objective_tolerance",42.318879919943,0.0036699262609327,0.694441049916523,0.24799999999999,0,NA,NA,NA,NA,NA,NA
"face","TS",7,0.1,"Squared",NA,1,5268111,5.43,0.548523152912699,0.653996099123774,0.905464186000592,154,TRUE,"relative_objective_tolerance",127.681183051726,NA,1.75124633634727,0.0489999999999782,0,NA,NA,NA,NA,NA,NA
"face","TS",7,0.1,"Fair",0.03,1,5268111,5.43,0.32703502771258,0.684291099218259,0.314084166106316,602,TRUE,"relative_objective_tolerance",42.1733812644626,0.00342249499924874,1.43731099467947,0.424000000000007,0,NA,NA,NA,NA,NA,NA
"face","TS",7,0.1,"sL1",0.1,1,5268111,5.43,0.327569160112496,0.679991594366495,0.314637057868433,353,TRUE,"relative_objective_tolerance",41.9948807962285,0.00153899942026737,1.27635918784676,0.292000000000002,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",7,0.1,"Squared",NA,1,5268111,5.43,0.478136242960017,0.854088240978933,0.890482206109681,92,TRUE,"relative_objective_tolerance",137.432083290684,NA,0.69105626783118,0.0380000000000109,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",7,0.1,"Fair",0.03,1,5268111,5.43,0.189364055790129,0.894813805728367,0.284390479207784,407,TRUE,"relative_objective_tolerance",44.5837972306608,0.00711966622997231,0.75795970927894,0.307000000000016,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",7,0.1,"sL1",0.1,1,5268111,5.43,0.196807905593357,0.890128636348644,0.286999554609465,375,TRUE,"relative_objective_tolerance",44.3526698669894,0.00470444499551719,0.732254506141322,0.284999999999997,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",7,0.1,"Squared",NA,1,5268111,5.43,0.515195332621757,0.718241487432231,0.889336475070846,71,TRUE,"relative_objective_tolerance",137.197921774256,NA,1.28694039510402,0.0249999999999773,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",7,0.1,"Fair",0.03,1,5268111,5.43,0.219126262951026,0.913076916903766,0.284573506071509,715,TRUE,"relative_objective_tolerance",44.5926561973809,0.00521672864221099,1.48224523998558,0.486999999999995,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",7,0.1,"sL1",0.1,1,5268111,5.43,0.218111619291371,0.9098635608412,0.28135034412222,488,TRUE,"relative_objective_tolerance",44.3354164352959,0.00354440188969198,1.59700485336366,0.329000000000008,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",7,0.1,"Squared",NA,1,5268111,5.43,0.619116162291179,0.787235302141288,0.914358938317151,78,TRUE,"relative_objective_tolerance",142.591507209805,NA,1.31237866010437,0.032999999999987,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",7,0.1,"Fair",0.03,1,5268111,5.43,0.188230545840668,0.995233201263283,0.279168815996093,235,TRUE,"relative_objective_tolerance",44.5019430040757,0.00639917858795824,1.29368263179494,0.209000000000003,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",7,0.1,"sL1",0.1,1,5268111,5.43,0.19325896861737,0.995588511581871,0.280891570791318,145,TRUE,"relative_objective_tolerance",44.283990055057,0.00482208488359486,1.34579377220727,0.105999999999995,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0.1,"Squared",NA,1,5269111,5.3,0.879083023715236,0.642606081269946,1.02622709048294,257,TRUE,"relative_objective_tolerance",113.548575955313,NA,0.548410828444589,0.0700000000000216,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0.1,"Fair",0.03,1,5269111,5.3,0.439470682057302,0.794123394694195,0.403545516233942,2280,TRUE,"relative_objective_tolerance",44.7595788825621,0.00614270729825368,1.29381453286931,1.495,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0.1,"sL1",0.1,1,5269111,5.3,0.462395278501352,0.708909286572003,0.371410606097476,3498,TRUE,"relative_objective_tolerance",44.2164682240123,0.00651564589839712,1.20152558837871,2.49699999999999,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0.1,"Cauchy",0.3,1,5269111,5.3,0.22205168886399,0.84184879224297,0.255300796942074,213,TRUE,"relative_objective_tolerance",2.5725126690669,0.000156235605585722,1.36759711668048,0.113,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0.1,"REE",NA,1,5269111,5.3,0.890019423637597,0.453251896429538,1.02671719057273,2000,FALSE,"fixed_subgradient_budget",314.809291031362,NA,1.1809623806455,0.375999999999976,0,NA,NA,NA,NA,NA,NA
"face","PU",8,0.1,"TMDS",NA,1,5269111,5.3,0.480625865630488,0.686923091673741,0.646508740723234,242,TRUE,"relative_objective_tolerance",50.5617700414684,NA,0.92755149019919,0.0560000000000116,0,NA,NA,NA,NA,8,FALSE
"face","AR",8,0.1,"Squared",NA,1,5269111,5.3,0.879095293923797,0.649234464132225,1.02622707971391,224,TRUE,"relative_objective_tolerance",113.548575557922,NA,0.548411764056379,0.0750000000000171,0,NA,NA,NA,NA,NA,NA
"face","AR",8,0.1,"Fair",0.03,1,5269111,5.3,0.37473650481968,0.757541480565138,0.348637341399347,725,TRUE,"relative_objective_tolerance",44.2623340526654,0.00774637218888554,1.36355600607751,0.564000000000021,0,NA,NA,NA,NA,NA,NA
"face","AR",8,0.1,"sL1",0.1,1,5269111,5.3,0.368092723959005,0.754935931529427,0.341871147972752,398,TRUE,"relative_objective_tolerance",44.0794342331659,0.00549393927966946,1.33097909494102,0.27600000000001,0,NA,NA,NA,NA,NA,NA
"face","TS",8,0.1,"Squared",NA,1,5269111,5.3,0.862592585090615,0.638138490265846,1.02455548233016,244,TRUE,"relative_objective_tolerance",113.544542119623,NA,0.567893918536481,0.078000000000003,0,NA,NA,NA,NA,NA,NA
"face","TS",8,0.1,"Fair",0.03,1,5269111,5.3,0.391005012202834,0.736135931466783,0.338271293798626,479,TRUE,"relative_objective_tolerance",43.7335948731001,0.0057757022183676,1.41986687256039,0.337999999999994,0,NA,NA,NA,NA,NA,NA
"face","TS",8,0.1,"sL1",0.1,1,5269111,5.3,0.393431113362758,0.734525107242759,0.337490350927199,331,TRUE,"relative_objective_tolerance",43.5777960899055,0.00396400225729677,1.42804443243792,0.268999999999977,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",8,0.1,"Squared",NA,1,5269111,5.3,0.706227629499609,0.736830144624618,0.971890936775078,110,TRUE,"relative_objective_tolerance",125.380263330066,NA,1.32704956409206,0.0400000000000205,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",8,0.1,"Fair",0.03,1,5269111,5.3,0.218530721604849,0.859435245881314,0.288046552671258,480,TRUE,"relative_objective_tolerance",45.742787328159,0.00283975784453259,1.66968235346865,0.378999999999991,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",8,0.1,"sL1",0.1,1,5269111,5.3,0.217358153374742,0.860580069574444,0.287591335272451,354,TRUE,"relative_objective_tolerance",45.4411274001995,0.00266659483193969,1.57383035811607,0.382000000000005,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",8,0.1,"Squared",NA,1,5269111,5.3,0.670499029911487,0.771971674552964,0.903286084817253,73,TRUE,"relative_objective_tolerance",150.561995140525,NA,0.996868151433299,0.0269999999999868,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",8,0.1,"Fair",0.03,1,5269111,5.3,0.247830247404226,0.904233263326946,0.294270471033223,520,TRUE,"relative_objective_tolerance",45.6987602641735,0.0063820553646868,1.41815359205349,0.363999999999976,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",8,0.1,"sL1",0.1,1,5269111,5.3,0.247437266655297,0.902674499421077,0.292124140435303,306,TRUE,"relative_objective_tolerance",45.5251059774948,0.00468575740174159,1.47833161234397,0.265000000000015,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",8,0.1,"Squared",NA,1,5269111,5.3,0.602987846197495,0.839443120694775,0.8886422532072,63,TRUE,"relative_objective_tolerance",149.37550975941,NA,1.63893808620792,0.0229999999999961,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",8,0.1,"Fair",0.03,1,5269111,5.3,0.160434490997908,0.990887245252385,0.259923700520473,324,TRUE,"relative_objective_tolerance",45.6084848484239,0.00566160112934531,1.20698378408312,0.20999999999998,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",8,0.1,"sL1",0.1,1,5269111,5.3,0.15944207016513,0.99150484938437,0.260091282139288,171,TRUE,"relative_objective_tolerance",45.3827039903604,0.00235578397621664,1.11863403686536,0.129999999999995,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0.1,"Squared",NA,1,5270111,5.055,0.760677169485079,0.623827946783148,0.936744410045373,288,TRUE,"relative_objective_tolerance",150.512395942528,NA,1.10483672309451,0.0940000000000225,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0.1,"Fair",0.03,1,5270111,5.055,0.330669547211975,0.69405372965471,0.312628994548531,658,TRUE,"relative_objective_tolerance",45.7686329122513,0.00293464123533812,0.928061082315122,0.479000000000013,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0.1,"sL1",0.1,1,5270111,5.055,0.336384137105726,0.687228090365624,0.313846483702273,505,TRUE,"relative_objective_tolerance",45.5760966188526,0.00276451534354688,0.978302914380623,0.408000000000015,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0.1,"Cauchy",0.3,1,5270111,5.055,0.27786579048922,0.774276200027005,0.272823880143743,423,TRUE,"relative_objective_tolerance",2.60453512580313,0.0001510111141726,1.37616649957031,0.257000000000005,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0.1,"REE",NA,1,5270111,5.055,0.650507668858131,0.625839561677123,0.501014157019403,2000,FALSE,"fixed_subgradient_budget",327.946136920103,NA,0.881352572914201,0.355999999999995,0,NA,NA,NA,NA,NA,NA
"face","PU",9,0.1,"TMDS",NA,1,5270111,5.055,0.819482381519732,0.403355890210921,0.474507838335335,1032,TRUE,"relative_objective_tolerance",0.282650319720282,NA,1.0267230537402,0.24199999999999,0,NA,NA,NA,NA,29,FALSE
"face","AR",9,0.1,"Squared",NA,1,5270111,5.055,0.922317121443334,0.538457934458139,0.962030712988428,309,TRUE,"relative_objective_tolerance",148.955587875541,NA,1.79801040250525,0.0860000000000127,0,NA,NA,NA,NA,NA,NA
"face","AR",9,0.1,"Fair",0.03,1,5270111,5.055,0.363781664517014,0.849220694825878,0.343236136320253,416,TRUE,"relative_objective_tolerance",45.6045132510942,0.00249529418081547,0.958181278013291,0.284999999999997,0,NA,NA,NA,NA,NA,NA
"face","AR",9,0.1,"sL1",0.1,1,5270111,5.055,0.363252477181532,0.845709863249488,0.341628532830304,233,TRUE,"relative_objective_tolerance",45.3694662084874,0.00439178975379007,1.00477820797791,0.192999999999984,0,NA,NA,NA,NA,NA,NA
"face","TS",9,0.1,"Squared",NA,1,5270111,5.055,0.848852087138988,0.544902285481196,0.943583489173696,147,TRUE,"relative_objective_tolerance",148.608726310307,NA,2.3024790149896,0.0680000000000121,0,NA,NA,NA,NA,NA,NA
"face","TS",9,0.1,"Fair",0.03,1,5270111,5.055,0.434868666355707,0.708582480911508,0.347591099877928,340,TRUE,"relative_objective_tolerance",45.3418561494519,0.00537728328777913,1.20523126929719,0.221000000000004,0,NA,NA,NA,NA,NA,NA
"face","TS",9,0.1,"sL1",0.1,1,5270111,5.055,0.42739761861758,0.708163150259796,0.341836216963622,231,TRUE,"relative_objective_tolerance",45.1394338752075,0.00399326712664389,1.2921806218042,0.238,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",9,0.1,"Squared",NA,1,5270111,5.055,0.773983292670147,0.69384707063781,0.911196255556906,47,TRUE,"relative_objective_tolerance",163.747297501355,NA,2.27187247401793,0.0179999999999723,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",9,0.1,"Fair",0.03,1,5270111,5.055,0.349427880622785,0.815784138648907,0.338451648376739,511,TRUE,"relative_objective_tolerance",48.6276496253033,0.00488283638503228,1.34102339980786,0.37299999999999,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",9,0.1,"sL1",0.1,1,5270111,5.055,0.347765830071921,0.819273277080301,0.338245558442257,242,TRUE,"relative_objective_tolerance",48.365566729611,0.00433980784644872,1.2806623252494,0.238,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",9,0.1,"Squared",NA,1,5270111,5.055,0.758661792120107,0.705847178688518,0.899256470107318,42,TRUE,"relative_objective_tolerance",162.973601413084,NA,1.76225813179158,0.0209999999999866,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",9,0.1,"Fair",0.03,1,5270111,5.055,0.389130911276273,0.696317537926991,0.328955210158939,529,TRUE,"relative_objective_tolerance",46.9803399451893,0.00618224631122228,1.17927814310771,0.402000000000015,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",9,0.1,"sL1",0.1,1,5270111,5.055,0.379868669484713,0.698550965025625,0.324724469540996,403,TRUE,"relative_objective_tolerance",46.7698451958441,0.00483304616240617,1.20933219734446,0.299000000000007,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",9,0.1,"Squared",NA,1,5270111,5.055,0.790216529904729,0.74050759850419,0.922186506491346,38,TRUE,"relative_objective_tolerance",166.258920133179,NA,1.98377248491575,0.0169999999999959,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",9,0.1,"Fair",0.03,1,5270111,5.055,0.606771244652917,0.784304010872325,0.46196098772913,256,TRUE,"relative_objective_tolerance",50.6404529022175,0.00793690702162465,1.22322167625422,0.177000000000021,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",9,0.1,"sL1",0.1,1,5270111,5.055,0.602193779708753,0.786868731616042,0.456063231032451,207,TRUE,"relative_objective_tolerance",50.5551403298228,0.00540450656505597,1.16326176538194,0.142000000000024,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0.1,"Squared",NA,1,5271111,5.3,0.770565983075113,0.695793137082805,0.932390234418041,110,TRUE,"relative_objective_tolerance",154.114648455845,NA,1.18770581832231,0.0430000000000064,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0.1,"Fair",0.03,1,5271111,5.3,0.263784359267744,0.705651818709692,0.2777169501222,4492,TRUE,"relative_objective_tolerance",47.1887023312168,0.00972620091530275,1.15157707816703,3.245,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0.1,"sL1",0.1,1,5271111,5.3,0.263170755224729,0.690868545899421,0.275964205143762,1896,TRUE,"relative_objective_tolerance",47.0053173152604,0.0071929561252587,1.09337193595825,1.36499999999998,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0.1,"Cauchy",0.3,1,5271111,5.3,0.255031970234972,0.673174679370752,0.257875054899203,320,TRUE,"relative_objective_tolerance",2.72245668111127,0.00014919762781453,1.34605217664757,0.274000000000001,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0.1,"REE",NA,1,5271111,5.3,0.421518587741341,0.735073500031471,0.37583261572044,2000,FALSE,"fixed_subgradient_budget",322.940429114908,NA,1.27772069766498,0.415999999999997,0,NA,NA,NA,NA,NA,NA
"face","PU",10,0.1,"TMDS",NA,1,5271111,5.3,0.297082726221799,0.678032325609886,0.269142229024308,254,TRUE,"relative_objective_tolerance",0.983518736819547,NA,1.44659455672937,0.0550000000000068,0,NA,NA,NA,NA,13,FALSE
"face","AR",10,0.1,"Squared",NA,1,5271111,5.3,0.769509136054836,0.656007454131831,0.932346605086757,752,TRUE,"relative_objective_tolerance",154.114686730269,NA,1.18798160182128,0.224999999999994,0,NA,NA,NA,NA,NA,NA
"face","AR",10,0.1,"Fair",0.03,1,5271111,5.3,0.241166750671811,0.926086657967218,0.279966883394928,579,TRUE,"relative_objective_tolerance",47.6773818448871,0.00533077087120091,0.817203355388614,0.412000000000006,0,NA,NA,NA,NA,NA,NA
"face","AR",10,0.1,"sL1",0.1,1,5271111,5.3,0.221589594390919,0.928079987345666,0.270366759685924,416,TRUE,"relative_objective_tolerance",47.4798916386043,0.00227509538120259,1.02513527561217,0.297000000000025,0,NA,NA,NA,NA,NA,NA
"face","TS",10,0.1,"Squared",NA,1,5271111,5.3,0.752201777566587,0.655574238193702,0.927195222830131,134,TRUE,"relative_objective_tolerance",154.087967847077,NA,1.27347646381377,0.0519999999999925,0,NA,NA,NA,NA,NA,NA
"face","TS",10,0.1,"Fair",0.03,1,5271111,5.3,0.305259334951593,0.752036600089333,0.280362245490697,493,TRUE,"relative_objective_tolerance",47.9507448523653,0.00642105296134445,1.51277494261604,0.371999999999986,0,NA,NA,NA,NA,NA,NA
"face","TS",10,0.1,"sL1",0.1,1,5271111,5.3,0.237058321250863,0.808136080632325,0.266717569058625,589,TRUE,"relative_objective_tolerance",46.9077129152917,0.00630613248164169,1.11816051466377,0.430999999999983,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",10,0.1,"Squared",NA,1,5271111,5.3,0.810267743710756,0.686842279731743,0.892706977329621,161,TRUE,"relative_objective_tolerance",167.837091183973,NA,0.923034676068991,0.0479999999999734,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",10,0.1,"Fair",0.03,1,5271111,5.3,0.213646580822042,0.694885790565464,0.282489449815039,1576,TRUE,"relative_objective_tolerance",49.2432485844607,0.00881181268295507,0.788020799181245,1.14400000000001,0,NA,NA,NA,NA,NA,NA
"face","PU+AR",10,0.1,"sL1",0.1,1,5271111,5.3,0.213009117668512,0.686772128222941,0.282899716335926,1527,TRUE,"relative_objective_tolerance",49.0096952867002,0.00721377233250451,0.784740402949409,1.01000000000002,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",10,0.1,"Squared",NA,1,5271111,5.3,0.652302984095855,0.917317470899871,0.900833581710568,226,TRUE,"relative_objective_tolerance",164.682708605837,NA,1.42380069875291,0.0670000000000073,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",10,0.1,"Fair",0.03,1,5271111,5.3,0.253456224033097,0.763398545330749,0.273260127266554,2301,TRUE,"relative_objective_tolerance",49.3932853452469,0.00784436644862755,1.16762777524577,1.76600000000002,0,NA,NA,NA,NA,NA,NA
"face","PU+TS",10,0.1,"sL1",0.1,1,5271111,5.3,0.237226728609657,0.824385290523756,0.268628573086111,1042,TRUE,"relative_objective_tolerance",49.1279849876248,0.00548930823688712,1.11588205885539,0.76400000000001,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",10,0.1,"Squared",NA,1,5271111,5.3,0.640104938874404,0.928849206985322,0.90002746488483,121,TRUE,"relative_objective_tolerance",165.353993777913,NA,0.991968855056388,0.0660000000000025,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",10,0.1,"Fair",0.03,1,5271111,5.3,0.343816127432155,0.946993478865375,0.375864643329042,138,TRUE,"relative_objective_tolerance",49.9650224805882,0.00598500632070924,1.22952875793946,0.0909999999999798,0,NA,NA,NA,NA,NA,NA
"face","AR+TS",10,0.1,"sL1",0.1,1,5271111,5.3,0.331579801761384,0.949558407258964,0.372059964964472,144,TRUE,"relative_objective_tolerance",49.8050087977296,0.00466320839103738,1.06928240465907,0.0949999999999989,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",1,0.02,"Squared",NA,1,6262031,57,0.692866459477235,0.675383356566071,26.6624465578781,209,TRUE,"relative_objective_tolerance",12.135713948339,NA,17.3797964557739,0.0660000000000025,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",1,0.02,"Fair",0.03,1,6262031,57,0.716727521042871,0.712461576489345,25.2062613785209,498,TRUE,"relative_objective_tolerance",12.5230471061377,0.00168527930309353,11.79268438805,0.324999999999989,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",1,0.02,"sL1",0.1,1,6262031,57,0.699586225523949,0.673170714656208,26.2276270308376,421,TRUE,"relative_objective_tolerance",12.3095024061627,0.00110485188875484,9.83666312963562,0.343999999999994,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",1,0.02,"Squared",NA,1,6262031,57,0.654694394901404,0.772181169367776,26.0247484798518,61,TRUE,"relative_objective_tolerance",17.4717983701631,NA,1.61266399387721,0.0250000000000057,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",1,0.02,"Fair",0.03,1,6262031,57,0.240372027186222,0.970662137263482,25.3694739581602,277,TRUE,"relative_objective_tolerance",15.7449167329829,0.00238991608581064,13.9397988768375,0.211999999999989,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",1,0.02,"sL1",0.1,1,6262031,57,0.303630849195873,0.943773842196264,25.4307645784745,152,TRUE,"relative_objective_tolerance",15.9426292941195,0.00106944593588813,1.23868023403186,0.103999999999985,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",2,0.02,"Squared",NA,1,6263031,57,0.685191704645957,0.664294245737339,26.9805993850661,172,TRUE,"relative_objective_tolerance",12.7314769223802,NA,18.0320840034664,0.0649999999999977,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",2,0.02,"Fair",0.03,1,6263031,57,0.767542032461673,0.662597000635703,25.2450735141882,669,TRUE,"relative_objective_tolerance",13.2888153688249,0.00163486178107015,8.87715224632882,0.552000000000021,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",2,0.02,"sL1",0.1,1,6263031,57,0.470106058572234,0.84609774317092,25.5511408148725,587,TRUE,"relative_objective_tolerance",14.0567851096185,0.00104991953520147,9.54485221662413,0.444000000000017,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",2,0.02,"Squared",NA,1,6263031,57,0.640326977674887,0.78748151315502,26.6275349679303,235,TRUE,"relative_objective_tolerance",15.8670612319882,NA,8.02707920300752,0.0740000000000123,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",2,0.02,"Fair",0.03,1,6263031,57,0.766968722061279,0.68172628348343,24.9604905154698,213,TRUE,"relative_objective_tolerance",14.0534660461362,0.00172838986435397,3.89799049306031,0.179000000000002,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",2,0.02,"sL1",0.1,1,6263031,57,0.759157532544121,0.688232536805178,24.8500170525113,198,TRUE,"relative_objective_tolerance",13.4738624604223,0.00105772833321139,6.94561521657915,0.135999999999996,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",3,0.02,"Squared",NA,1,6264031,58,0.688114633190833,0.730628174232439,26.4715819435114,107,TRUE,"relative_objective_tolerance",7.64507518536777,NA,14.8045708824831,0.0449999999999875,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",3,0.02,"Fair",0.03,1,6264031,58,0.693159501158857,0.724551390087016,25.5049685894367,820,TRUE,"relative_objective_tolerance",10.7256908837197,0.00142310796796123,10.7264508129112,0.632000000000005,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",3,0.02,"sL1",0.1,1,6264031,58,0.693331839785563,0.724067432985184,25.5280623184133,1186,TRUE,"relative_objective_tolerance",10.0673822844336,0.000920469544883433,10.6889371317071,0.931000000000012,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",3,0.02,"Squared",NA,1,6264031,58,0.786979634069046,0.676988871676413,26.2012016049713,104,TRUE,"relative_objective_tolerance",9.85274951729803,NA,4.92659012423652,0.0409999999999968,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",3,0.02,"Fair",0.03,1,6264031,58,0.509881706737732,0.849741439535051,25.414681032824,217,TRUE,"relative_objective_tolerance",14.4845633392985,0.00226625291493087,1.13929482720638,0.187000000000012,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",3,0.02,"sL1",0.1,1,6264031,58,0.556610849231945,0.822460541363469,25.4654571280451,96,TRUE,"relative_objective_tolerance",14.1636930782349,0.00117505636464165,1.16546213305111,0.0660000000000025,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",4,0.02,"Squared",NA,1,6265031,57,0.587515965582294,0.796727366609547,27.1716209435589,267,TRUE,"relative_objective_tolerance",13.6805898378437,NA,16.1030208679603,0.0840000000000032,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",4,0.02,"Fair",0.03,1,6265031,57,0.550473360615095,0.819682840936762,26.1696531921238,676,TRUE,"relative_objective_tolerance",13.5193250632803,0.00148425105223159,11.4971211804766,0.466000000000008,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",4,0.02,"sL1",0.1,1,6265031,57,0.543385984420936,0.824371907649128,25.99980548132,224,TRUE,"relative_objective_tolerance",12.9134437464831,0.00108941324158114,12.0915866281684,0.156999999999982,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",4,0.02,"Squared",NA,1,6265031,57,0.739489402751889,0.701264527115428,26.9968048825806,170,TRUE,"relative_objective_tolerance",15.2623159270487,NA,5.58977348075232,0.0550000000000068,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",4,0.02,"Fair",0.03,1,6265031,57,0.61206961108532,0.793429537566319,25.6575052211367,208,TRUE,"relative_objective_tolerance",14.7522380146676,0.00158860987165371,0.919538193858775,0.134000000000015,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",4,0.02,"sL1",0.1,1,6265031,57,0.628371419709046,0.782712369762274,25.5983182775742,94,TRUE,"relative_objective_tolerance",14.1943066889757,0.00126343199413021,3.15163969080439,0.0680000000000121,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",5,0.02,"Squared",NA,1,6266031,57,0.74972282948296,0.673993613403824,26.8261790492119,168,TRUE,"relative_objective_tolerance",13.4169744295225,NA,14.6863037187531,0.0690000000000168,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",5,0.02,"Fair",0.03,1,6266031,57,0.753189814117136,0.672717237519087,25.4542728350628,337,TRUE,"relative_objective_tolerance",12.783055321426,0.0015833888504234,8.19965691996235,0.198999999999984,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",5,0.02,"sL1",0.1,1,6266031,57,0.689517259086299,0.723470419756417,25.4728278364349,502,TRUE,"relative_objective_tolerance",11.6909779852791,0.00103720580743569,10.1147338366341,0.370000000000005,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",5,0.02,"Squared",NA,1,6266031,57,0.695181918445164,0.727632412664589,26.5367916716859,78,TRUE,"relative_objective_tolerance",15.8584441379401,NA,10.4284341626285,0.0440000000000111,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",5,0.02,"Fair",0.03,1,6266031,57,0.737573581818502,0.702090698226401,24.8513755492426,148,TRUE,"relative_objective_tolerance",13.8623769567737,0.00165162758679076,4.57887970577079,0.0940000000000225,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",5,0.02,"sL1",0.1,1,6266031,57,0.735083322156317,0.703602431452485,24.8569200985598,124,TRUE,"relative_objective_tolerance",13.2670397276054,0.0010466500689603,6.69111759161453,0.0870000000000175,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",6,0.02,"Squared",NA,1,6267031,58,0.693931546419678,0.678616703513793,26.3808733236415,169,TRUE,"relative_objective_tolerance",9.81501122091671,NA,16.9248540159747,0.0589999999999975,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",6,0.02,"Fair",0.03,1,6267031,58,0.721608809544982,0.686233095181038,25.7658929445184,639,TRUE,"relative_objective_tolerance",12.0288967919802,0.00149185934623781,8.53760959343087,0.47999999999999,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",6,0.02,"sL1",0.1,1,6267031,58,0.733838845048546,0.673570821839943,25.366271949357,835,TRUE,"relative_objective_tolerance",11.0853302531276,0.00100456723250445,7.68381060482291,0.662999999999982,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",6,0.02,"Squared",NA,1,6267031,58,0.720139699448059,0.731199082675692,25.946036346552,114,TRUE,"relative_objective_tolerance",13.3932820537473,NA,9.94962742671371,0.0420000000000016,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",6,0.02,"Fair",0.03,1,6267031,58,0.531776218567774,0.841157672100076,25.3669981524129,544,TRUE,"relative_objective_tolerance",15.1534294472129,0.00183807546727302,4.74711380894412,0.379999999999995,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",6,0.02,"sL1",0.1,1,6267031,58,0.57090160622187,0.816750046213911,25.2169751622346,312,TRUE,"relative_objective_tolerance",14.8558419726774,0.00110515901251057,3.26135677613783,0.305000000000007,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",7,0.02,"Squared",NA,1,6268031,57,0.718875533246405,0.676808929620362,26.6409850875706,153,TRUE,"relative_objective_tolerance",12.7431179808004,NA,15.5645560961099,0.0500000000000114,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",7,0.02,"Fair",0.03,1,6268031,57,0.538972681577591,0.813573959172904,25.9009857955878,553,TRUE,"relative_objective_tolerance",14.9742057142017,0.00160257533292439,10.3198546852521,0.420999999999992,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",7,0.02,"sL1",0.1,1,6268031,57,0.529035186456785,0.8155333977991,25.7847755145548,684,TRUE,"relative_objective_tolerance",14.3396764165562,0.00110232088851237,11.3021067022746,0.574999999999989,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",7,0.02,"Squared",NA,1,6268031,57,0.710696592755208,0.743997515683999,26.1448181455444,126,TRUE,"relative_objective_tolerance",17.0468340271709,NA,5.35629210614767,0.0449999999999875,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",7,0.02,"Fair",0.03,1,6268031,57,0.763300109425831,0.684342057002676,24.8713857762491,182,TRUE,"relative_objective_tolerance",14.172051778339,0.0015684143690351,3.84912667867757,0.120999999999981,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",7,0.02,"sL1",0.1,1,6268031,57,0.785497139393534,0.668186956978312,24.8130430394734,139,TRUE,"relative_objective_tolerance",13.6742818810159,0.00101507586902453,0.614184539869008,0.0999999999999943,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",8,0.02,"Squared",NA,1,6269031,57,0.812986880503872,0.602114678466823,26.63334539783,336,TRUE,"relative_objective_tolerance",11.4274403309566,NA,10.5651604494683,0.11699999999999,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",8,0.02,"Fair",0.03,1,6269031,57,0.727290278035002,0.659820899968632,26.1880755355876,1031,TRUE,"relative_objective_tolerance",13.9970966530112,0.001561891675989,8.73784889914995,0.778999999999996,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",8,0.02,"sL1",0.1,1,6269031,57,0.782431337588743,0.603716469818247,26.1144324335743,371,TRUE,"relative_objective_tolerance",13.8458467518915,0.00107625403364123,8.59369922202916,0.288999999999987,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",8,0.02,"Squared",NA,1,6269031,57,0.756584919267435,0.701354098441184,26.3429644437634,69,TRUE,"relative_objective_tolerance",13.8789816529782,NA,10.1245304798962,0.0360000000000014,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",8,0.02,"Fair",0.03,1,6269031,57,0.786606460738905,0.667200334391486,25.0674996687565,210,TRUE,"relative_objective_tolerance",13.0493841798367,0.00159515575212353,3.12468694409302,0.192000000000007,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",8,0.02,"sL1",0.1,1,6269031,57,0.784758823437246,0.668301490199038,24.8989728067409,147,TRUE,"relative_objective_tolerance",12.5917793265916,0.000959418554925348,0.30281282525651,0.15900000000002,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",9,0.02,"Squared",NA,1,6270031,57,0.731374197441721,0.669747293690715,26.6449522302974,184,TRUE,"relative_objective_tolerance",9.97363214718287,NA,16.8800834807543,0.0730000000000075,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",9,0.02,"Fair",0.03,1,6270031,57,0.79392585734742,0.577748989342988,26.0050719038806,729,TRUE,"relative_objective_tolerance",14.5009077309457,0.0014028368510096,10.6772031728933,0.513000000000005,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",9,0.02,"sL1",0.1,1,6270031,57,0.745296335473001,0.615902089593375,25.9738264474735,621,TRUE,"relative_objective_tolerance",13.6979714979374,0.00104605975837189,10.7300569331307,0.50200000000001,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",9,0.02,"Squared",NA,1,6270031,57,0.750366431479999,0.710784875150779,26.1712739596764,73,TRUE,"relative_objective_tolerance",14.1561219182043,NA,8.19192890814237,0.0370000000000061,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",9,0.02,"Fair",0.03,1,6270031,57,0.632060886094291,0.781955039851644,25.1407482620423,199,TRUE,"relative_objective_tolerance",16.5729046354254,0.00148064956879904,3.73506124212034,0.123999999999995,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",9,0.02,"sL1",0.1,1,6270031,57,0.642143251841521,0.775819927590203,25.0947736179837,122,TRUE,"relative_objective_tolerance",15.9108852276456,0.00123243687249352,3.36972115888845,0.0769999999999982,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",10,0.02,"Squared",NA,1,6271031,58,0.64603313833881,0.710575215726875,26.3388822781383,243,TRUE,"relative_objective_tolerance",9.26949661381176,NA,17.7321244337581,0.0749999999999886,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",10,0.02,"Fair",0.03,1,6271031,58,0.718329611413935,0.711812365844422,25.184104219014,286,TRUE,"relative_objective_tolerance",12.2061328329056,0.00158886105974095,10.3911912709344,0.186000000000007,0,NA,NA,NA,NA,NA,NA
"kinship","Gender",10,0.02,"sL1",0.1,1,6271031,58,0.719721505289954,0.710704946104056,25.0565629414424,212,TRUE,"relative_objective_tolerance",11.6723085678602,0.000947529011969197,11.073334290429,0.175000000000011,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",10,0.02,"Squared",NA,1,6271031,58,0.770878501618081,0.703355347501023,26.0195020966748,52,TRUE,"relative_objective_tolerance",11.9429051615567,NA,7.72038439626332,0.0289999999999964,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",10,0.02,"Fair",0.03,1,6271031,58,0.746039887282025,0.697781480138828,24.7672416125642,170,TRUE,"relative_objective_tolerance",13.2575310593955,0.00151882544959484,4.29119002199416,0.109999999999985,0,NA,NA,NA,NA,NA,NA
"kinship","Gender+Degree",10,0.02,"sL1",0.1,1,6271031,58,0.744546528936266,0.700301877624924,24.7709288675513,113,TRUE,"relative_objective_tolerance",12.6107463897408,0.00102467322107365,3.71388090712755,0.0749999999999886,0,NA,NA,NA,NA,NA,NA


==> anc/results/raw/theory.csv <==
"study","scenario","replicate","contamination","method","alpha","inner","seed","observed.scale","ss","cc","distance.nrmse","iterations","converged","stop.reason","objective","gradient","min.distance","elapsed","safeguarded","full.steps","max.decrease.violation","max.identity.error","max.acceptance.violation","tmds.removed","tmds.no.threshold"
"theory","complete",1,0,"Squared",NA,1,7262011,2.31222297287722,0.00133864594192323,0.999504449040898,0.0157893165130543,113,TRUE,"relative_objective_tolerance",0.160713464523793,NA,0.270954627848609,0.07,0,NA,NA,NA,NA,NA,NA
"theory","complete",1,0,"Fair",0.03,1,7262011,2.31222297287722,0.00136168133191028,0.999495137052139,0.015485794480057,246,TRUE,"relative_objective_tolerance",1.23626082017714,0.000874924233860638,0.264812928276322,0.468,0,TRUE,0,1.51956833405747e-12,0,NA,NA
"theory","complete",1,0,"sL1",0.1,1,7262011,2.31222297287722,0.00135755640386526,0.99949206575559,0.015578487141936,155,TRUE,"relative_objective_tolerance",0.72185191974007,0.000799365891947516,0.26986321757504,0.29,0,TRUE,0,7.74290936612599e-13,0,NA,NA
"theory","complete",1,0,"sL1",0.1,5,7262011,2.31222297287722,0.00135748127471291,0.999492077511988,0.015578148497615,34,TRUE,"relative_objective_tolerance",0.721851914262652,0.00025180081032654,0.269862532576638,0.0940000000000001,0,TRUE,0,6.41342009912011e-13,0,NA,NA
"theory","sparse",1,0,"Squared",NA,1,7262011,2.11361562030876,0.00557131923966847,0.998191034646162,0.0345004026284233,373,TRUE,"relative_objective_tolerance",0.0492535553247695,NA,0.292926943423427,0.147,0,NA,NA,NA,NA,NA,NA
"theory","sparse",1,0,"Fair",0.03,1,7262011,2.11361562030876,0.00677099739941556,0.997784992763914,0.0377978856856309,484,TRUE,"relative_objective_tolerance",0.465016450402055,0.00101866428649091,0.284572767423257,0.8,0,TRUE,0,9.07249265348945e-13,0,NA,NA
"theory","sparse",1,0,"sL1",0.1,1,7262011,2.11361562030876,0.00571164363054855,0.998137901996035,0.0348951211578999,411,TRUE,"relative_objective_tolerance",0.237099607965354,0.000359532232587429,0.291938402392464,0.716,0,TRUE,0,4.59859904505431e-13,0,NA,NA
"theory","sparse",1,0,"sL1",0.1,5,7262011,2.11361562030876,0.00570798935966532,0.998139165578037,0.0348863741510359,92,TRUE,"relative_objective_tolerance",0.237099582408023,0.000156769575530878,0.291941546183951,0.288,0,TRUE,0,4.61555114069398e-13,0,NA,NA
"theory","complete",2,0,"Squared",NA,1,7263011,2.65429028351351,0.00107546497130362,0.999284270111833,0.0136276386029381,167,TRUE,"relative_objective_tolerance",0.15993899106868,NA,0.648505977147986,0.0620000000000001,0,NA,NA,NA,NA,NA,NA
"theory","complete",2,0,"Fair",0.03,1,7263011,2.65429028351351,0.000776396114733902,0.999505511794926,0.0129408835924351,438,TRUE,"relative_objective_tolerance",1.26064880843612,0.000738939506292406,0.64818830870134,0.786,0,TRUE,0,1.62093252934877e-12,0,NA,NA
"theory","complete",2,0,"sL1",0.1,1,7263011,2.65429028351351,0.000879809734702697,0.999426571742173,0.0130614887612712,252,TRUE,"relative_objective_tolerance",0.730573542450622,0.000723212980520146,0.649203765217087,0.58,0,TRUE,0,7.374800847416e-13,0,NA,NA
"theory","complete",2,0,"sL1",0.1,5,7263011,2.65429028351351,0.000879791723841783,0.999426602198884,0.0130612669286814,55,TRUE,"relative_objective_tolerance",0.730573534317394,0.000275831825104692,0.649201343858046,0.235,0,TRUE,0,6.13346959877082e-13,0,NA,NA
"theory","sparse",2,0,"Squared",NA,1,7263011,2.55563490812908,0.1899773965441,0.855670544601288,0.135223476605602,1790,TRUE,"relative_objective_tolerance",0.109263432813808,NA,0.834177176277279,0.681,0,NA,NA,NA,NA,NA,NA
"theory","sparse",2,0,"Fair",0.03,1,7263011,2.55563490812908,0.209734098838327,0.831823810353432,0.129920982214762,6412,TRUE,"relative_objective_tolerance",0.78273868673531,0.000431151215179988,0.827542400084718,11.264,0,TRUE,0,8.90280477827422e-13,0,NA,NA
"theory","sparse",2,0,"sL1",0.1,1,7263011,2.55563490812908,0.188182723093406,0.85622170396576,0.133730769414142,2714,TRUE,"relative_objective_tolerance",0.482576572010667,0.000374447714520857,0.818447650380131,4.974,0,TRUE,0,3.81267339554394e-13,0,NA,NA
"theory","sparse",2,0,"sL1",0.1,5,7263011,2.55563490812908,0.188179271427505,0.856237450754753,0.13373988021197,571,TRUE,"relative_objective_tolerance",0.482576504063168,0.000162426187331473,0.81845348288081,1.787,0,TRUE,0,3.56676308196856e-13,0,NA,NA
"theory","complete",3,0,"Squared",NA,1,7264011,2.35234494942101,0.000489905683562109,0.999841415023147,0.0101529871812985,134,TRUE,"relative_objective_tolerance",0.11279469497172,NA,0.540086718861117,0.0670000000000002,0,NA,NA,NA,NA,NA,NA
"theory","complete",3,0,"Fair",0.03,1,7264011,2.35234494942101,0.000549720173669277,0.999807828563081,0.00989975547804812,395,TRUE,"relative_objective_tolerance",0.971632626198945,0.000966074361991579,0.543656550318213,0.776,0,TRUE,0,1.52051270261048e-12,0,NA,NA
"theory","complete",3,0,"sL1",0.1,1,7264011,2.35234494942101,0.000487083411434219,0.99984005963807,0.00994045769133695,294,TRUE,"relative_objective_tolerance",0.530894700946489,0.000655967188343165,0.54079642792881,0.565,0,TRUE,0,6.30670115013907e-13,0,NA,NA
"theory","complete",3,0,"sL1",0.1,5,7264011,2.35234494942101,0.000487182832463073,0.999840025847048,0.0099409684587319,75,TRUE,"relative_objective_tolerance",0.530894696341679,0.00021831647889164,0.540796413588176,0.217,0,TRUE,0,5.8263423159281e-13,0,NA,NA
"theory","sparse",3,0,"Squared",NA,1,7264011,2.42592687086193,0.00443751835670469,0.998489762522066,0.029290598602582,885,TRUE,"relative_objective_tolerance",0.0274634979029046,NA,0.76095886740742,0.363,0,NA,NA,NA,NA,NA,NA
"theory","sparse",3,0,"Fair",0.03,1,7264011,2.42592687086193,0.00511371006158634,0.998235870785548,0.031314179793071,2176,TRUE,"relative_objective_tolerance",0.263562071957674,0.000432358627273717,0.775359238922219,4.034,0,TRUE,0,7.80618183212174e-13,0,NA,NA
"theory","sparse",3,0,"sL1",0.1,1,7264011,2.42592687086193,0.00450853220475078,0.99846075002126,0.0295055059651251,917,TRUE,"relative_objective_tolerance",0.132674735529692,0.000345172225777732,0.763138029055827,1.475,0,TRUE,0,3.57359269044496e-13,0,NA,NA
"theory","sparse",3,0,"sL1",0.1,5,7264011,2.42592687086193,0.00451268426644524,0.998459469522059,0.029517300105881,214,TRUE,"relative_objective_tolerance",0.132674702432896,0.000111569263416879,0.763158558101075,0.545,0,TRUE,0,2.71611545404482e-13,0,NA,NA
"theory","complete",4,0,"Squared",NA,1,7265011,2.00629978773686,0.000932250607518004,0.999643945169648,0.0135390682635791,129,TRUE,"relative_objective_tolerance",0.131889578269313,NA,0.61009249150685,0.0549999999999997,0,NA,NA,NA,NA,NA,NA
"theory","complete",4,0,"Fair",0.03,1,7265011,2.00629978773686,0.00080382383870925,0.999659719610378,0.0125823417231452,304,TRUE,"relative_objective_tolerance",1.05397580729728,0.000581098872261936,0.618212508985659,0.618,0,TRUE,0,1.32251341071236e-12,0,NA,NA
"theory","complete",4,0,"sL1",0.1,1,7265011,2.00629978773686,0.000816429438704525,0.999663918550599,0.0128360490056913,181,TRUE,"relative_objective_tolerance",0.597570763004166,0.000428069878596095,0.612848761287939,0.317,0,TRUE,0,4.98633000975452e-13,0,NA,NA
"theory","complete",4,0,"sL1",0.1,5,7265011,2.00629978773686,0.000816359149822476,0.99966396927409,0.0128359060313268,38,TRUE,"relative_objective_tolerance",0.597570757364535,0.00014807594781454,0.612847773096072,0.141,0,TRUE,0,5.32752925901139e-13,0,NA,NA
"theory","sparse",4,0,"Squared",NA,1,7265011,2.01766669338395,0.00194667920767666,0.999267809827125,0.0253953033608676,301,TRUE,"relative_objective_tolerance",0.0355554038833482,NA,0.738094313771456,0.0999999999999996,0,NA,NA,NA,NA,NA,NA
"theory","sparse",4,0,"Fair",0.03,1,7265011,2.01766669338395,0.00202639336710619,0.999310622350179,0.0254000566455332,525,TRUE,"relative_objective_tolerance",0.329642451987372,0.000674130675330493,0.740629371364908,1.102,0,TRUE,0,9.72088038332167e-13,0,NA,NA
"theory","sparse",4,0,"sL1",0.1,1,7265011,2.01766669338395,0.00194340555745709,0.999279159228711,0.0253202963402748,357,TRUE,"relative_objective_tolerance",0.169942569953328,0.000475777594471975,0.737586437584754,0.648,0,TRUE,0,4.18817317046127e-13,0,NA,NA
"theory","sparse",4,0,"sL1",0.1,5,7265011,2.01766669338395,0.00194324925256772,0.999279351700473,0.0253208933410377,77,TRUE,"relative_objective_tolerance",0.169942557919595,0.000176090728893207,0.737589369017089,0.227,0,TRUE,0,3.22838268798866e-13,0,NA,NA
"theory","complete",5,0,"Squared",NA,1,7266011,2.04256238250334,0.0011970313553229,0.999521680947522,0.0153370294092116,109,TRUE,"relative_objective_tolerance",0.106278179006925,NA,0.240535894996381,0.0530000000000008,0,NA,NA,NA,NA,NA,NA
"theory","complete",5,0,"Fair",0.03,1,7266011,2.04256238250334,0.00109342076997898,0.999579921666863,0.0150296748009573,178,TRUE,"relative_objective_tolerance",0.956091553662767,0.0017772952704443,0.252396653758953,0.322999999999999,0,TRUE,0,1.46338807841477e-12,0,NA,NA
"theory","complete",5,0,"sL1",0.1,1,7266011,2.04256238250334,0.00116103594508754,0.999540094863787,0.0152268955833921,127,TRUE,"relative_objective_tolerance",0.506322793249595,0.00124513521780899,0.243043099666542,0.294,0,TRUE,0,5.92180383012322e-13,0,NA,NA
"theory","complete",5,0,"sL1",0.1,5,7266011,2.04256238250334,0.00116109877896187,0.999540072345919,0.0152271323951968,28,TRUE,"relative_objective_tolerance",0.50632278878208,0.000346989403978686,0.243042616482927,0.100999999999999,0,TRUE,0,5.25950578941973e-13,0,NA,NA
"theory","sparse",5,0,"Squared",NA,1,7266011,2.04405823527926,0.00473991336308144,0.997924517086981,0.0316413174415867,352,TRUE,"relative_objective_tolerance",0.0289874826949928,NA,0.806991589853926,0.107999999999999,0,NA,NA,NA,NA,NA,NA
"theory","sparse",5,0,"Fair",0.03,1,7266011,2.04405823527926,0.00487230160047691,0.997833797358155,0.0314976905570936,580,TRUE,"relative_objective_tolerance",0.29818861984601,0.000478222938039157,0.820308294158939,1.052,0,TRUE,0,9.52895141045994e-13,0,NA,NA
"theory","sparse",5,0,"sL1",0.1,1,7266011,2.04405823527926,0.00477802400680294,0.997904689037342,0.0316840384330417,402,TRUE,"relative_objective_tolerance",0.141587275665455,0.000285922419304355,0.808196848698841,0.698999999999998,0,TRUE,0,5.4566613640012e-13,0,NA,NA
"theory","sparse",5,0,"sL1",0.1,5,7266011,2.04405823527926,0.00478011513192067,0.997903845243584,0.0316874656050411,87,TRUE,"relative_objective_tolerance",0.141587258870747,0.000114880400858165,0.8082074398266,0.325999999999997,0,TRUE,0,4.63603656923996e-13,0,NA,NA
"theory","complete",6,0,"Squared",NA,1,7267011,2.17735896155745,0.00101986206058946,0.999628192458865,0.0151398147433787,145,TRUE,"relative_objective_tolerance",0.10882791940814,NA,0.801955090542977,0.0570000000000022,0,NA,NA,NA,NA,NA,NA
"theory","complete",6,0,"Fair",0.03,1,7267011,2.17735896155745,0.484868339211832,0.767384119917621,0.174786407699511,642,TRUE,"relative_objective_tolerance",6.94643040894624,0.00107108867538796,0.814786782737908,1.295,0,TRUE,0,1.67900278576163e-12,0,NA,NA
"theory","complete",6,0,"sL1",0.1,1,7267011,2.17735896155745,0.000996350413088321,0.999637035108647,0.0149936559330641,253,TRUE,"relative_objective_tolerance",0.52065427404722,0.000502115916421351,0.802628661053028,0.477,0,TRUE,0,7.29925241837099e-13,0,NA,NA
"theory","complete",6,0,"sL1",0.1,5,7267011,2.17735896155745,0.491476061969872,0.761961755483377,0.172506992596132,141,TRUE,"relative_objective_tolerance",6.41799509230298,0.000350561478644536,0.807959060489716,0.552,0,TRUE,0,6.67882755407525e-13,0,NA,NA
"theory","sparse",6,0,"Squared",NA,1,7267011,2.2168719777117,0.473494271534487,0.757928215944206,0.211422483237102,788,TRUE,"relative_objective_tolerance",0.597989413598966,NA,0.916051444999899,0.275000000000002,0,NA,NA,NA,NA,NA,NA
"theory","sparse",6,0,"Fair",0.03,1,7267011,2.2168719777117,0.479802974813027,0.766862387839778,0.187788692788972,1898,TRUE,"relative_objective_tolerance",1.53068491043832,0.000543197249361862,0.890861798408956,3.295,0,TRUE,0,9.94198092062218e-13,0,NA,NA
"theory","sparse",6,0,"sL1",0.1,1,7267011,2.2168719777117,0.47791801770081,0.765943860260675,0.191298230952656,1016,TRUE,"relative_objective_tolerance",1.28462321083908,0.000332125683803651,0.888460757181578,1.673,0,TRUE,0,5.0986596684953e-13,0,NA,NA
"theory","sparse",6,0,"sL1",0.1,5,7267011,2.2168719777117,0.477919917236763,0.765941245705611,0.191296796829374,229,TRUE,"relative_objective_tolerance",1.28462312848588,0.000145515928978462,0.888437120600195,0.698999999999998,0,TRUE,0,4.22606821910824e-13,0,NA,NA
"theory","complete",7,0,"Squared",NA,1,7268011,2.47923473515115,0.000550633499947439,0.999809276002749,0.0128261476314913,97,TRUE,"relative_objective_tolerance",0.146500220485491,NA,0.692458569081075,0.0440000000000005,0,NA,NA,NA,NA,NA,NA
"theory","complete",7,0,"Fair",0.03,1,7268011,2.47923473515115,0.000661588919975142,0.999780526318996,0.0144018086307266,195,TRUE,"relative_objective_tolerance",1.19897434169306,0.00117878693329001,0.713286292503912,0.309999999999999,0,TRUE,0,1.37189363405053e-12,0,NA,NA
"theory","complete",7,0,"sL1",0.1,1,7268011,2.47923473515115,0.000586180426100702,0.999800705218828,0.0132622654061487,128,TRUE,"relative_objective_tolerance",0.679225846260387,0.00088937541499717,0.697673138864393,0.246000000000002,0,TRUE,0,5.63322544067001e-13,0,NA,NA
"theory","complete",7,0,"sL1",0.1,5,7268011,2.47923473515115,0.000586083865823483,0.999800727056491,0.0132618199232305,28,TRUE,"relative_objective_tolerance",0.679225841973431,0.000288301847982543,0.697673918996111,0.100000000000001,0,TRUE,0,4.73636616820267e-13,0,NA,NA
"theory","sparse",7,0,"Squared",NA,1,7268011,2.54604872299591,0.00295247863051928,0.999036540305319,0.0261678891201222,360,TRUE,"relative_objective_tolerance",0.0622794514538512,NA,0.887463574218045,0.125,0,NA,NA,NA,NA,NA,NA
"theory","sparse",7,0,"Fair",0.03,1,7268011,2.54604872299591,0.00384279093863438,0.998819102688526,0.0283591473563217,782,TRUE,"relative_objective_tolerance",0.526658803620012,0.000405807497279625,0.877180712797654,1.278,0,TRUE,0,9.25515350055467e-13,0,NA,NA
"theory","sparse",7,0,"sL1",0.1,1,7268011,2.54604872299591,0.00307183977865821,0.999008853055588,0.0263749969469682,443,TRUE,"relative_objective_tolerance",0.293242258323653,0.000284953645090329,0.885680681111116,0.766000000000002,0,TRUE,0,3.90103615043168e-13,0,NA,NA
"theory","sparse",7,0,"sL1",0.1,5,7268011,2.54604872299591,0.00307427984167152,0.999008079419066,0.0263831230938479,100,TRUE,"relative_objective_tolerance",0.293242237995809,0.000113270290070347,0.885682310958546,0.318999999999999,0,TRUE,0,3.21012193706819e-13,0,NA,NA
"theory","complete",8,0,"Squared",NA,1,7269011,2.04514976330081,0.00109832335170124,0.999591001893086,0.0169223573338932,150,TRUE,"relative_objective_tolerance",0.122865311197691,NA,0.409163825880581,0.0599999999999987,0,NA,NA,NA,NA,NA,NA
"theory","complete",8,0,"Fair",0.03,1,7269011,2.04514976330081,0.00110869955661252,0.999590993074899,0.0173620496983996,323,TRUE,"relative_objective_tolerance",1.05554573499876,0.00123112699710325,0.409068508866866,0.608999999999998,0,TRUE,0,1.1871832543368e-12,0,NA,NA
"theory","complete",8,0,"sL1",0.1,1,7269011,2.04514976330081,0.00108743018260926,0.999600775033036,0.0168760905982767,228,TRUE,"relative_objective_tolerance",0.576900588797728,0.000963453262254996,0.408829657484445,0.445,0,TRUE,0,6.12721529996844e-13,0,NA,NA
"theory","complete",8,0,"sL1",0.1,5,7269011,2.04514976330081,0.00108755389232784,0.999600762126122,0.0168765416313512,50,TRUE,"relative_objective_tolerance",0.576900583571002,0.000355664085416686,0.408828526291808,0.202000000000002,0,TRUE,0,5.32546227497898e-13,0,NA,NA
"theory","sparse",8,0,"Squared",NA,1,7269011,1.95569058048725,0.743879409662253,0.765691645101612,0.410071789378003,725,TRUE,"relative_objective_tolerance",0.852029120655667,NA,0.559165397275704,0.224,0,NA,NA,NA,NA,NA,NA
"theory","sparse",8,0,"Fair",0.03,1,7269011,1.95569058048725,0.0112556275668918,0.99773794269095,0.0448222824853622,2325,TRUE,"relative_objective_tolerance",0.218790539935761,0.000993211248892966,0.406520108911206,4.63,0,TRUE,0,5.96742788147675e-13,0,NA,NA
"theory","sparse",8,0,"sL1",0.1,1,7269011,1.95569058048725,0.735272373738265,0.768574425177655,0.426301103637812,1408,TRUE,"relative_objective_tolerance",2.55790438158277,0.00157880484700584,0.559530948113885,2.343,0,TRUE,0,2.02845053868498e-13,0,NA,NA
"theory","sparse",8,0,"sL1",0.1,5,7269011,1.95569058048725,0.735319547829354,0.768574010241291,0.426300420003582,345,TRUE,"relative_objective_tolerance",2.55790422293669,0.000680811879990633,0.559532345212926,1.02200000000001,0,TRUE,0,1.88891978102571e-13,0,NA,NA
"theory","complete",9,0,"Squared",NA,1,7270011,2.18965928577462,0.000685567248176699,0.999738382953053,0.0121328700285913,147,TRUE,"relative_objective_tolerance",0.130785507790107,NA,0.389097623580304,0.0509999999999984,0,NA,NA,NA,NA,NA,NA
"theory","complete",9,0,"Fair",0.03,1,7270011,2.18965928577462,0.000697296013303039,0.999744199483213,0.0125956368162922,262,TRUE,"relative_objective_tolerance",1.08709425622353,0.0010722876557486,0.388087411475169,0.406000000000002,0,TRUE,0,1.68721313010234e-12,0,NA,NA
"theory","complete",9,0,"sL1",0.1,1,7270011,2.18965928577462,0.000670292833935604,0.999744990985548,0.0122061858289212,190,TRUE,"relative_objective_tolerance",0.604507095365789,0.000823388886283474,0.388919065318501,0.331,0,TRUE,0,8.17845129281042e-13,0,NA,NA
"theory","complete",9,0,"sL1",0.1,5,7270011,2.18965928577462,0.000670373621859621,0.999744967057082,0.0122065251646519,42,TRUE,"relative_objective_tolerance",0.604507090775382,0.000233849753171119,0.388918804434254,0.113000000000003,0,TRUE,0,6.92535748395782e-13,0,NA,NA
"theory","sparse",9,0,"Squared",NA,1,7270011,2.30144195802855,0.366745152507638,0.785079142102747,0.228067901528946,422,TRUE,"relative_objective_tolerance",0.666857435792459,NA,0.865782626129826,0.202999999999999,0,NA,NA,NA,NA,NA,NA
"theory","sparse",9,0,"Fair",0.03,1,7270011,2.30144195802855,0.337038939835611,0.798677567902552,0.20481400397881,1207,TRUE,"relative_objective_tolerance",2.36936737936698,0.000645007495261589,0.874522889555839,2.861,0,TRUE,0,1.15331080266332e-12,0,NA,NA
"theory","sparse",9,0,"sL1",0.1,1,7270011,2.30144195802855,0.33786329170219,0.797744975515859,0.204879193375251,887,TRUE,"relative_objective_tolerance",1.96372899056911,0.00037530233571002,0.87718717367875,2.017,0,TRUE,0,5.6260534909028e-13,0,NA,NA
"theory","sparse",9,0,"sL1",0.1,5,7270011,2.30144195802855,0.337833857704895,0.797764005673037,0.20487238919885,202,TRUE,"relative_objective_tolerance",1.96372891405334,0.000163208539866294,0.877187468410083,0.626000000000005,0,TRUE,0,4.9544265257303e-13,0,NA,NA
"theory","complete",10,0,"Squared",NA,1,7271011,2.23591722869177,0.00133801446418036,0.999501688383082,0.0182072384710223,152,TRUE,"relative_objective_tolerance",0.141247749514557,NA,0.421745639122852,0.0600000000000023,0,NA,NA,NA,NA,NA,NA
"theory","complete",10,0,"Fair",0.03,1,7271011,2.23591722869177,0.0011613169724014,0.999554555042856,0.0171220062954493,368,TRUE,"relative_objective_tolerance",1.16002888181811,0.000666108318280753,0.42495634542821,0.683,0,TRUE,0,1.96410329898733e-12,0,NA,NA
"theory","complete",10,0,"sL1",0.1,1,7271011,2.23591722869177,0.00128006183775553,0.999518528509518,0.0178029384337759,245,TRUE,"relative_objective_tolerance",0.653061937790948,0.000568146043341137,0.423295428822556,0.386000000000003,0,TRUE,0,8.99278911167166e-13,0,NA,NA
"theory","complete",10,0,"sL1",0.1,5,7271011,2.23591722869177,0.00128026122197733,0.99951840102185,0.0178034329121931,50,TRUE,"relative_objective_tolerance",0.653061932023676,0.00021482500657491,0.423295378251473,0.134999999999998,0,TRUE,0,5.7821831474442e-13,0,NA,NA
"theory","sparse",10,0,"Squared",NA,1,7271011,2.33475748443328,0.00254251862267496,0.999291088096083,0.0293475102496239,390,TRUE,"relative_objective_tolerance",0.0234933482889568,NA,0.669314675463799,0.146999999999998,0,NA,NA,NA,NA,NA,NA
"theory","sparse",10,0,"Fair",0.03,1,7271011,2.33475748443328,0.00247854789019786,0.999313775346904,0.0294336558696249,609,TRUE,"relative_objective_tolerance",0.243090086492275,0.00067750601633308,0.684774764146278,1.111,0,TRUE,0,8.62849187732878e-13,0,NA,NA
"theory","sparse",10,0,"sL1",0.1,1,7271011,2.33475748443328,0.00252323224324291,0.999296761636578,0.0293183575069098,457,TRUE,"relative_objective_tolerance",0.114520334073913,0.000512376012213101,0.671446798340426,0.902999999999999,0,TRUE,0,3.88061356654419e-13,0,NA,NA
"theory","sparse",10,0,"sL1",0.1,5,7271011,2.33475748443328,0.00252143968947049,0.999297341175814,0.0293130710861111,87,TRUE,"relative_objective_tolerance",0.114520312338933,0.000205928369286752,0.671429935664572,0.405999999999999,0,TRUE,0,3.03973213533369e-13,0,NA,NA
"theory","complete",1,0.1,"Squared",NA,1,7262111,2.42700154951777,0.549807547094568,0.801049178684984,0.613148870962352,269,TRUE,"relative_objective_tolerance",154.766549614751,NA,0.646278343068026,0.117000000000004,0,NA,NA,NA,NA,NA,NA
"theory","complete",1,0.1,"Fair",0.03,1,7262111,2.42700154951777,0.00218619326682401,0.999222668857899,0.0225001889660903,239,TRUE,"relative_objective_tolerance",55.1101575949269,0.00752867737433666,0.25557952838665,0.390000000000001,0,TRUE,0,1.40866084532228e-12,0,NA,NA
"theory","complete",1,0.1,"sL1",0.1,1,7262111,2.42700154951777,0.00272406600415065,0.99902999668525,0.0276459015112742,156,TRUE,"relative_objective_tolerance",55.2859371130892,0.00565399470883839,0.2561332598488,0.305999999999997,0,TRUE,0,5.97786897769744e-13,0,NA,NA
"theory","complete",1,0.1,"sL1",0.1,5,7262111,2.42700154951777,0.00272429931780782,0.999029921203727,0.0276466248850088,34,TRUE,"relative_objective_tolerance",55.2859367681733,0.00208949482171595,0.256130112845835,0.0970000000000013,0,TRUE,0,5.38913622488461e-13,0,NA,NA
"theory","sparse",1,0.1,"Squared",NA,1,7262111,2.31222297287722,0.842695816223781,0.656040106936866,0.828957046178015,126,TRUE,"relative_objective_tolerance",57.9150455770384,NA,0.454170748561506,0.0450000000000017,0,NA,NA,NA,NA,NA,NA
"theory","sparse",1,0.1,"Fair",0.03,1,7262111,2.31222297287722,0.494952686273426,0.895809056439255,0.279841004622107,1541,TRUE,"relative_objective_tolerance",30.5679175689924,0.00750270858719827,0.259659362197474,2.427,0,TRUE,0,4.41873765157158e-13,0,NA,NA
"theory","sparse",1,0.1,"sL1",0.1,1,7262111,2.31222297287722,0.50669994087278,0.891878453322918,0.287824675384119,768,TRUE,"relative_objective_tolerance",30.3328437688056,0.0053569876654722,0.287903515826029,1.487,0,TRUE,0,2.39798223980642e-13,0,NA,NA
"theory","sparse",1,0.1,"sL1",0.1,5,7262111,2.31222297287722,0.506938051919591,0.891876619997108,0.28782825018025,174,TRUE,"relative_objective_tolerance",30.3328422004395,0.0022953243613183,0.287894927208697,0.629999999999995,0,TRUE,0,2.10211899111245e-13,0,NA,NA
"theory","complete",2,0.1,"Squared",NA,1,7263111,2.80605078716815,0.539044749607058,0.848268532339921,0.699411068131897,327,TRUE,"relative_objective_tolerance",170.303657999271,NA,0.853798038639322,0.122,0,NA,NA,NA,NA,NA,NA
"theory","complete",2,0.1,"Fair",0.03,1,7263111,2.80605078716815,0.00806803382832,0.996363479370508,0.0350269816095518,423,TRUE,"relative_objective_tolerance",59.256857648447,0.00993512739165042,0.642468283756228,0.678000000000004,0,TRUE,0,1.65099075462152e-12,0,NA,NA
"theory","complete",2,0.1,"sL1",0.1,1,7263111,2.80605078716815,0.0124259576810467,0.993994694523396,0.0461704981938865,269,TRUE,"relative_objective_tolerance",59.3654757042735,0.00596675713711863,0.643718547592936,0.426000000000002,0,TRUE,0,5.83163075998823e-13,0,NA,NA
"theory","complete",2,0.1,"sL1",0.1,5,7263111,2.80605078716815,0.0124188680060585,0.994000738120158,0.0461536726941588,58,TRUE,"relative_objective_tolerance",59.3654751185614,0.0021889603650204,0.643762497717595,0.154999999999994,0,TRUE,0,6.21562173585708e-13,0,NA,NA
"theory","sparse",2,0.1,"Squared",NA,1,7263111,2.71293033763979,0.871824075568651,0.70371204901889,1.08351366219751,236,TRUE,"relative_objective_tolerance",46.0081335124814,NA,0.973259463956778,0.105000000000004,0,NA,NA,NA,NA,NA,NA
"theory","sparse",2,0.1,"Fair",0.03,1,7263111,2.71293033763979,0.645881158225844,0.766739638653731,0.420298233578068,2303,TRUE,"relative_objective_tolerance",23.5244712902936,0.00522737081055411,1.00597865863491,4.63,0,TRUE,0,7.09100941837125e-13,0,NA,NA
"theory","sparse",2,0.1,"sL1",0.1,1,7263111,2.71293033763979,0.648809094208676,0.761978631832555,0.427826175759571,2062,TRUE,"relative_objective_tolerance",23.4683363606812,0.00206845701565647,0.998768735659653,3.797,0,TRUE,0,3.10981276125966e-13,0,NA,NA
"theory","sparse",2,0.1,"sL1",0.1,5,7263111,2.71293033763979,0.746082746170042,0.713408813738369,0.466717761911205,308,TRUE,"relative_objective_tolerance",23.8153401493938,0.000580524119978798,1.05619613734234,1.099,0,TRUE,0,2.36920164329145e-13,0,NA,NA
"theory","complete",3,0.1,"Squared",NA,1,7264111,2.44751336644223,0.672137777672665,0.774230304599878,0.763128498467722,398,TRUE,"relative_objective_tolerance",223.146040784684,NA,0.772864396309191,0.122999999999998,0,NA,NA,NA,NA,NA,NA
"theory","complete",3,0.1,"Fair",0.03,1,7264111,2.44751336644223,0.394156825427811,0.802014393660562,0.156117305115338,680,TRUE,"relative_objective_tolerance",72.0222872618748,0.00422484817241283,0.518946168802279,1.144,0,TRUE,0,1.53168983986687e-12,0,NA,NA
"theory","complete",3,0.1,"sL1",0.1,1,7264111,2.44751336644223,0.00274025906623854,0.99919844786624,0.0297154638816618,374,TRUE,"relative_objective_tolerance",68.5797113940585,0.00552570971459588,0.609842895595712,0.762,0,TRUE,0,5.6878083929916e-13,0,NA,NA
"theory","complete",3,0.1,"sL1",0.1,5,7264111,2.44751336644223,0.419861139431029,0.783751935179975,0.158864899954014,180,TRUE,"relative_objective_tolerance",72.2110728398772,0.00141540973448024,0.543376591874946,0.490000000000002,0,TRUE,0,6.23345627879725e-13,0,NA,NA
"theory","sparse",3,0.1,"Squared",NA,1,7264111,2.50152332115776,0.668441729725093,0.778026158684674,0.811452072735356,325,TRUE,"relative_objective_tolerance",23.7826542726953,NA,0.956911299574777,0.0940000000000012,0,NA,NA,NA,NA,NA,NA
"theory","sparse",3,0.1,"Fair",0.03,1,7264111,2.50152332115776,0.404896266437356,0.828082609109381,0.345566767951609,965,TRUE,"relative_objective_tolerance",17.8952324557101,0.0040924277557404,0.776410556534148,1.551,0,TRUE,0,4.97700963169848e-13,0,NA,NA
"theory","sparse",3,0.1,"sL1",0.1,1,7264111,2.50152332115776,0.489484270263155,0.800432827431235,0.328833326470614,956,TRUE,"relative_objective_tolerance",17.4519880323341,0.00379944572479089,0.764363030742072,1.963,0,TRUE,0,1.94050361329509e-13,0,NA,NA
"theory","sparse",3,0.1,"sL1",0.1,5,7264111,2.50152332115776,0.552843862115738,0.731125463214836,0.345785431719061,226,TRUE,"relative_objective_tolerance",17.8712162651233,0.00118577035079715,0.75004635770522,0.588000000000001,0,TRUE,0,1.60147482991712e-13,0,NA,NA
"theory","complete",4,0.1,"Squared",NA,1,7265111,2.18315132699521,0.85878297351581,0.660742555443806,0.942713278897036,188,TRUE,"relative_objective_tolerance",255.168223627276,NA,0.743716469804425,0.0760000000000005,0,NA,NA,NA,NA,NA,NA
"theory","complete",4,0.1,"Fair",0.03,1,7265111,2.18315132699521,0.00962601306889199,0.997548593557163,0.0396663870368508,397,TRUE,"relative_objective_tolerance",77.5710817400085,0.00734611145418198,0.624251269834668,0.869999999999997,0,TRUE,0,1.07967318950621e-12,0,NA,NA
"theory","complete",4,0.1,"sL1",0.1,1,7265111,2.18315132699521,0.0145514229654281,0.996272134064635,0.0512113630987395,274,TRUE,"relative_objective_tolerance",77.8723204682534,0.00458136570075955,0.627362946622966,0.445999999999998,0,TRUE,0,5.04032553075832e-13,0,NA,NA
"theory","complete",4,0.1,"sL1",0.1,5,7265111,2.18315132699521,0.0145193452406001,0.996278426798279,0.0511675219233474,64,TRUE,"relative_objective_tolerance",77.8723192687651,0.00177528515281323,0.62739617236412,0.217999999999996,0,TRUE,0,4.73585534097684e-13,0,NA,NA
"theory","sparse",4,0.1,"Squared",NA,1,7265111,2.2167145288678,0.919761055274667,0.599752088060962,1.12789735844096,543,TRUE,"relative_objective_tolerance",53.518828027995,NA,0.583439992758007,0.207000000000001,0,NA,NA,NA,NA,NA,NA
"theory","sparse",4,0.1,"Fair",0.03,1,7265111,2.2167145288678,0.670439632929967,0.718199851526597,0.422662372163143,1093,TRUE,"relative_objective_tolerance",28.3361533626334,0.00619928750495259,0.768964941038269,2.011,0,TRUE,0,4.21697138958406e-13,0,NA,NA
"theory","sparse",4,0.1,"sL1",0.1,1,7265111,2.2167145288678,0.559653622056753,0.790729849091763,0.395175291248001,503,TRUE,"relative_objective_tolerance",29.1941595601919,0.00306064579206975,0.676454204066281,0.963000000000001,0,TRUE,0,2.54927153011677e-13,0,NA,NA
"theory","sparse",4,0.1,"sL1",0.1,5,7265111,2.2167145288678,0.559819548839347,0.790716098113537,0.395273420632343,147,TRUE,"relative_objective_tolerance",29.1941575929593,0.00136421029039076,0.676639274282023,0.489000000000004,0,TRUE,0,1.94331539326271e-13,0,NA,NA
"theory","complete",5,0.1,"Squared",NA,1,7266111,2.20378747242402,0.786176750953838,0.660604572769931,0.7048081052491,110,TRUE,"relative_objective_tolerance",109.97778701721,NA,0.489957462561369,0.0719999999999956,0,NA,NA,NA,NA,NA,NA
"theory","complete",5,0.1,"Fair",0.03,1,7266111,2.20378747242402,0.446250205656082,0.757832938797797,0.22746193244971,423,TRUE,"relative_objective_tolerance",54.6506997028517,0.00666073742006515,0.23285427588728,0.939,0,TRUE,0,1.2039208540236e-12,0,NA,NA
"theory","complete",5,0.1,"sL1",0.1,1,7266111,2.20378747242402,0.452228128975194,0.754118197029901,0.233591758166496,290,TRUE,"relative_objective_tolerance",54.4164268785746,0.0084597399413511,0.266777902827307,0.576000000000001,0,TRUE,0,5.74177772545677e-13,0,NA,NA
"theory","complete",5,0.1,"sL1",0.1,5,7266111,2.20378747242402,0.00345848096168799,0.998602026815306,0.0341510529083202,81,TRUE,"relative_objective_tolerance",51.9374511147106,0.00160162768212728,0.231411806719022,0.323999999999998,0,TRUE,0,4.58284384109534e-13,0,NA,NA
"theory","sparse",5,0.1,"Squared",NA,1,7266111,2.20601142979444,0.787470921025019,0.680697452126462,0.842771572879826,174,TRUE,"relative_objective_tolerance",45.6619156181848,NA,0.665446610683475,0.0620000000000047,0,NA,NA,NA,NA,NA,NA
"theory","sparse",5,0.1,"Fair",0.03,1,7266111,2.20601142979444,0.49803515427602,0.824228660079804,0.377060598094369,3687,TRUE,"relative_objective_tolerance",26.6424923216356,0.00790882575472895,0.80959814762919,6.401,0,TRUE,0,4.02875178367281e-13,0,NA,NA
"theory","sparse",5,0.1,"sL1",0.1,1,7266111,2.20601142979444,0.497150141975424,0.824174570385658,0.37557996655441,1339,TRUE,"relative_objective_tolerance",26.5191010838308,0.00527591129336151,0.815514289812942,2.403,0,TRUE,0,2.09558113603948e-13,0,NA,NA
"theory","sparse",5,0.1,"sL1",0.1,5,7266111,2.20601142979444,0.497844143012977,0.824120906087369,0.375758720091179,346,TRUE,"relative_objective_tolerance",26.5190964208429,0.0023290464955451,0.815532738189251,1.178,0,TRUE,0,2.19131257721598e-13,0,NA,NA
"theory","complete",6,0.1,"Squared",NA,1,7267111,2.22486317161727,0.563347824305558,0.814143331053178,0.69265366659621,343,TRUE,"relative_objective_tolerance",149.439110338451,NA,0.856542847487952,0.108000000000004,0,NA,NA,NA,NA,NA,NA
"theory","complete",6,0.1,"Fair",0.03,1,7267111,2.22486317161727,0.00494507802839772,0.998118676918985,0.033634178009211,359,TRUE,"relative_objective_tolerance",57.5886801135052,0.00388141804968415,0.786626240612778,0.614999999999995,0,TRUE,0,1.2538217063101e-12,0,NA,NA
"theory","complete",6,0.1,"sL1",0.1,1,7267111,2.22486317161727,0.00758128793926915,0.997198341140778,0.0430328103724923,235,TRUE,"relative_objective_tolerance",57.7368360605902,0.00289897954490782,0.77024211660283,0.396999999999998,0,TRUE,0,7.10446646025482e-13,0,NA,NA
"theory","complete",6,0.1,"sL1",0.1,5,7267111,2.22486317161727,0.00757472484256549,0.997200698376914,0.0430228053097488,53,TRUE,"relative_objective_tolerance",57.7368354455499,0.00112063526867291,0.770260680346762,0.154000000000003,0,TRUE,0,6.57878579356885e-13,0,NA,NA
"theory","sparse",6,0.1,"Squared",NA,1,7267111,2.25932346504798,0.838877649980387,0.665532648936846,0.89198239287302,292,TRUE,"relative_objective_tolerance",29.4532395794696,NA,1.10261832380225,0.127000000000002,0,NA,NA,NA,NA,NA,NA
"theory","sparse",6,0.1,"Fair",0.03,1,7267111,2.25932346504798,0.663945665217246,0.684330981701747,0.503576804545319,1025,TRUE,"relative_objective_tolerance",22.0043023317958,0.00191347580820911,0.908806017042461,1.816,0,TRUE,0,3.60210009472989e-13,0,NA,NA
"theory","sparse",6,0.1,"sL1",0.1,1,7267111,2.25932346504798,0.659720216838693,0.68488833550409,0.485539461754272,414,TRUE,"relative_objective_tolerance",21.9036215735019,0.00239592536434496,0.945190127845974,0.798999999999999,0,TRUE,0,2.35417739072381e-13,0,NA,NA
"theory","sparse",6,0.1,"sL1",0.1,5,7267111,2.25932346504798,0.659774223862974,0.684826064235841,0.485512923404868,111,TRUE,"relative_objective_tolerance",21.9036209050706,0.000959100086868351,0.945307082688969,0.326000000000001,0,TRUE,0,1.76142557534993e-13,0,NA,NA
"theory","complete",7,0.1,"Squared",NA,1,7268111,2.72642317902339,0.748672251327568,0.744109129474233,0.791851226026575,229,TRUE,"relative_objective_tolerance",147.054829103837,NA,0.272562968381208,0.0850000000000009,0,NA,NA,NA,NA,NA,NA
"theory","complete",7,0.1,"Fair",0.03,1,7268111,2.72642317902339,0.00130008656908009,0.999517805171914,0.0252047273343933,332,TRUE,"relative_objective_tolerance",59.0342509565995,0.0112058208319306,0.786717435323804,0.586999999999996,0,TRUE,0,1.50381800622472e-12,0,NA,NA
"theory","complete",7,0.1,"sL1",0.1,1,7268111,2.72642317902339,0.00272475747083101,0.998927773230935,0.0353742314219436,227,TRUE,"relative_objective_tolerance",59.1892241534287,0.00560207443230042,0.775620740614078,0.457000000000001,0,TRUE,0,5.03809411568979e-13,0,NA,NA
"theory","complete",7,0.1,"sL1",0.1,5,7268111,2.72642317902339,0.00272514979717187,0.998927482993083,0.0353749583171972,71,TRUE,"relative_objective_tolerance",59.1892237809115,0.00163015004459704,0.775613943909783,0.219000000000001,0,TRUE,0,4.46507338348136e-13,0,NA,NA
"theory","sparse",7,0.1,"Squared",NA,1,7268111,2.74362069761563,0.847913032044576,0.64246196010714,1.05108304701614,504,TRUE,"relative_objective_tolerance",66.4939277411267,NA,0.630611738368435,0.143000000000001,0,NA,NA,NA,NA,NA,NA
"theory","sparse",7,0.1,"Fair",0.03,1,7268111,2.74362069761563,0.597345635187811,0.79300276931821,0.502650093905947,2344,TRUE,"relative_objective_tolerance",34.5407662438247,0.00303212733005926,0.819942599579612,3.924,0,TRUE,0,8.28843775885428e-13,0,NA,NA
"theory","sparse",7,0.1,"sL1",0.1,1,7268111,2.74362069761563,0.547845529606781,0.817997736724439,0.441161891937282,873,TRUE,"relative_objective_tolerance",34.3188486761824,0.00191798519041991,0.820575101326914,1.414,0,TRUE,0,3.37936915041839e-13,0,NA,NA
"theory","sparse",7,0.1,"sL1",0.1,5,7268111,2.74362069761563,0.421706582468751,0.84760166384873,0.361809669805711,141,TRUE,"relative_objective_tolerance",31.4432784832886,0.00236311570407551,0.689769252685175,0.355999999999995,0,TRUE,0,2.39881865361659e-13,0,NA,NA
"theory","complete",8,0.1,"Squared",NA,1,7269111,2.11534873323954,0.735455331481915,0.70228499602837,0.761663828236186,157,TRUE,"relative_objective_tolerance",216.214678005042,NA,0.643912448842525,0.0619999999999976,0,NA,NA,NA,NA,NA,NA
"theory","complete",8,0.1,"Fair",0.03,1,7269111,2.11534873323954,0.00229539184998129,0.999177723869977,0.0264731552255353,179,TRUE,"relative_objective_tolerance",66.9513727710312,0.00905184582601988,0.424417822666222,0.311,0,TRUE,0,1.19202832897563e-12,0,NA,NA
"theory","complete",8,0.1,"sL1",0.1,1,7269111,2.11534873323954,0.0037530264266914,0.998633639394926,0.0344824698726463,126,TRUE,"relative_objective_tolerance",67.1839760743291,0.004355863718744,0.442054910960159,0.273000000000003,0,TRUE,0,5.02771705886859e-13,0,NA,NA
"theory","complete",8,0.1,"sL1",0.1,5,7269111,2.11534873323954,0.00376167365962377,0.998630871496374,0.0345061405720085,29,TRUE,"relative_objective_tolerance",67.1839757012662,0.00177270135279795,0.442067066945361,0.0879999999999939,0,TRUE,0,4.1135136482133e-13,0,NA,NA
"theory","sparse",8,0.1,"Squared",NA,1,7269111,2.04514976330081,0.873554009251122,0.645807943646811,0.75966849388974,242,TRUE,"relative_objective_tolerance",23.8937605979908,NA,0.770136970613816,0.118000000000002,0,NA,NA,NA,NA,NA,NA
"theory","sparse",8,0.1,"Fair",0.03,1,7269111,2.04514976330081,0.280904748509902,0.862347344905434,0.193649811027022,1487,TRUE,"relative_objective_tolerance",16.9821495544537,0.00232778310258526,0.494914298519336,2.512,0,TRUE,0,4.85927452454954e-13,0,NA,NA
"theory","sparse",8,0.1,"sL1",0.1,1,7269111,2.04514976330081,0.284591393894461,0.864655458542764,0.201572298786005,2045,TRUE,"relative_objective_tolerance",16.9330450322642,0.00112553994090026,0.525476142234597,3.66099999999999,0,TRUE,0,1.9999061316263e-13,0,NA,NA
"theory","sparse",8,0.1,"sL1",0.1,5,7269111,2.04514976330081,0.284706122197705,0.864742190293711,0.201757771431197,516,TRUE,"relative_objective_tolerance",16.933041142932,0.00049645062650395,0.525651463909364,1.608,0,TRUE,0,1.8990520073343e-13,0,NA,NA
"theory","complete",9,0.1,"Squared",NA,1,7270111,2.25895573372379,0.687484276102619,0.694234441478642,0.592470259364629,199,TRUE,"relative_objective_tolerance",97.8256788943378,NA,0.719858557963166,0.0670000000000002,0,NA,NA,NA,NA,NA,NA
"theory","complete",9,0.1,"Fair",0.03,1,7270111,2.25895573372379,0.00230093769290118,0.999023651854658,0.027728994818909,329,TRUE,"relative_objective_tolerance",46.7171903674166,0.003437663831186,0.378226424780645,0.520999999999994,0,TRUE,0,1.38756679267958e-12,0,NA,NA
"theory","complete",9,0.1,"sL1",0.1,1,7270111,2.25895573372379,0.00450060988002543,0.998067145803571,0.0378647637563288,223,TRUE,"relative_objective_tolerance",46.7877236600324,0.00255057663905065,0.380268341216533,0.358000000000004,0,TRUE,0,7.8876944710664e-13,0,NA,NA
"theory","complete",9,0.1,"sL1",0.1,5,7270111,2.25895573372379,0.00449551879628174,0.99806920519602,0.0378505977605258,51,TRUE,"relative_objective_tolerance",46.7877233645974,0.000991384464893564,0.38025891134645,0.143000000000001,0,TRUE,0,5.98354747802232e-13,0,NA,NA
"theory","sparse",9,0.1,"Squared",NA,1,7270111,2.47076677440812,0.811257180883388,0.67335630150958,0.80203332429805,241,TRUE,"relative_objective_tolerance",22.4213122746099,NA,1.06711858051806,0.0739999999999981,0,NA,NA,NA,NA,NA,NA
"theory","sparse",9,0.1,"Fair",0.03,1,7270111,2.47076677440812,0.397982413806742,0.839578003962099,0.345855198940534,897,TRUE,"relative_objective_tolerance",19.8668321706912,0.00155928265784723,0.933834620232931,1.425,0,TRUE,0,7.38806185228666e-13,0,NA,NA
"theory","sparse",9,0.1,"sL1",0.1,1,7270111,2.47076677440812,0.380313535775682,0.849334780016241,0.338920193086317,1202,TRUE,"relative_objective_tolerance",19.6722477906508,0.00125810936350346,0.945565994553564,2.03400000000001,0,TRUE,0,4.51934480718442e-13,0,NA,NA
"theory","sparse",9,0.1,"sL1",0.1,5,7270111,2.47076677440812,0.421355729479062,0.80856312473287,0.321648886231988,194,TRUE,"relative_objective_tolerance",17.7582990012137,0.000621659808474302,0.859665612327257,0.515000000000001,0,TRUE,0,3.2138127913335e-13,0,NA,NA
"theory","complete",10,0.1,"Squared",NA,1,7271111,2.34420111057585,0.91061739402209,0.700651131505664,0.846825965782636,243,TRUE,"relative_objective_tolerance",199.118595150166,NA,0.752957522382473,0.0789999999999935,0,NA,NA,NA,NA,NA,NA
"theory","complete",10,0.1,"Fair",0.03,1,7271111,2.34420111057585,0.00750595240227425,0.996390399509546,0.0347176302600821,568,TRUE,"relative_objective_tolerance",68.4058799683616,0.00569321135837979,0.546210748121799,1.04000000000001,0,TRUE,0,1.36203802735941e-12,0,NA,NA
"theory","complete",10,0.1,"sL1",0.1,1,7271111,2.34420111057585,0.436317940151195,0.771885411424732,0.237573481216356,633,TRUE,"relative_objective_tolerance",75.2834869912123,0.00379808880322821,0.705198004706604,1.16,0,TRUE,0,6.30557186389847e-13,0,NA,NA
"theory","complete",10,0.1,"sL1",0.1,5,7271111,2.34420111057585,0.436412298873838,0.771877008006482,0.2376144752703,164,TRUE,"relative_objective_tolerance",75.2834847336743,0.00154836134935357,0.705179902543499,0.468999999999994,0,TRUE,0,5.38551780003507e-13,0,NA,NA
"theory","sparse",10,0.1,"Squared",NA,1,7271111,2.42667462221252,0.763368447828516,0.67259689437343,0.911816226301208,225,TRUE,"relative_objective_tolerance",58.5282751319915,NA,0.766879961261864,0.119,0,NA,NA,NA,NA,NA,NA
"theory","sparse",10,0.1,"Fair",0.03,1,7271111,2.42667462221252,0.410180450058436,0.809849004062409,0.408242151533723,1494,TRUE,"relative_objective_tolerance",24.5649106411374,0.00179953728438276,0.790435512310726,2.852,0,TRUE,0,6.58228358089739e-13,0,NA,NA
"theory","sparse",10,0.1,"sL1",0.1,1,7271111,2.42667462221252,0.636453538912974,0.71189322674109,0.488295092345014,995,TRUE,"relative_objective_tolerance",24.7986263208571,0.00510437051167908,0.934010556476106,1.875,0,TRUE,0,1.99870860372037e-13,0,NA,NA
"theory","sparse",10,0.1,"sL1",0.1,5,7271111,2.42667462221252,0.636695681663343,0.711904531751546,0.488360722665424,236,TRUE,"relative_objective_tolerance",24.7986240456949,0.00222497092494988,0.934052154901558,0.667000000000002,0,TRUE,0,2.00607292247146e-13,0,NA,NA


==> anc/results/raw/theory_histories.csv <==
"iteration","objective","decrease","quadratic.bound","step.norm","outer.step.norm","first.fixed.stress","final.fixed.stress","acceptance.violation","first.exact.step","gradient.norm","gradient.identity.error","min.distance","full.exact.step","method","inner","graph","contamination","replicate"
1,61.0238005866137,17.2198621334084,8.83015047637217,0.551638824839719,0.551638824839719,42.7959754018785,42.7959754018785,0,TRUE,70.2063058547324,6.52114388821916e-16,0.0376935113853245,TRUE,"Fair",1,"complete",0,1
2,43.8039384532052,7.92551903023296,4.06044909342052,0.281838541082755,0.281838541082755,37.3534113229569,37.3534113229569,0,TRUE,66.9054171015207,1.29712229716772e-15,0.128395220975534,TRUE,"Fair",1,"complete",0,1
3,35.8784194229723,5.31820414199865,2.67952980011005,0.213293302032071,0.213293302032071,32.6493856524976,32.6493856524976,0,TRUE,65.271530038948,2.52800675767973e-15,0.204162094087198,TRUE,"Fair",1,"complete",0,1
4,30.5602152809736,4.0792687246569,2.11837447066479,0.17494342580451,0.17494342580451,28.6230959172808,28.6230959172808,0,TRUE,61.5862956227876,2.93432325657835e-15,0.219518315342207,TRUE,"Fair",1,"complete",0,1
5,26.4809465563167,2.88239335350847,1.48639174770673,0.140036725633231,0.140036725633231,26.0636881645285,26.0636881645285,0,TRUE,54.5547488176707,2.67711777007966e-15,0.254103288727667,TRUE,"Fair",1,"complete",0,1
6,23.5985532028083,2.48666677873553,1.25647318743271,0.132883157785706,0.132883157785706,23.5891578428466,23.5891578428466,0,TRUE,48.2919713228054,2.38223649980757e-15,0.292116869284379,TRUE,"Fair",1,"complete",0,1
7,21.1118864240727,2.09786881977439,1.08199353822056,0.123590702311387,0.123590702311387,21.4284837515654,21.4284837515654,0,TRUE,43.2952993784074,4.6883079017889e-15,0.31613039134108,TRUE,"Fair",1,"complete",0,1
8,19.0140176042984,1.61002278354259,0.825431545580729,0.102631654721346,0.102631654721346,19.9405673504017,19.9405673504017,0,TRUE,35.8882272004475,7.11779096371397e-15,0.311878810392062,TRUE,"Fair",1,"complete",0,1
9,17.4039948207558,1.46015132300502,0.744844273583851,0.100923164681259,0.100923164681259,18.4004371586649,18.4004371586649,0,TRUE,32.2005806839342,1.48254874170988e-14,0.310080666357455,TRUE,"Fair",1,"complete",0,1
10,15.9438434977507,1.27891102573834,0.654986800486823,0.0958737291825529,0.0958737291825529,17.0609951666354,17.0609951666354,0,TRUE,28.4794995039812,8.42005442213208e-15,0.268163303860714,TRUE,"Fair",1,"complete",0,1
11,14.6649324720124,1.05258253310207,0.546015191409717,0.0844437524536812,0.0844437524536812,15.9572870387963,15.9572870387963,0,TRUE,24.2719123740888,1.32227485508295e-14,0.233805760980846,TRUE,"Fair",1,"complete",0,1
12,13.6123499389103,0.768586670816463,0.40740909561295,0.0662379206077206,0.0662379206077206,15.1757197208662,15.1757197208662,0,TRUE,20.2141010022326,1.34170634235301e-14,0.204524308102,TRUE,"Fair",1,"complete",0,1
13,12.8437632680939,0.59509554459841,0.307754593880341,0.0561309686171765,0.0561309686171765,14.5800221818991,14.5800221818991,0,TRUE,16.4622473869085,1.48603370523237e-14,0.180477316051029,TRUE,"Fair",1,"complete",0,1
14,12.2486677234955,0.525587408638884,0.269291618196392,0.0536960134163873,0.0536960134163873,14.0012201230894,14.0012201230894,0,TRUE,14.8733748818064,3.4963940385367e-14,0.161751047708023,TRUE,"Fair",1,"complete",0,1
15,11.7230803148566,0.473741019585152,0.241644169043614,0.0516207288616955,0.0516207288616955,13.4730413151947,13.4730413151947,0,TRUE,13.4865621866383,2.22188984856493e-14,0.147367119980929,TRUE,"Fair",1,"complete",0,1
16,11.2493392952714,0.428703782626281,0.218133990523659,0.049377194689282,0.049377194689282,12.9925047395485,12.9925047395485,0,TRUE,12.2151251474737,4.31341563505344e-14,0.136333183645192,TRUE,"Fair",1,"complete",0,1
17,10.8206355126451,0.386284670779052,0.19629165669271,0.0466224977289482,0.0466224977289482,12.5611205075754,12.5611205075754,0,TRUE,11.1010278214409,3.01947399599818e-14,0.128283727684618,TRUE,"Fair",1,"complete",0,1
18,10.4343508418661,0.349978987996787,0.177195617863748,0.0439182300145523,0.0439182300145523,12.1728644658743,12.1728644658743,0,TRUE,10.1561142056691,4.40494120247831e-14,0.122604003691996,TRUE,"Fair",1,"complete",0,1
19,10.0843718538693,0.335338219162423,0.16922046951635,0.0436634569127223,0.0436634569127223,11.7903542999071,11.7903542999071,0,TRUE,9.42032392644485,5.96217458886615e-14,0.118883026234922,TRUE,"Fair",1,"complete",0,1
20,9.74903363470687,0.322006300606851,0.162161256478706,0.0431891764821048,0.0431891764821048,11.4256263370866,11.4256263370866,0,TRUE,8.84782673254066,5.11233808659586e-14,0.116742528960096,TRUE,"Fair",1,"complete",0,1
21,9.42702733410002,0.311033865023203,0.156441326045157,0.042671912442229,0.042671912442229,11.0736325589483,11.0736325589483,0,TRUE,8.42637146803372,5.48299306384203e-14,0.115785985903843,TRUE,"Fair",1,"complete",0,1
22,9.11599346907682,0.301091103141019,0.151322022182761,0.0420768324094992,0.0420768324094992,10.7329038135657,10.7329038135657,0,TRUE,8.08344727365083,4.41472001377049e-14,0.115709154167465,TRUE,"Fair",1,"complete",0,1
23,8.8149023659358,0.291747052343544,0.14658348815779,0.0414299289740074,0.0414299289740074,10.402249868087,10.402249868087,0,TRUE,7.81269235341078,4.35775879691124e-14,0.116240567107689,TRUE,"Fair",1,"complete",0,1
24,8.52315531359226,0.282143071508669,0.141760243762715,0.0406583027649542,0.0406583027649542,10.0825826563116,10.0825826563116,0,TRUE,7.59221301854559,1.07819165827647e-13,0.117076982631241,TRUE,"Fair",1,"complete",0,1
25,8.24101224208359,0.272119029688387,0.13674414007262,0.0397668195356319,0.0397668195356319,9.77456160397183,9.77456160397183,0,TRUE,7.41104346852429,6.25137396874741e-14,0.118036908911598,TRUE,"Fair",1,"complete",0,1
26,7.9688932123952,0.261707345261122,0.131522634203022,0.0387685192490685,0.0387685192490685,9.47882965133928,9.47882965133928,0,TRUE,7.25675674331202,4.67957060632762e-14,0.119027299723719,TRUE,"Fair",1,"complete",0,1
27,7.70718586713408,0.251466409859638,0.126333141450392,0.0377176638142525,0.0377176638142525,9.19518497932978,9.19518497932978,0,TRUE,7.12975128937433,4.90389083988788e-14,0.120032288661216,TRUE,"Fair",1,"complete",0,1
28,7.45571945727444,0.242463110753397,0.121711861625956,0.036724208413396,0.036724208413396,8.92147772490516,8.92147772490516,0,TRUE,7.03882180666323,9.83961286974755e-14,0.121006172127939,TRUE,"Fair",1,"complete",0,1
29,7.21325634652104,0.235107476651325,0.117942785837508,0.0358519440618086,0.0358519440618086,8.65487144947457,8.65487144947457,0,TRUE,6.97376110935961,7.70774375919862e-14,0.121921389648973,TRUE,"Fair",1,"complete",0,1
30,6.97814886986972,0.228583295111668,0.114633926216974,0.035053757589657,0.035053757589657,8.39453728432743,8.39453728432743,0,TRUE,6.92022633767305,8.41403013594299e-14,0.122772740838264,TRUE,"Fair",1,"complete",0,1
31,6.74956557475805,0.22264323564381,0.111652157176464,0.0343095280395023,0.0343095280395023,8.13971487309324,8.13971487309324,0,TRUE,6.87183321596145,1.71774849342996e-13,0.123554365320697,TRUE,"Fair",1,"complete",0,1
32,6.52692233911424,0.216328004650212,0.108504704706721,0.0335103607989538,0.0335103607989538,7.89145566146562,7.89145566146562,0,TRUE,6.82496331369395,1.01381237438548e-13,0.124243938471868,TRUE,"Fair",1,"complete",0,1
33,6.31059433446403,0.209517985817977,0.105121693313602,0.0326477840402703,0.0326477840402703,7.65044876384231,7.65044876384231,0,TRUE,6.77738099008789,5.41512625346649e-14,0.124819776237042,TRUE,"Fair",1,"complete",0,1
34,6.10107634864605,0.202391351927671,0.101574662475224,0.0317330641375759,0.0317330641375759,7.41707716115499,7.41707716115499,0,TRUE,6.72892168714343,4.65856136521805e-14,0.125275728360164,TRUE,"Fair",1,"complete",0,1
35,5.89868499671838,0.195424602471035,0.098105051577157,0.0308493788497,0.0308493788497,7.19092592419127,7.19092592419127,0,TRUE,6.68140840684296,7.16852932184294e-14,0.125609412646238,TRUE,"Fair",1,"complete",0,1
36,5.70326039424735,0.189144758657535,0.0949723835368014,0.0300828145519377,0.0300828145519377,6.97099814921267,6.97099814921267,0,TRUE,6.63359681426333,3.82928489904215e-14,0.125817994375991,TRUE,"Fair",1,"complete",0,1
37,5.51411563558981,0.182723853129737,0.0917603651259105,0.0292907829893427,0.0292907829893427,6.75836174084833,6.75836174084833,0,TRUE,6.58501333173689,3.36501010674691e-14,0.125898147840623,TRUE,"Fair",1,"complete",0,1
38,5.33139178246007,0.176547618300167,0.0886571499150647,0.0285255851319424,0.0285255851319424,6.55274313463006,6.55274313463006,0,TRUE,6.53668663359294,6.09260938706608e-14,0.125851944191648,TRUE,"Fair",1,"complete",0,1
39,5.15484416415991,0.171111426836048,0.0859067477542228,0.02786525980542,0.02786525980542,6.35315436473112,6.35315436473112,0,TRUE,6.49033796430026,2.87327412064196e-14,0.125685595334141,TRUE,"Fair",1,"complete",0,1
40,4.98373273732386,0.166175780058234,0.0834092800063438,0.0272706011878677,0.0272706011878677,6.15931490042007,6.15931490042007,0,TRUE,6.44484647872438,7.84134634351108e-14,0.125410545740796,TRUE,"Fair",1,"complete",0,1
41,4.81755695726563,0.161674975865798,0.0811223889419458,0.0267201104203057,0.0267201104203057,5.97090466236196,5.97090466236196,0,TRUE,6.40010667207441,8.50051193683297e-14,0.125040856037347,TRUE,"Fair",1,"complete",0,1
42,4.65588198139983,0.157704332472183,0.0791022849324941,0.0262199934632495,0.0262199934632495,5.78717547666839,5.78717547666839,0,TRUE,6.35905182680421,6.38025008542366e-14,0.124594951490328,TRUE,"Fair",1,"complete",0,1
43,4.49817764892764,0.154446711329656,0.0774519611452974,0.0258198168490374,0.0258198168490374,5.60684498824447,5.60684498824447,0,TRUE,6.32465930054997,8.90319336600793e-14,0.124091176418128,TRUE,"Fair",1,"complete",0,1
44,4.34373093759799,0.151664675615118,0.0760549309289301,0.0254964765566452,0.0254964765566452,5.42933881503321,5.42933881503321,0,TRUE,6.29322030783408,6.11035415579831e-14,0.123581487951575,TRUE,"Fair",1,"complete",0,1
45,4.19206626198287,0.148670873749951,0.0745610064410683,0.0251354095171958,0.0251354095171958,5.25530873088246,5.25530873088246,0,TRUE,6.26244314644155,5.00585651467098e-14,0.12312147935352,TRUE,"Fair",1,"complete",0,1
46,4.04339538823292,0.145579386330978,0.0730272153802156,0.0247615382985705,0.0247615382985705,5.08467223627034,5.08467223627034,0,TRUE,6.22992259090451,1.1349133221598e-13,0.12270713267325,TRUE,"Fair",1,"complete",0,1
47,3.89781600190194,0.14231561774806,0.0714127431298512,0.0243665833991518,0.0243665833991518,4.91762153745575,4.91762153745575,0,TRUE,6.19443418283818,3.33390372566725e-14,0.122335566797345,TRUE,"Fair",1,"complete",0,1
48,3.75550038415388,0.138880450287948,0.0697164615368441,0.0239519768021506,0.0239519768021506,4.75428622915392,4.75428622915392,0,TRUE,6.15363123735331,7.87824839868965e-14,0.122004590527655,TRUE,"Fair",1,"complete",0,1
49,3.61661993386593,0.135099539225731,0.0678524049085657,0.0234934013647149,0.0234934013647149,4.59517616354365,4.59517616354365,0,TRUE,6.10780116881844,6.08112700223726e-14,0.121711596640275,TRUE,"Fair",1,"complete",0,1
50,3.4815203946402,0.130964053855104,0.0658146758223317,0.0229915208172756,0.0229915208172756,4.4406990244024,4.4406990244024,0,TRUE,6.05596362384442,7.55771500994742e-14,0.121451971828306,TRUE,"Fair",1,"complete",0,1
51,3.3505563407851,0.126475248269589,0.0636028309656064,0.0224474805357014,0.0224474805357014,4.29127546481268,4.29127546481268,0,TRUE,5.99719545965585,9.77518717412796e-14,0.121220841240887,TRUE,"Fair",1,"complete",0,1
52,3.22408109251551,0.121657702753164,0.0612280190608692,0.021864635816363,0.021864635816363,4.14729930147495,4.14729930147495,0,TRUE,5.93067551949059,7.77366569391641e-14,0.121013404796108,TRUE,"Fair",1,"complete",0,1
53,3.10242338976235,0.116542533439723,0.0587054558650745,0.0212467861397354,0.0212467861397354,4.0091355765309,4.0091355765309,0,TRUE,5.85565228667054,1.02402839225059e-13,0.120825349944058,TRUE,"Fair",1,"complete",0,1
54,2.98588085632262,0.111194839387521,0.056065430985662,0.0206071858513098,0.0206071858513098,3.87705971436603,3.87705971436603,0,TRUE,5.77136248825374,1.18852340918808e-13,0.120652944850639,TRUE,"Fair",1,"complete",0,1
55,2.8746860169351,0.10564821364391,0.053326249908724,0.0199503740899839,0.0199503740899839,3.75133496865655,3.75133496865655,0,TRUE,5.67577641305957,7.99440893103365e-14,0.120493298322511,TRUE,"Fair",1,"complete",0,1
56,2.76903780329119,0.100079701062594,0.0505770451839023,0.0193095055621486,0.0193095055621486,3.63194884323662,3.63194884323662,0,TRUE,5.57171881603883,2.17567244033905e-13,0.120336127476897,TRUE,"Fair",1,"complete",0,1
57,2.6689581022286,0.0943449613199991,0.0477440114698052,0.0186522035731318,0.0186522035731318,3.51935575640191,3.51935575640191,0,TRUE,5.45850596215269,9.70891737759595e-14,0.120152779096289,TRUE,"Fair",1,"complete",0,1
58,2.5746131409086,0.0884077722786696,0.0448026452837667,0.0179652043522704,0.0179652043522704,3.41405297351853,3.41405297351853,0,TRUE,5.33571308581867,2.06298536681936e-13,0.119952015970754,TRUE,"Fair",1,"complete",0,1
59,2.48620536862993,0.0827750905283562,0.0419992768805598,0.0173470426939025,0.0173470426939025,3.31560337565121,3.31560337565121,0,TRUE,5.20586298703508,8.14079761506969e-14,0.11974045249323,TRUE,"Fair",1,"complete",0,1
60,2.40343027810157,0.0773639060953162,0.0392209501352956,0.0167259955826914,0.0167259955826914,3.22438253365841,3.22438253365841,0,TRUE,5.07589825753387,1.04480878088159e-13,0.119527628797271,TRUE,"Fair",1,"complete",0,1
61,2.32606637200626,0.0730733611852736,0.0369901205293551,0.016233317767954,0.016233317767954,3.13816127425225,3.13816127425225,0,TRUE,4.97545599136426,8.92177187819226e-14,0.11931724803767,TRUE,"Fair",1,"complete",0,1
62,2.25299301082098,0.0696182254928663,0.0352064191528346,0.0158563621525939,0.0158563621525939,3.05573180849056,3.05573180849056,0,TRUE,4.8912574043001,1.64309020225559e-13,0.119124627395079,TRUE,"Fair",1,"complete",0,1
63,2.18337478532812,0.066409392654307,0.0335676958343081,0.015488175848772,0.015488175848772,2.97698781907509,2.97698781907509,0,TRUE,4.80708222821903,1.62071871653367e-13,0.11894819959326,TRUE,"Fair",1,"complete",0,1
64,2.11696539267381,0.0633430111875057,0.032012277710457,0.0151195246986542,0.0151195246986542,2.90171950450193,2.90171950450193,0,TRUE,4.72029359733559,1.15091584493252e-13,0.11878092375894,TRUE,"Fair",1,"complete",0,1
65,2.0536223814863,0.0603684545322849,0.0305101351566428,0.014746609636265,0.014746609636265,2.82979160808391,2.82979160808391,0,TRUE,4.63025114639569,6.89865431145715e-14,0.118618237317756,TRUE,"Fair",1,"complete",0,1
66,1.99325392695402,0.0574475040548317,0.0290402203557176,0.0143661088901853,0.0143661088901853,2.76112445062273,2.76112445062273,0,TRUE,4.53624908188686,9.44618959790135e-14,0.118457566826795,TRUE,"Fair",1,"complete",0,1
67,1.93580642289919,0.0545438969974807,0.0275823951839202,0.0139731327011129,0.0139731327011129,2.69570159463314,2.69570159463314,0,TRUE,4.43854470124857,9.55729392371635e-14,0.118297615657228,TRUE,"Fair",1,"complete",0,1
68,1.88126252590171,0.0516449937782939,0.0261292896760828,0.0135667351375659,0.0135667351375659,2.63352247584281,2.63352247584281,0,TRUE,4.33723552051809,2.00568932065424e-13,0.118137217269062,TRUE,"Fair",1,"complete",0,1
69,1.82961753212341,0.0487453962488755,0.0246774280652931,0.0131467761079941,0.0131467761079941,2.57459901640989,2.57459901640989,0,TRUE,4.23226869862086,9.55221769423137e-14,0.117977078387063,TRUE,"Fair",1,"complete",0,1
70,1.78087213587454,0.0458513369076607,0.0232293419697444,0.0127153669341028,0.0127153669341028,2.51893788536635,2.51893788536635,0,TRUE,4.12342048646029,7.60515253367025e-14,0.117818008436208,TRUE,"Fair",1,"complete",0,1
71,1.73502079896688,0.0429694810560322,0.0217880789650107,0.0122743906415439,0.0122743906415439,2.46654766165055,2.46654766165055,0,TRUE,4.01040294871743,1.19450472280965e-13,0.117660754571741,TRUE,"Fair",1,"complete",0,1
72,1.69205131791084,0.0401608715556803,0.0203836668091453,0.0118445118214352,0.0118445118214352,2.41733465617301,2.41733465617301,0,TRUE,3.89262229074062,2.64129469715876e-13,0.117506053715222,TRUE,"Fair",1,"complete",0,1
73,1.65189044635516,0.0373768091305486,0.0189911516446683,0.0114100923934554,0.0114100923934554,2.37135525984106,2.37135525984106,0,TRUE,3.76930113398253,1.14297851633882e-13,0.117355166182822,TRUE,"Fair",1,"complete",0,1
74,1.61451363722462,0.03461160072854,0.0176070589825062,0.0109670587343115,0.0109670587343115,2.32864976828893,2.32864976828893,0,TRUE,3.64068646541656,6.35336947838159e-14,0.117208172765694,TRUE,"Fair",1,"complete",0,1
75,1.57990203649608,0.0318828055028872,0.0162395562531429,0.0105178850268075,0.0105178850268075,2.28923120834086,2.28923120834086,0,TRUE,3.50703594799795,2.94833243710547e-13,0.117064960343605,TRUE,"Fair",1,"complete",0,1
76,1.54801923099319,0.0292116237636448,0.0148986707234018,0.0100655263235754,0.0100655263235754,2.25309195806026,2.25309195806026,0,TRUE,3.36873053404876,2.80197308327349e-13,0.116925536644352,TRUE,"Fair",1,"complete",0,1
77,1.51880760722954,0.0266226482141287,0.0135961682249787,0.00961348569249301,0.00961348569249301,2.22019446489559,2.22019446489559,0,TRUE,3.22637323323277,1.8640119033709e-13,0.116789959172056,TRUE,"Fair",1,"complete",0,1
78,1.49218495901541,0.0241799181064866,0.0123548646729184,0.00917113273431899,0.00917113273431899,2.19041973002379,2.19041973002379,0,TRUE,3.08113308145873,1.35472885182802e-13,0.116658292208595,TRUE,"Fair",1,"complete",0,1
79,1.46800504090893,0.0220334298801526,0.0112579593629568,0.00877312151992864,0.00877312151992864,2.16328171501193,2.16328171501193,0,TRUE,2.94137613398336,1.33003371202332e-13,0.1165307584199,TRUE,"Fair",1,"complete",0,1
80,1.44597161102878,0.0200995321080792,0.0102719315576348,0.00840046468685456,0.00840046468685456,2.1385037624238,2.1385037624238,0,TRUE,2.81184985684339,2.5609446185008e-13,0.116408024573203,TRUE,"Fair",1,"complete",0,1
81,1.4258720789207,0.0183053598161047,0.00935815455200065,0.00803515404285944,0.00803515404285944,2.11592863306898,2.11592863306898,0,TRUE,2.68999746232994,2.4553282787274e-13,0.116290077254006,TRUE,"Fair",1,"complete",0,1
82,1.40756671910459,0.0166455249487991,0.00851267523111744,0.00767883357476378,0.00767883357476378,2.0953891352618,2.0953891352618,0,TRUE,2.57438450018309,3.36895622852266e-13,0.116176739354484,TRUE,"Fair",1,"complete",0,1
83,1.39092119415579,0.0151459105315706,0.0077403866687274,0.00733731032988356,0.00733731032988356,2.07669336968704,2.07669336968704,0,TRUE,2.46466833871745,3.92130068580875e-13,0.116067714916609,TRUE,"Fair",1,"complete",0,1
84,1.37577528362422,0.0138702445069017,0.00708298379840351,0.00703328809401968,0.00703328809401968,2.05945125862286,2.05945125862286,0,TRUE,2.36535496805748,1.5270489528243e-13,0.115962458628825,TRUE,"Fair",1,"complete",0,1
85,1.36190503911732,0.0127209301393287,0.00649365179819961,0.00674215107242004,0.00674215107242004,2.04351836359047,2.04351836359047,0,TRUE,2.27089343332041,2.91469398152659e-13,0.115861138134508,TRUE,"Fair",1,"complete",0,1
86,1.34918410897799,0.0116698736852872,0.00595661799088339,0.00646023504225084,0.00646023504225084,2.02876558260396,2.02876558260396,0,TRUE,2.17923189361867,1.66016214068795e-13,0.115763909144587,TRUE,"Fair",1,"complete",0,1
87,1.3375142352927,0.0106980370712719,0.00546136868051679,0.00618486469103098,0.00618486469103098,2.01509678302202,2.01509678302202,0,TRUE,2.08957474093486,6.21719040154892e-13,0.115670949155176,TRUE,"Fair",1,"complete",0,1
88,1.32681619822143,0.00979233642992483,0.00500070973105767,0.00591413385731685,0.00591413385731685,2.00243694851997,2.00243694851997,0,TRUE,2.0016205659763,2.56728835848979e-13,0.115582379323338,TRUE,"Fair",1,"complete",0,1
89,1.31702386179151,0.00894341025291756,0.00456950563273374,0.00564660953341368,0.00564660953341368,1.99072605865744,1.99072605865744,0,TRUE,1.91519659391956,4.91228604596761e-13,0.115498288167953,TRUE,"Fair",1,"complete",0,1
90,1.30808045153859,0.0081450948265176,0.00416435571069454,0.005381506432956,0.005381506432956,1.9799137866501,1.9799137866501,0,TRUE,1.83020900597064,3.41026688837411e-13,0.115418727580077,TRUE,"Fair",1,"complete",0,1
91,1.29993535671207,0.00739323716777651,0.00378294874917596,0.00511842006193701,0.00511842006193701,1.96995656067706,1.96995656067706,0,TRUE,1.74660318742715,3.76218425439e-13,0.115343706243658,TRUE,"Fair",1,"complete",0,1
92,1.2925421195443,0.00668516695046772,0.0034237735990923,0.00485726661996883,0.00485726661996883,1.96081518502991,1.96081518502991,0,TRUE,1.66435183795709,2.8725157007454e-13,0.115273195318022,TRUE,"Fair",1,"complete",0,1
93,1.28585695259383,0.00601931011801371,0.00308591100331056,0.00459824038448157,0.00459824038448157,1.9524530241376,1.9524530241376,0,TRUE,1.58345498754448,4.7727195436225e-13,0.115207134658209,TRUE,"Fair",1,"complete",0,1
94,1.27983764247581,0.00539488609196925,0.00276887346254204,0.00434178099483494,0.00434178099483494,1.94483459285037,1.94483459285037,0,TRUE,1.50394450460319,3.80644654732776e-13,0.11514543866627,TRUE,"Fair",1,"complete",0,1
95,1.27444275638384,0.00481165363490788,0.00247247319818301,0.00408854472727633,0.00408854472727633,1.93792446634495,1.93792446634495,0,TRUE,1.4258894252758,3.58296315208555e-13,0.115088001317837,TRUE,"Fair",1,"complete",0,1
96,1.26963110274894,0.00426968533127225,0.00219670653523801,0.0038393750701758,0.0038393750701758,1.93168646626526,1.93168646626526,0,TRUE,1.34939998785176,2.46460235048929e-13,0.115034700220603,TRUE,"Fair",1,"complete",0,1
97,1.26536141741766,0.0037691612938846,0.00194164878092602,0.00359526898477613,0.00359526898477613,1.92608310593239,1.92608310593239,0,TRUE,1.27462897477316,5.47338292714899e-13,0.114985399740154,TRUE,"Fair",1,"complete",0,1
98,1.26159225612378,0.00331018080423484,0.00170735799731249,0.00335733639587423,0.00335733639587423,1.92107529083828,1.92107529083828,0,TRUE,1.20176939220681,2.4839914177587e-13,0.114939953317527,TRUE,"Fair",1,"complete",0,1
99,1.25828207531955,0.00289259666097053,0.00149378934395928,0.00312675183907155,0.00312675183907155,1.91662227316088,1.91662227316088,0,TRUE,1.13104791171919,6.17994595345688e-13,0.114898205141052,TRUE,"Fair",1,"complete",0,1
100,1.25538947865857,0.00251588086934262,0.00130072388513669,0.00290469882517514,0.00290469882517514,1.91268185218177,1.91268185218177,0,TRUE,1.06271398449793,7.44335891502016e-13,0.114859991348542,TRUE,"Fair",1,"complete",0,1
101,1.25287359778923,0.00217903150842957,0.00112771671236366,0.00269230925963619,0.00269230925963619,1.90921079829378,1.90921079829378,0,TRUE,0.997025145578464,5.96255303093424e-13,0.114825140937871,TRUE,"Fair",1,"complete",0,1
102,1.2506945662808,0.00188052885652845,0.00097406873950239,0.00249060192756932,0.00249060192756932,1.90616545994619,1.90616545994619,0,TRUE,0.934229696783719,4.19897400166773e-13,0.11479347655869,TRUE,"Fair",1,"complete",0,1
103,1.24881403742427,0.00161834434645391,0.000838824608446118,0.00230042527740778,0.00230042527740778,1.90350249469682,1.90350249469682,0,TRUE,0.874548562082942,6.14226831994326e-13,0.114764815344115,TRUE,"Fair",1,"complete",0,1
104,1.24719569307782,0.00138999958211916,0.000720796163123802,0.00212241015944964,0.00212241015944964,1.90117965226251,1.90117965226251,0,TRUE,0.818158479399054,3.33540336177393e-13,0.114738969915349,TRUE,"Fair",1,"complete",0,1
105,1.2458056934957,0.00119266600688483,0.00061860760535432,0.00195693757210902,0.00195693757210902,1.89915653305078,1.89915653305078,0,TRUE,0.765178682001952,3.6567798288411e-13,0.114715749652174,TRUE,"Fair",1,"complete",0,1
106,1.24461302748882,0.00102329063197182,0.000530755597569147,0.0018041248443391,0.0018041248443391,1.89739525206552,1.89739525206552,0,TRUE,0.715662772000021,8.11403922011958e-13,0.114694962269408,TRUE,"Fair",1,"complete",0,1
107,1.24358973685684,0.000878751388524668,0.000455683027862848,0.0016638575547572,0.0016638575547572,1.89586092620273,1.89586092620273,0,TRUE,0.669596750471572,3.44455403188994e-13,0.114676415679466,TRUE,"Fair",1,"complete",0,1
108,1.24271098546832,0.000756001893038816,0.000391863273524998,0.00153588195705296,0.00153588195705296,1.89452192631588,1.89452192631588,0,TRUE,0.626907592586862,4.96980996850021e-13,0.11465992007361,TRUE,"Fair",1,"complete",0,1
109,1.24195498357528,0.000652004129621186,0.000337759877049163,0.00141949592901747,0.00141949592901747,1.89335043738239,1.89335043738239,0,TRUE,0.587484178667493,2.91987798373469e-13,0.114645290061525,TRUE,"Fair",1,"complete",0,1
110,1.24130297944566,0.000564069094767916,0.000291969099527165,0.00131395798400722,0.00131395798400722,1.89232194979724,1.89232194979724,0,TRUE,0.551141242137196,7.351557555401e-13,0.114632345242046,TRUE,"Fair",1,"complete",0,1
111,1.24073891035089,0.000490653831006993,0.000253672242162502,0.00122040430672883,0.00122040430672883,1.89141331732908,1.89141331732908,0,TRUE,0.517666168558371,3.77913066624516e-13,0.114620913423412,TRUE,"Fair",1,"complete",0,1
112,1.24024825651988,0.000428847626998019,0.000221492238357768,0.0011366467972901,0.0011366467972901,1.89060536100733,1.89060536100733,0,TRUE,0.486940029884463,6.44805897422181e-13,0.114610834606926,TRUE,"Fair",1,"complete",0,1
113,1.23981940889289,0.000376324082449697,0.000194189375536176,0.00106093326083892,0.00106093326083892,1.88988314195424,1.88988314195424,0,TRUE,0.45876493017686,4.18738347161772e-13,0.114601947284078,TRUE,"Fair",1,"complete",0,1
114,1.23944308481044,0.000331409963210572,0.000170874885468235,0.000992193368937798,0.000992193368937798,1.88923444090504,1.88923444090504,0,TRUE,0.432857820681223,4.20521741359934e-13,0.114594098221339,TRUE,"Fair",1,"complete",0,1
115,1.23911167484723,0.000292790130839382,0.000150852862140914,0.000929547040062319,0.000929547040062319,1.8886492235902,1.8886492235902,0,TRUE,0.408956358424879,3.57061652516667e-13,0.114587152774756,TRUE,"Fair",1,"complete",0,1
116,1.23881888471639,0.000259416750409969,0.000133570471433858,0.000872257714787936,0.000872257714787936,1.88811918216834,1.88811918216834,0,TRUE,0.386830012921107,2.38625186884365e-13,0.1145809948477,TRUE,"Fair",1,"complete",0,1
117,1.23855946796598,0.00023044595218713,0.000118583537372489,0.000819701412159523,0.000819701412159523,1.88763738518515,1.88763738518515,0,TRUE,0.366280071330423,5.19224784018645e-13,0.114575524994947,TRUE,"Fair",1,"complete",0,1
118,1.23832902201379,0.00020519216417747,0.000105531900726822,0.000771344956261498,0.000771344956261498,1.88719800823095,1.88719800823095,0,TRUE,0.347136407133312,9.61908793465693e-13,0.114570658097927,TRUE,"Fair",1,"complete",0,1
119,1.23812382984961,0.000183094477831824,9.41213883662411e-05,0.000726730180697247,0.000726730180697247,1.88679612369405,1.88679612369405,0,TRUE,0.329254771364107,8.85379656741561e-13,0.114566321139297,TRUE,"Fair",1,"complete",0,1
120,1.23794073537178,0.000163690283823348,8.41097856784802e-05,0.000685461147528822,0.000685461147528822,1.88642753562936,1.88642753562936,0,TRUE,0.312510835291871,5.75300141417092e-13,0.114562451118892,TRUE,"Fair",1,"complete",0,1
121,1.23777704508796,0.000146595953034678,7.52964926212445e-05,0.000647193798377721,0.000647193798377721,1.88608865273555,1.88608865273555,0,TRUE,0.296796843382674,3.92789190723586e-13,0.114558993561587,TRUE,"Fair",1,"complete",0,1
122,1.23763044913492,0.000131491767293213,6.75145433613364e-05,0.000611628973812652,0.000611628973812652,1.88577638263801,1.88577638263801,0,TRUE,0.282020299771369,6.20060779701665e-13,0.114555901338787,TRUE,"Fair",1,"complete",0,1
123,1.23749895736763,0.000118109730490978,6.06241585736554e-05,0.000578505491907042,0.000578505491907042,1.88548804748818,1.88548804748818,0,TRUE,0.268101247468858,4.55226156056623e-13,0.114553133402145,TRUE,"Fair",1,"complete",0,1
124,1.23738084763714,0.00010622403543481,5.45077058233097e-05,0.000547594663139637,0.000547594663139637,1.88522131609059,1.88522131609059,0,TRUE,0.254970161650472,5.22041402797946e-13,0.114550653851875,TRUE,"Fair",1,"complete",0,1
125,1.2372746236017,9.56434697512165e-05,4.90656907721759e-05,0.000518695666675077,0.000518695666675077,1.88497414876819,1.88497414876819,0,TRUE,0.242566225230574,7.84210678129582e-13,0.114548431175077,TRUE,"Fair",1,"complete",0,1
126,1.23717898013195,8.62053328247736e-05,4.42135500818505e-05,0.000491631634688559,0.000491631634688559,1.88474475233336,1.88474475233336,0,TRUE,0.230835906160505,3.84152891817396e-13,0.114546437618234,TRUE,"Fair",1,"complete",0,1
127,1.23709277479913,7.77705387622341e-05,3.98790725786597e-05,0.000466246325249056,0.000466246325249056,1.88453154312931,1.88453154312931,0,TRUE,0.219731782461592,6.15674402984298e-13,0.114544648666679,TRUE,"Fair",1,"complete",0,1
128,1.23701500426037,7.02196558211021e-05,3.60003158155291e-05,0.00044240128887234,0.00044240128887234,1.8843331165488,1.8843331165488,0,TRUE,0.209211572942509,5.02956509326472e-13,0.114543042609998,TRUE,"Fair",1,"complete",0,1
129,1.23694478460454,6.3449688878503e-05,3.25239152866849e-05,0.000419973451789185,0.000419973451789185,1.88414822177439,1.88414822177439,0,TRUE,0.199237338768688,4.81736843744556e-13,0.114541600176903,TRUE,"Fair",1,"complete",0,1
130,1.23688133491567,5.73714574620965e-05,2.94037062689213e-05,0.000398853052442014,0.000398853052442014,1.88397574074479,1.88397574074479,0,TRUE,0.189774826543786,4.21312119176355e-13,0.11454030422664,TRUE,"Fair",1,"complete",0,1
131,1.2368239634582,5.19081077312578e-05,2.65999019324995e-05,0.000378945774519999,0.000378945774519999,1.88381466936988,1.88381466936988,0,TRUE,0.180793309296221,4.97623652583553e-13,0.114539139486653,TRUE,"Fair",1,"complete",0,1
132,1.23677205535047,4.69921986967492e-05,2.40777006484206e-05,0.000360164761390419,0.000360164761390419,1.8836641008672,1.8836641008672,0,TRUE,0.172266910761467,9.04782022375662e-13,0.114538092211356,TRUE,"Fair",1,"complete",0,1
133,1.23672506315178,4.25634935525832e-05,2.18060093898472e-05,0.000342424642824829,0.000342424642824829,1.88352321858611,1.88352321858611,0,TRUE,0.164167469680051,3.98942938272863e-13,0.114537150153406,TRUE,"Fair",1,"complete",0,1
134,1.23668249965822,3.85699483587132e-05,1.97579716308701e-05,0.000325653640265185,0.000325653640265185,1.88339128768785,1.88339128768785,0,TRUE,0.156470012722956,1.06274815741536e-12,0.114536302742722,TRUE,"Fair",1,"complete",0,1
135,1.23664392970986,3.49657444003171e-05,1.79099602547748e-05,0.000309786645775826,0.000309786645775826,1.88326764045813,1.88326764045813,0,TRUE,0.14915192821025,4.95465641973556e-13,0.114535540405109,TRUE,"Fair",1,"complete",0,1
136,1.23660896396546,3.17104275213698e-05,1.62411282415497e-05,0.000294764443785512,0.000294764443785512,1.88315166900736,1.88315166900736,0,TRUE,0.142192443060307,6.21132341138825e-13,0.114534854488473,TRUE,"Fair",1,"complete",0,1
137,1.23657725353794,2.87682632655883e-05,1.47330569934004e-05,0.000280533553908295,0.000280533553908295,1.88304281874991,1.88304281874991,0,TRUE,0.135572302943584,9.3283029571961e-13,0.114534237186718,TRUE,"Fair",1,"complete",0,1
138,1.23654848527468,2.61087719419795e-05,1.33700746943831e-05,0.000267059002155358,0.000267059002155358,1.88294057981754,1.88294057981754,0,TRUE,0.129275183681193,2.86460310781537e-13,0.114533681447591,TRUE,"Fair",1,"complete",0,1
139,1.23652237650274,2.37019848228215e-05,1.213676835875e-05,0.000254278189140427,0.000254278189140427,1.8828444771974,1.8828444771974,0,TRUE,0.123284067267435,6.90675595321562e-13,0.114533180420507,TRUE,"Fair",1,"complete",0,1
140,1.23649867451791,2.15227520592443e-05,1.102020239908e-05,0.000242149686094303,0.000242149686094303,1.88275408912927,1.88275408912927,0,TRUE,0.117581707782327,7.43260047065786e-13,0.114532728593572,TRUE,"Fair",1,"complete",0,1
141,1.23647715176585,1.95486283551816e-05,1.00088379293474e-05,0.00023063524212213,0.00023063524212213,1.88266902757564,1.88266902757564,0,TRUE,0.112152671924922,5.99502412412317e-13,0.114532320987288,TRUE,"Fair",1,"complete",0,1
142,1.2364576031375,1.77595446999579e-05,9.09236214599851e-06,0.000219699476768779,0.000219699476768779,1.88258893509238,1.88258893509238,0,TRUE,0.106982807427443,4.660686673864e-13,0.114531953094691,TRUE,"Fair",1,"complete",0,1
143,1.2364398435928,1.61375270526509e-05,8.26154233071554e-06,0.000209309596179804,0.000209309596179804,1.88251348203682,1.88251348203682,0,TRUE,0.102058953593927,6.81972777543796e-13,0.114531620839699,TRUE,"Fair",1,"complete",0,1
144,1.23642370606575,1.46664539197872e-05,7.50810019383352e-06,0.000199435139233378,0.000199435139233378,1.88244236406226,1.88244236406226,0,TRUE,0.0973687715452226,4.27871898999464e-13,0.114531320542117,TRUE,"Fair",1,"complete",0,1
145,1.23640903961183,1.33318463846344e-05,6.82460316852686e-06,0.000190047753232382,0.000190047753232382,1.88237529986675,1.88237529986675,0,TRUE,0.0929006368431711,7.55320730207342e-13,0.114531048885266,TRUE,"Fair",1,"complete",0,1
146,1.23639570776544,1.21206854233336e-05,6.20436993708999e-06,0.00018112099656286,0.00018112099656286,1.88231202916926,1.88231202916926,0,TRUE,0.0886435661706134,8.57265379583259e-13,0.114530802885107,TRUE,"Fair",1,"complete",0,1
147,1.23638358708002,1.10212523556363e-05,5.64138798465527e-06,0.000172630165145405,0.000172630165145405,1.88225231088926,1.88225231088926,0,TRUE,0.0845871634450298,3.7978748124283e-13,0.114530579860769,TRUE,"Fair",1,"complete",0,1
148,1.23637256582766,1.00229889383741e-05,5.13024138014759e-06,0.000164552139601293,0.000164552139601293,1.88219592150751,1.88219592150751,0,TRUE,0.0807215775185916,1.14145836158168e-12,0.114530377406667,TRUE,"Fair",1,"complete",0,1
149,1.23636254283872,9.11637431921797e-06,4.66604730048023e-06,0.000156865250311446,0.000156865250311446,1.88214265358822,1.88214265358822,0,TRUE,0.0770374671106157,7.69456912147679e-13,0.114530193366405,TRUE,"Fair",1,"complete",0,1
150,1.2363534264644,8.29281647063418e-06,4.24440006849379e-06,0.000149549157907552,0.000149549157907552,1.88209231444462,1.88209231444462,0,TRUE,0.0735259704866303,5.81010462668334e-13,0.114530025808593,TRUE,"Fair",1,"complete",0,1
151,1.23634513364793,7.54455616625016e-06,3.86132167838675e-06,0.000142584747065975,0.000142584747065975,1.88204472493228,1.88204472493228,0,TRUE,0.0701786784185913,2.07140348923687e-13,0.114529873004608,TRUE,"Fair",1,"complete",0,1
152,1.23633758909177,6.86458179099958e-06,3.51321794624777e-06,0.000135954031781244,0.000135954031781244,1.88199971835609,1.88199971835609,0,TRUE,0.0669876095380217,6.96123587890421e-13,0.114529733408275,TRUE,"Fair",1,"complete",0,1
153,1.23633072450998,6.24655366632254e-06,3.19683955811907e-06,0.000129640070568398,0.000129640070568398,1.88195713947871,1.88195713947871,0,TRUE,0.0639451875372984,3.54050964507434e-13,0.11452960563738,TRUE,"Fair",1,"complete",0,1
154,1.23632447795631,5.68473662876379e-06,2.90924739748162e-06,0.000123626890278177,0.000123626890278177,1.88191684361967,1.88191684361967,0,TRUE,0.0610442198684722,8.98430996589508e-13,0.114529488456921,TRUE,"Fair",1,"complete",0,1
155,1.23631879321968,5.17393989873938e-06,2.6477816244619e-06,0.000117899417403166,0.000117899417403166,1.88187869583555,1.88187869583555,0,TRUE,0.0582778777090341,5.93977567845307e-13,0.114529380763956,TRUE,"Fair",1,"complete",0,1
156,1.23631361927978,4.70946332509214e-06,2.41003405458507e-06,0.000112443415920626,0.000112443415920626,1.88184257017295,1.88184257017295,0,TRUE,0.0556396770455177,2.70447365753406e-13,0.114529281573938,TRUE,"Fair",1,"complete",0,1
157,1.23630890981646,4.28704929222867e-06,2.19382344715238e-06,0.000107245430861264,0.000107245430861264,1.88180834898688,1.88180834898688,0,TRUE,0.0531234607607713,7.33813385368119e-13,0.1145291900084,TRUE,"Fair",1,"complete",0,1
158,1.23630462276717,3.90283961992921e-06,1.99717336665804e-06,0.000102292736915921,0.000102292736915921,1.88177592231787,1.88177592231787,0,TRUE,0.0507233816542593,8.05262572491263e-13,0.114529105283863,TRUE,"Fair",1,"complete",0,1
159,1.23630071992755,3.5533368727414e-06,1.81829232402445e-06,9.75732914778673e-05,9.75732914778673e-05,1.88174518732231,1.88174518732231,0,TRUE,0.0484338863277585,3.03512422702466e-13,0.114529026701867,TRUE,"Fair",1,"complete",0,1
160,1.23629716659067,3.23536963175997e-06,1.65555594296634e-06,9.3075691621302e-05,9.3075691621302e-05,1.88171604775057,1.88171604775057,0,TRUE,0.0462496998939478,5.81809253626696e-13,0.114528953640006,TRUE,"Fair",1,"complete",0,1
161,1.23629393122104,2.94606124939811e-06,1.5074909282959e-06,8.87891345736752e-05,8.87891345736752e-05,1.88168841346855,1.88168841346855,0,TRUE,0.0441658114608712,3.70163249516327e-13,0.114528885543868,TRUE,"Fair",1,"complete",0,1
162,1.23629098515979,2.68280173765234e-06,1.37276064064772e-06,8.47033813077902e-05,8.47033813077902e-05,1.88166220001849,1.88166220001849,0,TRUE,0.0421774603629279,7.50186310919627e-13,0.114528821919803,TRUE,"Fair",1,"complete",0,1
163,1.23628830235805,2.44322243747597e-06,1.25015210533113e-06,8.08087229207475e-05,8.08087229207475e-05,1.88163732821544,1.88163732821544,0,TRUE,0.0402801230963931,6.34307234723476e-13,0.11452876232843,TRUE,"Fair",1,"complete",0,1
164,1.23628585913562,2.22517319881099e-06,1.13856430386076e-06,7.70959495262696e-05,7.70959495262696e-05,1.88161372377607,1.88161372377607,0,TRUE,0.0384695009349108,4.24606185709447e-13,0.114528706378802,TRUE,"Fair",1,"complete",0,1
165,1.23628363396242,2.0267017815101e-06,1.03699761367841e-06,7.35563214007538e-05,7.35563214007538e-05,1.88159131697702,1.88159131697702,0,TRUE,0.0367415081907111,2.7574607329388e-13,0.114528653723185,TRUE,"Fair",1,"complete",0,1
166,1.23628160726064,1.84603527597638e-06,9.44544277456002e-07,7.01815421780993e-05,7.01815421780993e-05,1.88157004234,1.88157004234,0,TRUE,0.035092261093915,6.19161295423735e-13,0.114528604052365,TRUE,"Fair",1,"complete",0,1
167,1.23627976122536,1.68156329904967e-06,8.60379796226031e-07,6.69637338945585e-05,6.69637338945585e-05,1.88154983834145,1.88154983834145,0,TRUE,0.0335180672594496,4.50687489019411e-13,0.114528557091447,TRUE,"Fair",1,"complete",0,1
168,1.23627807966206,1.53182284390319e-06,7.83755152609129e-07,6.38954137226078e-05,6.38954137226078e-05,1.88153064714442,1.88153064714442,0,TRUE,0.0320154157157953,6.87487378405095e-13,0.114528512596091,TRUE,"Fair",1,"complete",0,1
169,1.23627654783922,1.39548453947924e-06,7.13989780465949e-07,6.09694722439462e-05,6.09694722439462e-05,1.88151241435106,1.88151241435106,0,TRUE,0.0305809674692208,3.96578280981858e-13,0.114528470349145,TRUE,"Fair",1,"complete",0,1
170,1.23627515235468,1.27134026550735e-06,6.50465206271312e-07,5.81791531301041e-05,5.81791531301041e-05,1.88149508877361,1.88149508877361,0,TRUE,0.0292115465726915,6.67418777090335e-13,0.114528430157622,TRUE,"Fair",1,"complete",0,1
171,1.23627388101441,1.15829191393857e-06,5.92619295536995e-07,5.55180341139245e-05,5.55180341139245e-05,1.88147862222258,1.88147862222258,0,TRUE,0.0279041316801248,5.22865898456372e-13,0.114528391850011,TRUE,"Fair",1,"complete",0,1
172,1.2362727227225,1.05534121952466e-06,5.39941044711454e-07,5.29800091534418e-05,5.29800091534418e-05,1.88146296931066,1.88146296931066,0,TRUE,0.0266558480555239,4.40782161467887e-13,0.114528355273858,TRUE,"Fair",1,"complete",0,1
173,1.23627166738128,9.61580562508502e-07,4.91965864819322e-07,5.05592716829575e-05,5.05592716829575e-05,1.88144808727094,1.88144808727094,0,TRUE,0.0254639600182995,4.01671054942794e-13,0.114528320293619,TRUE,"Fair",1,"complete",0,1
174,1.23627070580072,8.76184632403465e-07,4.48271309231179e-07,4.8250298885317e-05,4.8250298885317e-05,1.88143393578835,1.88143393578835,0,TRUE,0.0243258637969835,3.41709587300066e-13,0.114528286788733,TRUE,"Fair",1,"complete",0,1
175,1.23626982961608,7.98402855606284e-07,4.08473202135429e-07,4.60478368902592e-05,4.60478368902592e-05,1.88142047684334,1.88142047684334,0,TRUE,0.023239080773122,1.01992956920367e-12,0.114528254651909,TRUE,"Fair",1,"complete",0,1
176,1.23626903121323,7.27552561308187e-07,3.72222129370027e-07,4.39468868489951e-05,4.39468868489951e-05,1.88140767456658,1.88140767456658,0,TRUE,0.0222012510925372,6.23367445036514e-13,0.114528223787597,TRUE,"Fair",1,"complete",0,1
177,1.23626830366067,6.63012761803472e-07,3.39200256531621e-07,4.19426918102201e-05,4.19426918102201e-05,1.88139549510409,1.88139549510409,0,TRUE,0.0212101276228731,1.02973680403089e-12,0.114528194110628,TRUE,"Fair",1,"complete",0,1
178,1.23626764064791,6.0421851100223e-07,3.0911844323449e-07,4.00307243483556e-05,4.00307243483556e-05,1.88138390649172,1.88138390649172,0,TRUE,0.0202635702418517,3.7218452545195e-13,0.114528165544999,TRUE,"Fair",1,"complete",0,1
179,1.23626703642939,5.50655805842126e-07,2.81713625188872e-07,3.8206674889955e-05,3.8206674889955e-05,1.88137287853847,1.88137287853847,0,TRUE,0.0193595404321887,4.21890109993342e-13,0.114528138022799,TRUE,"Fair",1,"complete",0,1
180,1.23626648577359,5.01856941559353e-07,2.56746438745401e-07,3.64664406940213e-05,3.64664406940213e-05,1.88136238271776,1.88136238271776,0,TRUE,0.0184960961716353,5.70363244038791e-13,0.114528111483251,TRUE,"Fair",1,"complete",0,1
181,1.23626598391665,4.57396301056789e-07,2.33999064915293e-07,3.48061154406176e-05,3.48061154406176e-05,1.88135239206622,1.88135239206622,0,TRUE,0.0176713870976154,5.46292716188253e-13,0.114528085871862,TRUE,"Fair",1,"complete",0,1
182,1.23626552652035,4.16886529075455e-07,2.13273272204047e-07,3.32219793911339e-05,3.32219793911339e-05,1.88134288108932,1.88134288108932,0,TRUE,0.0168836499322923,5.61604942715341e-13,0.114528061139672,TRUE,"Fair",1,"complete",0,1
183,1.23626510963382,3.79975068964811e-07,1.94388639537823e-07,3.17104900807004e-05,3.17104900807004e-05,1.88133382567337,1.88133382567337,0,TRUE,0.0161312041544956,3.89595784918512e-13,0.114528037242584,TRUE,"Fair",1,"complete",0,1
184,1.23626472965875,3.46341012091855e-07,1.77180942475336e-07,3.02682735168737e-05,3.02682735168737e-05,1.88132520300332,1.88132520300332,0,TRUE,0.0154124479011555,6.59865528948166e-13,0.114528014140774,TRUE,"Fair",1,"complete",0,1
185,1.23626438331774,3.15692218366692e-07,1.61500687311141e-07,2.88921158410676e-05,2.88921158410676e-05,1.88131699148616,1.88131699148616,0,TRUE,0.0147258540895005,3.80220315486191e-13,0.114527991798174,TRUE,"Fair",1,"complete",0,1
186,1.23626406762552,2.87762738748754e-07,1.47211779429038e-07,2.75789554393888e-05,2.75789554393888e-05,1.88130917067918,1.88130917067918,0,TRUE,0.0140699667419393,6.50653839702002e-13,0.114527970182006,TRUE,"Fair",1,"complete",0,1
187,1.23626377986278,2.62310434040458e-07,1.34190313306541e-07,2.63258754630229e-05,2.63258754630229e-05,1.88130172122302,1.88130172122302,0,TRUE,0.0134433975098432,3.43013914817178e-13,0.11452794926238,TRUE,"Fair",1,"complete",0,1
188,1.23626351755234,2.39114831268594e-07,1.22323472962857e-07,2.5130096744354e-05,2.5130096744354e-05,1.88129462477902,1.88129462477902,0,TRUE,0.0128448223753426,6.36755819256505e-13,0.114527929011933,TRUE,"Fair",1,"complete",0,1
189,1.23626327843751,2.1797517657518e-07,1.1150853255664e-07,2.39889710776499e-05,2.39889710776499e-05,1.88128786397056,1.88128786397056,0,TRUE,0.0122729785294568,4.8521237176212e-13,0.114527909405519,TRUE,"Fair",1,"complete",0,1
190,1.23626306046234,1.98708660636981e-07,1.01651947954697e-07,2.28999748506971e-05,2.28999748506971e-05,1.88128142232819,1.88128142232819,0,TRUE,0.011726661411817,2.48252184654096e-13,0.11452789041993,TRUE,"Fair",1,"complete",0,1
191,1.23626286175368,1.81148789302199e-07,9.26685307963805e-08,2.18607029992238e-05,2.18607029992238e-05,1.8812752842382,1.8812752842382,0,TRUE,0.0112047219041243,8.31866625319583e-13,0.114527872033656,TRUE,"Fair",1,"complete",0,1
192,1.23626268060489,1.65143941188717e-07,8.44806975455831e-08,2.08688632734217e-05,2.08688632734217e-05,1.88126943489438,1.88126943489438,0,TRUE,0.0107060636687828,7.26053734674077e-13,0.114527854226672,TRUE,"Fair",1,"complete",0,1
193,1.23626251546095,1.5055601654268e-07,7.70177866012129e-08,1.99222707960319e-05,1.99222707960319e-05,1.88126386025288,1.88126386025288,0,TRUE,0.0102296406243582,4.15543430014436e-13,0.114527836980255,TRUE,"Fair",1,"complete",0,1
194,1.23626236490493,1.37259224208819e-07,7.0215437214366e-08,1.90188428941904e-05,1.90188428941904e-05,1.88125854698972,1.88125854698972,0,TRUE,0.00977445454977826,6.07741410098595e-13,0.11452782027682,TRUE,"Fair",1,"complete",0,1
195,1.2362622276457,1.25138988504858e-07,6.40150245770072e-08,1.81565941921426e-05,1.81565941921426e-05,1.88125348246107,1.88125348246107,0,TRUE,0.00933955281184338,4.43200994818742e-13,0.114527804099781,TRUE,"Fair",1,"complete",0,1
196,1.23626210250672,1.14090936476074e-07,5.83631459493464e-08,1.73336319521649e-05,1.73336319521649e-05,1.88124865466576,1.88124865466576,0,TRUE,0.00892402620591258,1.43143950210958e-12,0.114527788433431,TRUE,"Fair",1,"complete",0,1
197,1.23626198841578,1.04019984847881e-07,5.32111531474632e-08,1.65481516457016e-05,1.65481516457016e-05,1.88124405221027,1.88124405221027,0,TRUE,0.00852700690793051,9.78163065274084e-13,0.114527773262834,TRUE,"Fair",1,"complete",0,1
198,1.23626188439579,9.48395149080739e-08,4.85147271628186e-08,1.57984327450018e-05,1.57984327450018e-05,1.88123966427562,1.88123966427562,0,TRUE,0.00814766652624707,3.11929438113812e-13,0.114527758573734,TRUE,"Fair",1,"complete",0,1
199,1.23626178955628,8.64706046765917e-08,4.42334911326909e-08,1.50828347266067e-05,1.50828347266067e-05,1.88123548058636,1.88123548058636,0,TRUE,0.00778521425416349,4.94730279108782e-13,0.114527744352476,TRUE,"Fair",1,"complete",0,1
200,1.23626170308568,7.88413561103596e-08,4.03306580990022e-08,1.43997932693356e-05,1.43997932693356e-05,1.88123149138137,1.88123149138137,0,TRUE,0.0074388951112418,3.70000117732912e-13,0.11452773058594,TRUE,"Fair",1,"complete",0,1
201,1.23626162424432,7.18862562809619e-08,3.67727104409747e-08,1.37478166389647e-05,1.37478166389647e-05,1.88122768738634,1.88122768738634,0,TRUE,0.00710798827329942,4.6698324096341e-13,0.114527717261481,TRUE,"Fair",1,"complete",0,1
202,1.23626155235806,6.55456111608999e-08,3.35291081241632e-08,1.31254822540996e-05,1.31254822540996e-05,1.88122405978788,1.88122405978788,0,TRUE,0.00679180548443061,5.57385252278319e-13,0.114527704366879,TRUE,"Fair",1,"complete",0,1
203,1.23626148681245,5.97650324785093e-08,3.05720231094774e-08,1.25314334164917e-05,1.25314334164917e-05,1.88122060020915,1.88122060020915,0,TRUE,0.00648968954652881,1.37598499189569e-12,0.114527691890298,TRUE,"Fair",1,"complete",0,1
204,1.23626142704742,5.44949489977853e-08,2.78760975991406e-08,1.19643762031733e-05,1.19643762031733e-05,1.88121730068689,1.88121730068689,0,TRUE,0.0062010128826581,7.7366829245787e-13,0.11452767982025,TRUE,"Fair",1,"complete",0,1
205,1.23626137255247,4.96901988444876e-08,2.54182239342194e-08,1.14230765076687e-05,1.14230765076687e-05,1.8812141536497,1.8812141536497,0,TRUE,0.00592517617006451,8.4327017042349e-13,0.114527668145562,TRUE,"Fair",1,"complete",0,1
206,1.23626132286227,4.53096211661119e-08,2.31773442218533e-08,1.09063572282928e-05,1.09063572282928e-05,1.88121115189765,1.88121115189765,0,TRUE,0.00566160704022307,6.66040758058494e-13,0.114527656855353,TRUE,"Fair",1,"complete",0,1
207,1.23626127755265,4.13157030809685e-08,2.11342678732827e-08,1.0413095588208e-05,1.0413095588208e-05,1.881208288583,1.881208288583,0,TRUE,0.00540975884020414,3.31684635539494e-13,0.114527645939013,TRUE,"Fair",1,"complete",0,1
208,1.23626123623695,3.76742583796386e-08,1.92715054736886e-08,9.94222058884749e-06,9.94222058884749e-06,1.88120555719197,1.88120555719197,0,TRUE,0.00516910945385676,6.13555732315975e-13,0.11452763538618,TRUE,"Fair",1,"complete",0,1
209,1.23626119856269,3.43541317615603e-08,1.75731174962919e-08,9.49271058362685e-06,9.49271058362685e-06,1.8812029515276,1.8812029515276,0,TRUE,0.00493916017990828,7.64878459547056e-13,0.114527625186731,TRUE,"Fair",1,"complete",0,1
210,1.23626116420856,3.13269279406114e-08,1.60245765289668e-08,9.06359096926379e-06,9.06359096926379e-06,1.88120046569347,1.88120046569347,0,TRUE,0.00471943466380589,4.00511803016685e-13,0.114527615330766,TRUE,"Fair",1,"complete",0,1
211,1.23626113288163,2.85667614008389e-08,1.46126417978864e-08,8.65393198733749e-06,8.65393198733749e-06,1.88119809407845,1.88119809407845,0,TRUE,0.00450947787789118,7.4708538515988e-13,0.114527605808599,TRUE,"Fair",1,"complete",0,1
212,1.23626110431487,2.60500447879508e-08,1.33252448908368e-08,8.26284663157457e-06,8.26284663157457e-06,1.88119583134212,1.88119583134212,0,TRUE,0.00430885515310206,3.84548686276062e-13,0.114527596610747,TRUE,"Fair",1,"complete",0,1
213,1.23626107826482,2.37552744142278e-08,1.21513856628514e-08,7.88948865458204e-06,7.88948865458204e-06,1.88119367240112,1.88119367240112,0,TRUE,0.00411715125341446,5.82212946456238e-13,0.11452758772793,TRUE,"Fair",1,"complete",0,1
214,1.23626105450955,2.16628495142146e-08,1.10810374303505e-08,7.53305067066145e-06,7.53305067066145e-06,1.88119161241618,1.88119161241618,0,TRUE,0.00393396949593077,7.44159411746119e-13,0.114527579151056,TRUE,"Fair",1,"complete",0,1
215,1.2362610328467,1.97549072655789e-08,1.01050605957146e-08,7.19276234721906e-06,7.19276234721906e-06,1.88118964677987,1.88118964677987,0,TRUE,0.0037589309102458,6.95135959291534e-13,0.114527570871223,TRUE,"Fair",1,"complete",0,1
216,1.23626101309179,1.80151606965495e-08,9.21512397596802e-09,6.86788868383725e-06,6.86788868383725e-06,1.88118777110499,1.88118777110499,0,TRUE,0.00359167343849623,4.56464714226154e-13,0.114527562879714,TRUE,"Fair",1,"complete",0,1
217,1.23626099507663,1.64287632387072e-08,8.40363312164398e-09,6.55772837107996e-06,6.55772837107996e-06,1.88118598121358,1.88118598121358,0,TRUE,0.00343185117203224,5.81682609402141e-13,0.114527555167994,TRUE,"Fair",1,"complete",0,1
218,1.23626097864787,1.49821850481402e-08,7.66366502005121e-09,6.2616122295719e-06,6.2616122295719e-06,1.88118427312654,1.88118427312654,0,TRUE,0.00327913362319377,4.6530134540414e-13,0.114527547727705,TRUE,"Fair",1,"complete",0,1
219,1.23626096366568,1.36630868841081e-08,6.98890860050675e-09,5.97890172038051e-06,5.97890172038051e-06,1.88118264305379,1.88118264305379,0,TRUE,0.00313320503146522,1.18860072911737e-12,0.11452754055067,TRUE,"Fair",1,"complete",0,1
220,1.2362609500026,1.24602193007917e-08,6.37361052211977e-09,5.70898752577611e-06,5.70898752577611e-06,1.88118108738492,1.88118108738492,0,TRUE,0.00299376370059285,9.02885415530225e-13,0.114527533628885,TRUE,"Fair",1,"complete",0,1
221,1.23626093754238,1.13633364939858e-08,5.81252579192781e-09,5.45128819997601e-06,5.45128819997601e-06,1.88117960268033,1.88117960268033,0,TRUE,0.00286052136808498,4.56584547118096e-13,0.11452752695452,TRUE,"Fair",1,"complete",0,1
222,1.23626092617904,1.03630846126634e-08,5.30087275360476e-09,5.20524887967347e-06,5.20524887967347e-06,1.88117818566289,1.88117818566289,0,TRUE,0.00273320260124056,4.74646483931304e-13,0.11452752051992,TRUE,"Fair",1,"complete",0,1
223,1.23626091581596,9.45094535964586e-09,4.83429207833467e-09,4.97034005673831e-06,4.97034005673831e-06,1.88117683320999,1.88117683320999,0,TRUE,0.00261154422231925,1.51956833405747e-12,0.114527514317601,TRUE,"Fair",1,"complete",0,1
224,1.23626090636501,8.61914939420672e-09,4.40880939704347e-09,4.74605640867906e-06,4.74605640867906e-06,1.88117554234596,1.88117554234596,0,TRUE,0.002495294760487,3.23578719778685e-13,0.114527508340251,TRUE,"Fair",1,"complete",0,1
225,1.23626089774586,7.86061216118128e-09,4.02080124142347e-09,4.53191568323378e-06,4.53191568323378e-06,1.88117431023497,1.88117431023497,0,TRUE,0.0023842139263276,5.58199350938365e-13,0.114527502580727,TRUE,"Fair",1,"complete",0,1
226,1.23626088988525,7.1688754932353e-09,3.66696401281741e-09,4.32745763652344e-06,4.32745763652344e-06,1.88117313417423,1.88117313417423,0,TRUE,0.00227807211409619,8.41852708803341e-13,0.114527497032054,TRUE,"Fair",1,"complete",0,1
227,1.23626088271637,6.53805232175841e-09,3.34428569363253e-09,4.13224301832539e-06,4.13224301832539e-06,1.88117201158754,1.88117201158754,0,TRUE,0.00217664992234951,5.06458272593237e-13,0.114527491687427,TRUE,"Fair",1,"complete",0,1
228,1.23626087617832,5.96277405229273e-09,3.05002007409857e-09,3.94585260789694e-06,3.94585260789694e-06,1.88117094001919,1.88117094001919,0,TRUE,0.00207973769984114,4.02312397333178e-13,0.114527486540206,TRUE,"Fair",1,"complete",0,1
229,1.23626087021555,5.43814504538886e-09,2.78166325600853e-09,3.76788629209707e-06,3.76788629209707e-06,1.88116991712817,1.88116991712817,0,TRUE,0.00198713510939277,6.49929121241316e-13,0.114527481583918,TRUE,"Fair",1,"complete",0,1
230,1.2362608647774,4.95970398084467e-09,2.53693224171602e-09,3.59796218827395e-06,3.59796218827395e-06,1.88116894068266,1.88116894068266,0,TRUE,0.00189865071327039,3.36683120464439e-13,0.114527476812251,TRUE,"Fair",1,"complete",0,1
231,1.2362608598177,4.52337745038278e-09,2.31374541545573e-09,3.43571580607545e-06,3.43571580607545e-06,1.88116800855477,1.88116800855477,0,TRUE,0.00181410157649958,9.10317460484517e-13,0.114527472219058,TRUE,"Fair",1,"complete",0,1
232,1.23626085529432,4.12546197203767e-09,2.11020475709594e-09,3.28079925112097e-06,3.28079925112097e-06,1.88116711871559,1.88116711871559,0,TRUE,0.00173331288783225,5.5868289953911e-13,0.114527467798352,TRUE,"Fair",1,"complete",0,1
233,1.23626085116886,3.76256736878133e-09,1.9245796246065e-09,3.13288046164723e-06,3.13288046164723e-06,1.8811662692305,1.8811662692305,0,TRUE,0.00165611759810478,5.06509978475729e-13,0.114527463544307,TRUE,"Fair",1,"complete",0,1
234,1.23626084740629,3.43161321580965e-09,1.75529197620959e-09,2.99164248496118e-06,2.99164248496118e-06,1.88116545825462,1.88116545825462,0,TRUE,0.00158235607540064,5.74926111377506e-13,0.11452745945125,TRUE,"Fair",1,"complete",0,1
235,1.23626084397468,3.12978465366598e-09,1.60090289754265e-09,2.85678278416967e-06,2.85678278416967e-06,1.88116468402857,1.88116468402857,0,TRUE,0.00151187577462829,1.07060308884272e-12,0.114527455513669,TRUE,"Fair",1,"complete",0,1
236,1.23626084084489,2.85451773329726e-09,1.46010031883403e-09,2.72801257802818e-06,2.72801257802818e-06,1.88116394487445,1.88116394487445,0,TRUE,0.00144453092193731,6.42136375382193e-13,0.1145274517262,TRUE,"Fair",1,"complete",0,1
237,1.23626083799038,2.60347121638915e-09,1.33168782255796e-09,2.60505621253025e-06,2.60505621253025e-06,1.88116323919193,1.88116323919193,0,TRUE,0.00138018221511028,3.6462256569233e-13,0.114527448083635,TRUE,"Fair",1,"complete",0,1
238,1.2362608353869,2.37451547313583e-09,1.21457443530519e-09,2.48765055949689e-06,2.48765055949689e-06,1.88116256545461,1.88116256545461,0,TRUE,0.00131869653455819,3.69038543342263e-13,0.114527444580912,TRUE,"Fair",1,"complete",0,1
239,1.23626083301239,2.16570361644131e-09,1.10776532463351e-09,2.37554444318933e-06,2.37554444318933e-06,1.88116192220655,1.88116192220655,0,TRUE,0.00125994666955957,6.92677615671223e-13,0.114527441213117,TRUE,"Fair",1,"complete",0,1
240,1.23626083084668,1.97526417444749e-09,1.01035331906183e-09,2.26849809655213e-06,2.26849809655213e-06,1.88116130805892,1.88116130805892,0,TRUE,0.00120381105543919,1.21891400467728e-12,0.11452743797548,TRUE,"Fair",1,"complete",0,1
241,1.23626082887142,1.80157777585066e-09,9.21511174155042e-10,2.16628263824665e-06,2.16628263824665e-06,1.88116072168687,1.88116072168687,0,TRUE,0.00115017352301952,4.65314635007648e-13,0.114527434863372,TRUE,"Fair",1,"complete",0,1
242,1.23626082706984,1.64316893425109e-09,8.40484523801681e-10,2.0686795755373e-06,2.0686795755373e-06,1.8811601618265,1.8811601618265,0,TRUE,0.00109892305919611,6.17749521064152e-13,0.114527431872306,TRUE,"Fair",1,"complete",0,1
243,1.23626082542667,1.49869605614583e-09,7.66585454197081e-10,1.97548033160422e-06,1.97548033160422e-06,1.88115962727204,1.88115962727204,0,TRUE,0.00104995357805987,7.78020651403552e-13,0.114527428997928,TRUE,"Fair",1,"complete",0,1
244,1.23626082392798,1.36693123486964e-09,6.99186643431262e-10,1.88648579187019e-06,1.88648579187019e-06,1.88115911687311,1.88115911687311,0,TRUE,0.00100316370195485,5.89027965298587e-13,0.114527426236021,TRUE,"Fair",1,"complete",0,1
245,1.23626082256105,1.2467558097029e-09,6.37716020583936e-10,1.80150587345567e-06,1.80150587345567e-06,1.88115862953212,1.88115862953212,0,TRUE,0.000958456552988052,4.93176971461534e-13,0.114527423582498,TRUE,"Fair",1,"complete",0,1
246,1.23626082131429,1.13714904159679e-09,5.81651894277157e-10,1.72035911265656e-06,1.72035911265656e-06,1.88115816420184,1.88115816420184,0,TRUE,0.000915739553136712,4.60894217854765e-13,0.1145274210334,TRUE,"Fair",1,"complete",0,1
1,60.2647867770674,18.3498590943849,9.61499777477456,0.568734623985039,0.568734623985039,42.8704488222742,42.8704488222742,0,TRUE,72.5882063415618,5.71515505726124e-16,0.0376935113853245,TRUE,"sL1",1,"complete",0,1
2,41.9149276826825,8.73569249711773,4.57802424529424,0.302905523786968,0.302905523786968,36.3431981156509,36.3431981156509,0,TRUE,68.4561206929434,9.69708043995028e-16,0.130946976366396,TRUE,"sL1",1,"complete",0,1
3,33.1792351855648,6.12907685309303,3.15722185830987,0.237670082814348,0.237670082814348,30.5572094060626,30.5572094060626,0,TRUE,64.3364663570123,1.37481488567512e-15,0.211316220683649,TRUE,"sL1",1,"complete",0,1
4,27.0501583324717,4.54841042304749,2.36511017233186,0.200801059492621,0.200801059492621,26.0356617516973,26.0356617516973,0,TRUE,57.3992270129419,1.30730481128928e-15,0.242311672421946,TRUE,"sL1",1,"complete",0,1
5,22.5017479094242,3.4285819652577,1.78278592409217,0.177113709757912,0.177113709757912,22.628190249516,22.628190249516,0,TRUE,47.9621312077317,2.41739448839514e-15,0.290473904416199,TRUE,"sL1",1,"complete",0,1
6,19.0731659441665,2.68605176592703,1.39757198601017,0.159708507244329,0.159708507244329,19.924377931634,19.924377931634,0,TRUE,39.2851091347293,3.11073485883833e-15,0.318787305224394,TRUE,"sL1",1,"complete",0,1
7,16.3871141782395,2.12470139625374,1.10452357600406,0.142000543004879,0.142000543004879,17.7582787535408,17.7582787535408,0,TRUE,32.3996891011106,3.31615360678053e-15,0.308585806438958,TRUE,"sL1",1,"complete",0,1
8,14.2624127819858,1.66712589842372,0.87422019382128,0.125023818382739,0.125023818382739,15.9803345978598,15.9803345978598,0,TRUE,27.0642830826452,5.7410740213775e-15,0.24718214483452,TRUE,"sL1",1,"complete",0,1
9,12.595286883562,1.23163210896452,0.656441782085875,0.105417961160937,0.105417961160937,14.6136000385829,14.6136000385829,0,TRUE,21.9402693367897,1.53119064185879e-14,0.202067834556889,TRUE,"sL1",1,"complete",0,1
10,11.3636547745975,0.881427118517534,0.470492574168433,0.0872159578130195,0.0872159578130195,13.6171938014774,13.6171938014774,0,TRUE,16.979640332315,4.52393078579916e-15,0.169822497737025,TRUE,"sL1",1,"complete",0,1
11,10.48222765608,0.671397326172437,0.352082716448249,0.0752362261222044,0.0752362261222044,12.8538206034881,12.8538206034881,0,TRUE,13.0905602824098,1.57182420951171e-14,0.147895518917733,TRUE,"sL1",1,"complete",0,1
12,9.81083032990756,0.562508667491054,0.290065138897708,0.0687779218576747,0.0687779218576747,12.2059098636622,12.2059098636622,0,TRUE,10.6998312734604,1.04376426430593e-14,0.133879255159129,TRUE,"sL1",1,"complete",0,1
13,9.24832166241651,0.500588789004023,0.255650324907031,0.0649992630389077,0.0649992630389077,11.6214235143308,11.6214235143308,0,TRUE,9.27735516833638,4.75579022875413e-14,0.125515954141997,TRUE,"sL1",1,"complete",0,1
14,8.74773287341248,0.459494598565556,0.233434361012872,0.0623594782029242,0.0623594782029242,11.0794360698698,11.0794360698698,0,TRUE,8.3737661468516,5.07660350091625e-14,0.12094890762221,TRUE,"sL1",1,"complete",0,1
15,8.28823827484693,0.428719169142664,0.217141963643319,0.060242524656353,0.060242524656353,10.5692359353469,10.5692359353469,0,TRUE,7.77295354652,5.92474036955386e-14,0.118801625000435,TRUE,"sL1",1,"complete",0,1
16,7.85951910570427,0.403843681732712,0.204145059807105,0.0584054437565514,0.0584054437565514,10.0845231699733,10.0845231699733,0,TRUE,7.36068663852938,4.00148451906996e-14,0.118121377997157,TRUE,"sL1",1,"complete",0,1
17,7.45567542397155,0.382854226816431,0.193261393116202,0.0567487291865136,0.0567487291865136,9.62115213701808,9.62115213701808,0,TRUE,7.06949130406455,2.69782581003593e-14,0.118279175591654,TRUE,"sL1",1,"complete",0,1
18,7.07282119715512,0.364724171169862,0.183902301021796,0.0552280953394783,0.0552280953394783,9.17611114085361,9.17611114085361,0,TRUE,6.85718960155485,6.58028065862962e-14,0.118874175029838,TRUE,"sL1",1,"complete",0,1
19,6.70809702598526,0.34885324524303,0.175733418227522,0.0538211212968622,0.0538211212968622,8.74709126940855,8.74709126940855,0,TRUE,6.6968999659207,2.84713968345089e-14,0.119658230959429,TRUE,"sL1",1,"complete",0,1
20,6.35924378074223,0.334840678581226,0.16853740872613,0.0525145599625136,0.0525145599625136,8.33230949163158,8.33230949163158,0,TRUE,6.57162850851517,4.02358713508884e-14,0.12048225498532,TRUE,"sL1",1,"complete",0,1
21,6.024403102161,0.322382568469047,0.162153904667442,0.0512985616177339,0.0512985616177339,7.93040883071727,7.93040883071727,0,TRUE,6.47082132803788,3.08078604337597e-14,0.121260407803895,TRUE,"sL1",1,"complete",0,1
22,5.70202053369196,0.311213551577102,0.15644703951338,0.0501629575549097,0.0501629575549097,7.5403704103896,7.5403704103896,0,TRUE,6.38788211101107,4.19211190994463e-14,0.121946940085115,TRUE,"sL1",1,"complete",0,1
23,5.39080698211485,0.301071743941947,0.151285693984964,0.0490948511572613,0.0490948511572613,7.16143558323849,7.16143558323849,0,TRUE,6.31837778179048,4.21036215488249e-14,0.122521280589382,TRUE,"sL1",1,"complete",0,1
24,5.08973523817291,0.291684640609462,0.14653437643144,0.0480778652782476,0.0480778652782476,6.79305328541271,6.79305328541271,0,TRUE,6.25887078704038,9.98176174968698e-14,0.122978302659717,TRUE,"sL1",1,"complete",0,1
25,4.79805059756344,0.28277214846066,0.142053249586432,0.0470928983407755,0.0470928983407755,6.43485872731888,6.43485872731888,0,TRUE,6.20628462312285,6.58998330936128e-14,0.123321896958937,TRUE,"sL1",1,"complete",0,1
26,4.51527844910278,0.274058776267961,0.137703553121256,0.0461196475981381,0.0461196475981381,6.08667667079586,6.08667667079586,0,TRUE,6.15763951812042,2.71139087713065e-14,0.123560774369898,TRUE,"sL1",1,"complete",0,1
27,4.24121967283482,0.265287517130152,0.133354463091161,0.045138136890484,0.045138136890484,5.74853630475529,5.74853630475529,0,TRUE,6.10998971753744,1.35084647309129e-13,0.123705828708885,TRUE,"sL1",1,"complete",0,1
28,3.97593215570467,0.256231360922087,0.128889023831859,0.0441298375725706,0.0441298375725706,5.42068504784919,5.42068504784919,0,TRUE,6.06044110813742,4.48311151414409e-14,0.123768569283468,TRUE,"sL1",1,"complete",0,1
29,3.71970079478258,0.246701431896595,0.124208435203318,0.0430783222185086,0.0430783222185086,5.10359212093173,5.10359212093173,0,TRUE,6.00618186509008,2.76470211201486e-14,0.123760245586867,TRUE,"sL1",1,"complete",0,1
30,3.47299936288599,0.236552723014238,0.119235013510327,0.0419696139599161,0.0419696139599161,4.79793700333567,4.79793700333567,0,TRUE,5.9445004455196,5.81575841605197e-14,0.123691393799498,TRUE,"sL1",1,"complete",0,1
31,3.23644663987175,0.225690262921793,0.113914968577908,0.0407925537489553,0.0407925537489553,4.50458137875041,4.50458137875041,0,TRUE,5.87280646580111,3.76282078970528e-14,0.123571632740069,TRUE,"sL1",1,"complete",0,1
32,3.01075637694996,0.214080541396523,0.108223117194013,0.0395396538932527,0.0395396538932527,4.22452363688127,4.22452363688127,0,TRUE,5.78872730827667,5.79152177631716e-14,0.123409608804844,TRUE,"sL1",1,"complete",0,1
33,2.79667583555343,0.201772305072964,0.102171925725324,0.0382088957825537,0.0382088957825537,3.95882930081743,3.95882930081743,0,TRUE,5.69041003721443,2.92231036551705e-14,0.123213031245113,TRUE,"sL1",1,"complete",0,1
34,2.59490353048047,0.188921538359013,0.0958241914916239,0.0368063532329757,0.0368063532329757,3.70852001812911,3.70852001812911,0,TRUE,5.57712116219553,8.2028496149113e-14,0.122988757340709,TRUE,"sL1",1,"complete",0,1
35,2.40598199212146,0.175796787374865,0.0893002292409513,0.0353480801622729,0.0353480801622729,3.47440426563025,3.47440426563025,0,TRUE,5.44995795218139,5.40473616077395e-14,0.122742891729421,TRUE,"sL1",1,"complete",0,1
36,2.23018520474659,0.162733091265673,0.0827629696960806,0.0338583919402584,0.0338583919402584,3.25687445049783,3.25687445049783,0,TRUE,5.3120294753245,5.22484479549418e-14,0.12248086735506,TRUE,"sL1",1,"complete",0,1
37,2.06745211348092,0.150036689171522,0.0763747036995239,0.0323631851032173,0.0323631851032173,3.05577086376319,3.05577086376319,0,TRUE,5.16747302925955,4.0292801192979e-14,0.122207489169438,TRUE,"sL1",1,"complete",0,1
38,1.9174154243094,0.137898252192162,0.0702483340350849,0.0308816624104506,0.0308816624104506,2.87042701294163,2.87042701294163,0,TRUE,5.01968543373996,4.56106246169219e-14,0.121926946560342,TRUE,"sL1",1,"complete",0,1
39,1.77951717211723,0.126372956055216,0.0644273292218202,0.0294221251300809,0.0294221251300809,2.69989063750827,2.69989063750827,0,TRUE,4.87009998866405,6.48417310944827e-14,0.121642819170538,TRUE,"sL1",1,"complete",0,1
40,1.65314421606202,0.115423306743657,0.0589013808534825,0.0279835966673948,0.0279835966673948,2.54318165357939,2.54318165357939,0,TRUE,4.71825846364005,7.73399380929276e-14,0.121358100908719,TRUE,"sL1",1,"complete",0,1
41,1.53772090931836,0.104978690037759,0.0536365466056389,0.0265603459796067,0.0265603459796067,2.39945822036766,2.39945822036766,0,TRUE,4.56268559563156,4.71766102938271e-14,0.121075256902658,TRUE,"sL1",1,"complete",0,1
42,1.4327422192806,0.0949783158186162,0.0485996007161904,0.0251460302061515,0.0251460302061515,2.2680641928088,2.2680641928088,0,TRUE,4.40177223547578,6.31151548211087e-14,0.120796313356441,TRUE,"sL1",1,"complete",0,1
43,1.33776390346199,0.085391617288693,0.0437707959841876,0.0237362719682817,0.0237362719682817,2.1484974165857,2.1484974165857,0,TRUE,4.23433036002615,4.29323964233704e-14,0.120522962375217,TRUE,"sL1",1,"complete",0,1
44,1.25237228617329,0.0762226657588949,0.0391476900049334,0.0223299016558656,0.0223299016558656,2.04034384710629,2.04034384710629,0,TRUE,4.05985217172088,7.21557065220842e-14,0.120256655631706,TRUE,"sL1",1,"complete",0,1
45,1.1761496204144,0.0675052354061714,0.034743654638302,0.0209293344266581,0.0209293344266581,1.94320606577069,1.94320606577069,0,TRUE,3.878580242313,4.52641283778544e-14,0.119998668824374,TRUE,"sL1",1,"complete",0,1
46,1.10864438500823,0.0592924081583783,0.0305832806522574,0.0195403323161134,0.0195403323161134,1.85664208317292,1.85664208317292,0,TRUE,3.69144886208239,6.37844543446443e-14,0.11975013389418,TRUE,"sL1",1,"complete",0,1
47,1.04935197684985,0.0516434278377766,0.0266960409476249,0.0181712491687122,0.0181712491687122,1.78012440295527,1.78012440295527,0,TRUE,3.49992403739654,1.06006807916707e-13,0.119512046812848,TRUE,"sL1",1,"complete",0,1
48,0.997708549012072,0.0446108086005816,0.0231096396457468,0.0168319061113441,0.0168319061113441,1.71302515270019,1.71302515270019,0,TRUE,3.3057824620898,6.60903901745278e-14,0.119285261786768,TRUE,"sL1",1,"complete",0,1
49,0.95309774041149,0.0382307259186688,0.0198446370048478,0.0155323785129302,0.0155323785129302,1.654626960471,1.654626960471,0,TRUE,3.1108964377853,7.87986604797123e-14,0.119070480146744,TRUE,"sL1",1,"complete",0,1
50,0.914867014492821,0.0325183804269054,0.0169114546684657,0.0142820001318469,0.0142820001318469,1.60415212012133,1.60415212012133,0,TRUE,2.91708610142271,5.54469988777741e-14,0.118868238191142,TRUE,"sL1",1,"complete",0,1
51,0.882348634065916,0.0274679762598601,0.0143098425160371,0.0130887460847698,0.0130887460847698,1.56079851036431,1.56079851036431,0,TRUE,2.72605441464809,8.62267763444687e-14,0.118678896006501,TRUE,"sL1",1,"complete",0,1
52,0.854880657806056,0.0230556148662955,0.012030054436169,0.0119589611744875,0.0119589611744875,1.52377211808968,1.52377211808968,0,TRUE,2.53937254102791,7.70208397103828e-14,0.118502629305555,TRUE,"sL1",1,"complete",0,1
53,0.83182504293976,0.0192433475747501,0.010054796923067,0.0108972967250132,0.0108972967250132,1.49231104196446,1.49231104196446,0,TRUE,2.35847063818129,1.52834238681237e-13,0.11833942695458,TRUE,"sL1",1,"complete",0,1
54,0.81258169536501,0.0159833145597482,0.00836131315873406,0.009906735964378,0.009906735964378,1.46570073240595,1.46570073240595,0,TRUE,2.18461009500796,1.06209539652033e-13,0.118189096525671,TRUE,"sL1",1,"complete",0,1
55,0.796598380805262,0.0132215548435222,0.00692333061720527,0.00898865785930445,0.00898865785930445,1.44328267942487,1.44328267942487,0,TRUE,2.0188409832785,2.5373682267363e-13,0.118051278753576,TRUE,"sL1",1,"complete",0,1
56,0.78337682596174,0.0109013771961378,0.0057127990636693,0.00814294189331259,0.00814294189331259,1.42445892157652,1.42445892157652,0,TRUE,1.86196253255989,1.26630686247569e-13,0.117925470009165,TRUE,"sL1",1,"complete",0,1
57,0.772475448765602,0.00896622762224109,0.00470138910291149,0.00736812837086349,0.00736812837086349,1.40869388461502,1.40869388461502,0,TRUE,1.71450250565105,1.48904203492585e-13,0.117811050563121,TRUE,"sL1",1,"complete",0,1
58,0.763509221143361,0.00736197100871627,0.00386171078437775,0.00666163443748219,0.00666163443748219,1.39551422558374,1.39551422558374,0,TRUE,1.57672165432793,1.216572061245e-13,0.117707315774606,TRUE,"sL1",1,"complete",0,1
59,0.756147250134645,0.0060385273921576,0.00316821567018673,0.0060200075346108,0.0060200075346108,1.38450695481837,1.38450695481837,0,TRUE,1.44864024121768,3.81035088655827e-13,0.117613507341895,TRUE,"sL1",1,"complete",0,1
60,0.750108722742487,0.00495086938079736,0.00259777526073155,0.00543918861110437,0.00543918861110437,1.37531606372824,1.37531606372824,0,TRUE,1.33007872410492,2.29397373598316e-13,0.117528842214425,TRUE,"sL1",1,"complete",0,1
61,0.74515785336169,0.00405945815185638,0.00212996589970534,0.00491475886232683,0.00491475886232683,1.36763798657521,1.36763798657521,0,TRUE,1.22070402721469,1.67254677574851e-13,0.117452537484127,TRUE,"sL1",1,"complete",0,1
62,0.741098395209833,0.00333024108622493,0.00174711746105955,0.00444215178041404,0.00444215178041404,1.36121630964657,1.36121630964657,0,TRUE,1.12007463116472,1.74463179553834e-13,0.117383830357937,TRUE,"sL1",1,"complete",0,1
63,0.737768154123609,0.00273434672740036,0.00143419358939455,0.00401682185731394,0.00401682185731394,1.35583615040138,1.35583615040138,0,TRUE,1.02768028867289,3.23735331549493e-13,0.117321993013318,TRUE,"sL1",1,"complete",0,1
64,0.735033807396208,0.00224760000441138,0.00117856752942528,0.00363436917856309,0.00363436917856309,1.3513185698814,1.3513185698814,0,TRUE,0.942974475912275,2.63650385033926e-13,0.11726634266501,TRUE,"sL1",1,"complete",0,1
65,0.732786207391797,0.00184995485501172,0.000969745724181189,0.00329062423329231,0.00329062423329231,1.34751528677919,1.34751528677919,0,TRUE,0.865399320389008,3.0146725968416e-13,0.117216247497133,TRUE,"sL1",1,"complete",0,1
66,0.730936252536785,0.00152491278371114,0.000799077001939556,0.00298169972961923,0.00298169972961923,1.34430386189952,1.34430386189952,0,TRUE,0.79440369778237,1.87121023365046e-13,0.117171129260183,TRUE,"sL1",1,"complete",0,1
67,0.729411339753074,0.00125897057535562,0.000659471901325003,0.00270401677520077,0.00270401677520077,1.34158343629654,1.34158343629654,0,TRUE,0.729455619089429,2.02122185766418e-13,0.117130463342411,TRUE,"sL1",1,"complete",0,1
68,0.728152369177718,0.00104112080655083,0.00054514612390312,0.00245431223459685,0.00245431223459685,1.33927104256384,1.33927104256384,0,TRUE,0.670050120163219,2.76919686207364e-13,0.117093777049443,TRUE,"sL1",1,"complete",0,1
69,0.727111248371167,0.000862415106394065,0.000451394548883757,0.00222963300886079,0.00222963300886079,1.33729846649396,1.33729846649396,0,TRUE,0.615713770499667,2.75477073521031e-13,0.117060646707892,TRUE,"sL1",1,"complete",0,1
70,0.726248833264773,0.00071559137515731,0.000374397311929304,0.00202732178500836,0.00202732178500836,1.33560961186294,1.33560961186294,0,TRUE,0.566006741846847,6.73042369010661e-13,0.117030694078973,TRUE,"sL1",1,"complete",0,1
71,0.725533241889616,0.000594761124584564,0.000311056525022986,0.00184499768469358,0.00184499768469358,1.33415830968856,1.33415830968856,0,TRUE,0.520523183027815,6.5718362181909e-13,0.11700358244588,TRUE,"sL1",1,"complete",0,1
72,0.724938480765032,0.000495150595404614,0.000258860692977118,0.00168053429427793,0.00168053429427793,1.33290651060556,1.33290651060556,0,TRUE,0.478890468158994,2.40951155705159e-13,0.116979012633652,TRUE,"sL1",1,"complete",0,1
73,0.724443330169627,0.000412888415723622,0.000215773270891901,0.00153203680442857,0.00153203680442857,1.33182280156482,1.33182280156482,0,TRUE,0.440767734788771,2.46095918386178e-13,0.116956719135493,TRUE,"sL1",1,"complete",0,1
74,0.724030441753903,0.000344832624098568,0.000180141742800241,0.00139781941272955,0.00139781941272955,1.33088119344057,1.33088119344057,0,TRUE,0.405844009103668,2.28707620100638e-13,0.116936466454583,TRUE,"sL1",1,"complete",0,1
75,0.723685609129805,0.000288430447090371,0.000150623837145823,0.00127638371950276,0.00127638371950276,1.33006013269469,1.33006013269469,0,TRUE,0.373836124530568,1.90347672327369e-13,0.116918045722681,TRUE,"sL1",1,"complete",0,1
76,0.723397178682714,0.000241605010735335,0.000126127870706464,0.00116639854412723,0.00116639854412723,1.32934169699969,1.32934169699969,0,TRUE,0.344486573072113,1.85195978788932e-13,0.116901271623184,TRUE,"sL1",1,"complete",0,1
77,0.723155573671979,0.000202664010934828,0.000105764633134194,0.00106668137830425,0.00106668137830425,1.32871094109783,1.32871094109783,0,TRUE,0.317561380470439,3.82233758732037e-13,0.116885979623553,TRUE,"sL1",1,"complete",0,1
78,0.722952909661044,0.000170226176997801,8.88086355090613e-05,0.000976181550234518,0.000976181550234518,1.32815536489627,1.32815536489627,0,TRUE,0.292848062253286,4.35820570833489e-13,0.116872023507455,TRUE,"sL1",1,"complete",0,1
79,0.722782683484046,0.000143162090679438,7.46669209691486e-05,0.000893965080753178,0.000893965080753178,1.32766448076515,1.32766448076515,0,TRUE,0.270153694146327,5.84419801423561e-13,0.116859273188259,TRUE,"sL1",1,"complete",0,1
80,0.722639521393367,0.000120546553371126,6.28539625094986e-05,0.000819201154831335,0.000819201154831335,1.32722946122159,1.32722946122159,0,TRUE,0.249303114298612,2.14881218245557e-13,0.116847612780901,TRUE,"sL1",1,"complete",0,1
81,0.722518974839996,0.000101620226212518,5.29714505468133e-05,0.000751150098727023,0.000751150098727023,1.32684285170156,1.32684285170156,0,TRUE,0.230137264101714,3.78062577274164e-13,0.116836938907341,TRUE,"sL1",1,"complete",0,1
82,0.722417354613783,8.57587088373135e-05,4.46920038132697e-05,0.000689152736735725,0.000689152736735725,1.32649833602612,1.32649833602612,0,TRUE,0.212511667451223,2.11823514414349e-13,0.116827159210755,TRUE,"sL1",1,"complete",0,1
83,0.722331595904946,7.24475835935934e-05,3.77460267403623e-05,0.000632620996257851,0.000632620996257851,1.32619054454458,1.32619054454458,0,TRUE,0.196295043952397,3.66628378131941e-13,0.116818191054696,TRUE,"sL1",1,"complete",0,1
84,0.722259148321352,6.12622449777112e-05,3.19110906215648e-05,0.000581029631841647,0.000581029631841647,1.32591489686931,1.32591489686931,0,TRUE,0.181368049005368,5.68851519152405e-13,0.116809960385127,TRUE,"sL1",1,"complete",0,1
85,0.722197886076375,5.18515701388722e-05,2.70033402453887e-05,0.000533908945165753,0.000533908945165753,1.32566747268051,1.32566747268051,0,TRUE,0.167622132315474,1.15596611819531e-13,0.116802400735203,TRUE,"sL1",1,"complete",0,1
86,0.722146034506236,4.39246756537282e-05,2.2870527599651e-05,0.000490838386688474,0.000490838386688474,1.32544490534154,1.32544490534154,0,TRUE,0.154958505779238,1.66105764355737e-13,0.116795452354785,TRUE,"sL1",1,"complete",0,1
87,0.722102109830582,3.72401573870418e-05,1.9386354208054e-05,0.000451440934639906,0.000451440934639906,1.32524429408142,1.32524429408142,0,TRUE,0.143287211614969,2.12783145895539e-13,0.116789061448659,TRUE,"sL1",1,"complete",0,1
88,0.722064869673195,3.15973309862327e-05,1.64458675039607e-05,0.000415378157294711,0.000415378157294711,1.32506313131842,1.32506313131842,0,TRUE,0.132526281844992,2.6587852312666e-13,0.116783179509376,TRUE,"sL1",1,"complete",0,1
89,0.722033272342209,2.68290870911736e-05,1.39617075527004e-05,0.000382345874500928,0.000382345874500928,1.32489924235551,1.32489924235551,0,TRUE,0.122600980675313,1.95123044226676e-13,0.11677776273238,TRUE,"sL1",1,"complete",0,1
90,0.722006443255118,2.27960520395865e-05,1.18610410000906e-05,0.000352070343973486,0.000352070343973486,1.32475073520659,1.32475073520659,0,TRUE,0.113443121856431,2.68237052044427e-13,0.116772771502672,TRUE,"sL1",1,"complete",0,1
91,0.721983647203078,1.93818060369999e-05,1.00830514431546e-05,0.00032430490662986,0.00032430490662986,1.32461595873671,1.32461595873671,0,TRUE,0.104990453704885,3.59988926004069e-13,0.116768169943675,TRUE,"sL1",1,"complete",0,1
92,0.721964265397041,1.64889595708484e-05,8.57688118335246e-06,0.000298827033258858,0.000298827033258858,1.32449346764132,1.32449346764132,0,TRUE,0.0971861050718891,6.71931484066729e-13,0.116763925520186,TRUE,"sL1",1,"complete",0,1
93,0.72194777643747,1.40359277650548e-05,7.29993987154358e-06,0.000275435721984733,0.000275435721984733,1.32438199306451,1.32438199306451,0,TRUE,0.0899780861362151,3.31928575579797e-13,0.116760008688427,TRUE,"sL1",1,"complete",0,1
94,0.721933740509705,1.19542733785227e-05,6.21651196388399e-06,0.000253949202378924,0.000253949202378924,1.32428041787827,1.32428041787827,0,TRUE,0.083318838468357,4.41638961988039e-13,0.116756392587099,TRUE,"sL1",1,"complete",0,1
95,0.721921786236327,1.01865141485247e-05,5.29660803019417e-06,0.000234202907724455,0.000234202907724455,1.32418775582386,1.32418775582386,0,TRUE,0.0771648293536654,1.86756547184232e-13,0.116753052764219,TRUE,"sL1",1,"complete",0,1
96,0.721911599722178,8.68430994649394e-06,4.51501546108954e-06,0.000216047681893772,0.000216047681893772,1.32410313386153,1.32410313386153,0,TRUE,0.0714761858409207,2.39327085463444e-13,0.116749966935177,TRUE,"sL1",1,"complete",0,1
97,0.721902915412232,7.40696130474561e-06,3.85051254931249e-06,0.000199348191641199,0.000199348191641199,1.32402577719221,1.32402577719221,0,TRUE,0.0662163644609511,2.08637127372421e-13,0.116747114768097,TRUE,"sL1",1,"complete",0,1
98,0.721895508450927,6.32016367785315e-06,3.28521669084527e-06,0.000183981518906963,0.000183981518906963,1.32395499651016,1.32395499651016,0,TRUE,0.0613518529533785,4.66388603271061e-13,0.116744477693106,TRUE,"sL1",1,"complete",0,1
99,0.721889188287249,5.39497212581619e-06,2.80404290295475e-06,0.000169835911027484,0.000169835911027484,1.32389017712324,1.32389017712324,0,TRUE,0.0568519007318754,4.96771700556706e-13,0.116742038732548,TRUE,"sL1",1,"complete",0,1
100,0.721883793315123,4.60693949067004e-06,2.39425325146176e-06,0.000156809669591733,0.000156809669591733,1.3238307696407,1.3238307696407,0,TRUE,0.0526882751525187,2.42132362242028e-13,0.116739782349604,TRUE,"sL1",1,"complete",0,1
101,0.721879186375633,3.9353978851242e-06,2.04508133354563e-06,0.000144810161210119,0.000144810161210119,1.32377628198002,1.32377628198002,0,TRUE,0.0488350409564447,2.05303358303143e-13,0.116737694313092,TRUE,"sL1",1,"complete",0,1
102,0.721875250977747,3.36285872826192e-06,1.74741883750089e-06,0.000133752935569504,0.000133752935569504,1.32372627248654,1.32372627248654,0,TRUE,0.0452683605413052,3.21265862496397e-13,0.116735761576516,TRUE,"sL1",1,"complete",0,1
103,0.721871888119019,2.87451107094938e-06,1.49355353582888e-06,0.000123560938063804,0.000123560938063804,1.32368034399463,1.32368034399463,0,TRUE,0.0419663129496676,3.10181658695412e-13,0.116733972169692,TRUE,"sL1",1,"complete",0,1
104,0.721869013607948,2.45780152374753e-06,1.27694996485324e-06,0.000114163805872069,0.000114163805872069,1.323638138687,1.323638138687,0,TRUE,0.0389087297021956,4.72762885409563e-13,0.116732315101486,TRUE,"sL1",1,"complete",0,1
105,0.721866555806424,2.10208202999773e-06,1.0920655900075e-06,0.000105497237791275,0.000105497237791275,1.32359933363317,1.32359933363317,0,TRUE,0.0360770457844654,1.89892941127781e-13,0.116730780272384,TRUE,"sL1",1,"complete",0,1
106,0.721864453724394,1.79831417101983e-06,9.34196517235677e-07,9.75024293245014e-05,9.75024293245014e-05,1.32356363690652,1.32356363690652,0,TRUE,0.0334541642873137,2.76969529752768e-13,0.116729358395788,TRUE,"sL1",1,"complete",0,1
107,0.721862655410223,1.53882061604271e-06,7.99347842932163e-07,9.01255655966665e-05,9.01255655966665e-05,1.32353078419618,1.32353078419618,0,TRUE,0.0310243333492333,1.70517094013823e-13,0.116728040927053,TRUE,"sL1",1,"complete",0,1
108,0.721861116589607,1.31707596673358e-06,6.84124580229443e-07,8.3317365589234e-05,8.3317365589234e-05,1.32350053584288,1.32350053584288,0,TRUE,0.0287730341949693,6.17472147940138e-13,0.116726819999413,TRUE,"sL1",1,"complete",0,1
109,0.721859799513641,1.12753054548609e-06,5.85639793434361e-07,7.70326719687019e-05,7.70326719687019e-05,1.32347267423904,1.32347267423904,0,TRUE,0.0266868791908185,1.84055490000775e-13,0.116725688366046,TRUE,"sL1",1,"complete",0,1
110,0.721858671983095,9.65461798618783e-07,5.01437143350598e-07,7.12300814907605e-05,7.12300814907605e-05,1.32344700154272,1.32344700154272,0,TRUE,0.0247535189465092,1.67092081339624e-13,0.11672463934762,TRUE,"sL1",1,"complete",0,1
111,0.721857706521297,8.26848849388995e-07,4.29425516851216e-07,6.58716115613815e-05,6.58716115613815e-05,1.32342333766248,1.32342333766248,0,TRUE,0.0229615575977777,1.93088129164069e-13,0.116723666784731,TRUE,"sL1",1,"complete",0,1
112,0.721856879672447,7.08266494453547e-07,3.67823802023205e-07,6.09223990580645e-05,6.09223990580645e-05,1.32340151847694,1.32340151847694,0,TRUE,0.0213004754882038,2.13096631450645e-13,0.116722764994734,TRUE,"sL1",1,"complete",0,1
113,0.721856171405953,6.06795556135076e-07,3.1511419169508e-07,5.63504279777213e-05,5.63504279777213e-05,1.32338139425796,1.32338139425796,0,TRUE,0.0197605585531772,2.20977141210851e-13,0.116721928732496,TRUE,"sL1",1,"complete",0,1
114,0.721855564610397,5.19947002342036e-07,2.70002663971587e-07,5.21262828797237e-05,5.21262828797237e-05,1.32336282827095,1.32336282827095,0,TRUE,0.0183328337769127,1.73377964290891e-13,0.116721153154692,TRUE,"sL1",1,"complete",0,1
115,0.721855044663394,4.45597644893603e-07,2.31385509142332e-07,4.82229254382837e-05,4.82229254382837e-05,1.32334569552987,1.32334569552987,0,TRUE,0.0170090101595021,2.07684348461524e-13,0.116720433787265,TRUE,"sL1",1,"complete",0,1
116,0.721854599065749,3.81935645554776e-07,1.98320955668352e-07,4.4615491719836e-05,4.4615491719836e-05,1.32332988168729,1.32332988168729,0,TRUE,0.0157814246846549,2.66227079639650e-13,0.116719766495763,TRUE,"sL1",1,"complete",0,1
117,0.721854217130104,3.27414272138782e-07,1.70005100788316e-07,4.12811080915448e-05,4.12811080915448e-05,1.32331528204292,1.32331528204292,0,TRUE,0.0146429928308072,4.5372000529762e-13,0.116719147458241,TRUE,"sL1",1,"complete",0,1
118,0.721853889715832,2.80712628697444e-07,1.45751478293637e-07,3.81987238762767e-05,3.81987238762767e-05,1.32330180065619,1.32330180065619,0,TRUE,0.0135871632156223,3.73743016234233e-13,0.116718573140511,TRUE,"sL1",1,"complete",0,1
119,0.721853609003203,2.40702308307306e-07,1.24973702356116e-07,3.53489590876651e-05,3.53489590876651e-05,1.32328934955056,1.32328934955056,0,TRUE,0.0126078760001313,4.42497567360575e-13,0.116718040273493,TRUE,"sL1",1,"complete",0,1
120,0.721853368300895,2.06419032533489e-07,1.07170715087476e-07,3.27139657699985e-05,3.27139657699985e-05,1.32327784799856,1.32327784799856,0,TRUE,0.0116995247186632,2.36700189830877e-13,0.116717545832477,TRUE,"sL1",1,"complete",0,1
121,0.721853161881862,1.77038530058127e-07,9.19142397760449e-08,3.0277301613386e-05,3.0277301613386e-05,1.32326722187851,1.32326722187851,0,TRUE,0.0108569212307188,2.1194943682677e-13,0.116717087018127,TRUE,"sL1",1,"complete",0,1
122,0.721852984843332,1.51856008434592e-07,7.88381040071905e-08,2.80238146626197e-05,2.80238146626197e-05,1.32325740309455,1.32325740309455,0,TRUE,0.0100752635211295,6.0437790167807e-13,0.116716661239049,TRUE,"sL1",1,"complete",0,1
123,0.721852832987324,1.30268682174695e-07,6.76291492236505e-08,2.59395380631325e-05,2.59395380631325e-05,1.32324832905309,1.32324832905309,0,TRUE,0.00935010610237981,1.96276148606518e-13,0.116716266095797,TRUE,"sL1",1,"complete",0,1
124,0.721852702718641,1.1176086833764e-07,5.80194870850125e-08,2.40115939003883e-05,2.40115939003883e-05,1.32323994218931,1.32323994218931,0,TRUE,0.00867733279054575,5.76943052036261e-13,0.116715899366185,TRUE,"sL1",1,"complete",0,1
125,0.721852590957773,9.58913036752662e-08,4.97799000244191e-08,2.22281052826439e-05,2.22281052826439e-05,1.32323218953852,1.32323218953852,0,TRUE,0.00805313165624504,7.47328465928345e-13,0.116715558991777,TRUE,"sL1",1,"complete",0,1
126,0.721852495066469,8.22823158497243e-08,4.27142143675833e-08,2.05781159019574e-05,2.05781159019574e-05,1.3232250223473,1.3232250223473,0,TRUE,0.00747397196201502,3.92035238495709e-13,0.116715243065471,TRUE,"sL1",1,"complete",0,1
127,0.721852412784154,7.06105953707237e-08,3.66545007179326e-08,1.90515163958251e-05,1.90515163958251e-05,1.32321839572065,1.32321839572065,0,TRUE,0.00693658292076069,2.26021737632018e-13,0.116714949820065,TRUE,"sL1",1,"complete",0,1
128,0.721852342173558,6.0599305573561e-08,3.14569783210976e-08,1.76389768857674e-05,1.76389768857674e-05,1.32321226830104,1.32321226830104,0,TRUE,0.00643793412175892,3.09143171615101e-13,0.116714677617731,TRUE,"sL1",1,"complete",0,1
129,0.721852281574253,5.2011373541383e-08,2.69985188599404e-08,1.63318851441636e-05,1.63318851441636e-05,1.32320660197641,1.32320660197641,0,TRUE,0.00597521748552469,3.7524031214694e-13,0.116714424940318,TRUE,"sL1",1,"complete",0,1
130,0.721852229562879,4.46437261603094e-08,2.31736608902602e-08,1.51222898835465e-05,1.51222898835465e-05,1.32320136161413,1.32320136161413,0,TRUE,0.00554583062319009,4.93983709371051e-13,0.116714190380406,TRUE,"sL1",1,"complete",0,1
131,0.721852184919153,3.83223914823816e-08,1.98920594768154e-08,1.40028487178965e-05,1.40028487178965e-05,1.32319651481829,1.32319651481829,0,TRUE,0.00514736148194508,2.6695101502516e-13,0.116713972633067,TRUE,"sL1",1,"complete",0,1
132,0.721852146596761,3.28983098540903e-08,1.70763069097079e-08,1.29667803897019e-05,1.29667803897019e-05,1.32319203170816,1.32319203170816,0,TRUE,0.00477757417406229,3.93238992976504e-13,0.116713770488247,TRUE,"sL1",1,"complete",0,1
133,0.721852113698452,2.82437383480882e-08,1.46600699539204e-08,1.20078208844919e-05,1.20078208844919e-05,1.32318788471576,1.32318788471576,0,TRUE,0.00443439589475296,7.74290936612599e-13,0.116713582823748,TRUE,"sL1",1,"complete",0,1
134,0.721852085454713,2.42491914326237e-08,1.25864972085039e-08,1.11201831090054e-05,1.11201831090054e-05,1.32318404840071,1.32318404840071,0,TRUE,0.00411590483703739,3.85076900275253e-13,0.116713408598739,TRUE,"sL1",1,"complete",0,1
135,0.721852061205522,2.08208182916891e-08,1.08068570531571e-08,1.02985198166457e-05,1.02985198166457e-05,1.32318049928073,1.32318049928073,0,TRUE,0.00382031903009631,3.14207168006841e-13,0.116713246847759,TRUE,"sL1",1,"complete",0,1
136,0.721852040384704,1.78781569548647e-08,9.27937249404779e-09,9.53788951474526e-06,9.53788951474526e-06,1.32317721567645,1.32317721567645,0,TRUE,0.0035459860201963,1.9400629483774e-13,0.116713096675185,TRUE,"sL1",1,"complete",0,1
137,0.721852022506547,1.53522221602032e-08,7.96822421937447e-09,8.83372509388494e-06,8.83372509388494e-06,1.32317417756909,1.32317417756909,0,TRUE,0.00329137333540534,2.56401696633032e-13,0.116712957250104,TRUE,"sL1",1,"complete",0,1
138,0.721852007154324,1.31838542305474e-08,6.84269738656315e-09,8.18180495529362e-06,8.18180495529362e-06,1.32317136646991,1.32317136646991,0,TRUE,0.00305505966675202,3.35970194808036e-13,0.116712827801584,TRUE,"sL1",1,"complete",0,1
139,0.72185199397047,1.13223177500288e-08,5.87645126835624e-09,7.57822643003564e-06,7.57822643003564e-06,1.32316876530046,1.32316876530046,0,TRUE,0.0028357267119483,1.8535682903277e-13,0.116712707614288,TRUE,"sL1",1,"complete",0,1
140,0.721851982648152,9.7240988594649e-09,5.04689393303777e-09,7.01938129343784e-06,7.01938129343784e-06,1.3231663582825,1.3231663582825,0,TRUE,0.00263215162989416,5.23071625844825e-13,0.116712596024423,TRUE,"sL1",1,"complete",0,1
141,0.721851972924054,8.35186875214333e-09,4.33464676701815e-09,6.50193321347905e-06,6.50193321347905e-06,1.32316413083695,1.32316413083695,0,TRUE,0.00244320005903324,2.98260980950196e-13,0.116712492415987,TRUE,"sL1",1,"complete",0,1
142,0.721851964572185,7.17360826296698e-09,3.72308583597667e-09,6.02279696076892e-06,6.02279696076892e-06,1.32316206949091,1.32316206949091,0,TRUE,0.00226781965604836,2.98735081114073e-13,0.116712396217295,TRUE,"sL1",1,"complete",0,1
143,0.721851957398577,6.16184303581235e-09,3.19794899997943e-09,5.57911924924048e-06,5.57911924924048e-06,1.32316016179219,1.32316016179219,0,TRUE,0.00210503411273986,4.26669954856182e-13,0.116712306897766,TRUE,"sL1",1,"complete",0,1
144,0.721851951236734,5.29300236973285e-09,2.74699930265784e-09,5.16826107104109e-06,5.16826107104109e-06,1.32315839623064,1.32315839623064,0,TRUE,0.00195393761801479,2.47127155962002e-13,0.11671222396494,TRUE,"sL1",1,"complete",0,1
145,0.721851945943731,4.54685544770683e-09,2.35973652387775e-09,4.78778139936663e-06,4.78778139936663e-06,1.32315676216574,1.32315676216574,0,TRUE,0.00181368972940056,2.89833513039192e-13,0.11671214696172,TRUE,"sL1",1,"complete",0,1
146,0.721851941396876,3.90604915079251e-09,2.02714997769034e-09,4.4354221611672e-06,4.4354221611672e-06,1.32315524975987,1.32315524975987,0,TRUE,0.00168351062213486,1.48308828204228e-13,0.116712075463815,TRUE,"sL1",1,"complete",0,1
147,0.721851937490827,3.35568217657567e-09,1.74150662120183e-09,4.10909436613069e-06,4.10909436613069e-06,1.32315384991694,1.32315384991694,0,TRUE,0.00156267668838274,1.7337129896858e-13,0.116712009077371,TRUE,"sL1",1,"complete",0,1
148,0.721851934135144,2.8829727494184e-09,1.49616941409879e-09,3.80686531218005e-06,3.80686531218005e-06,1.32315255422569,1.32315255422569,0,TRUE,0.00145051645986548,4.5511249821385e-13,0.116711947436776,TRUE,"sL1",1,"complete",0,1
149,0.721851931252172,2.47694065258486e-09,1.28544158254066e-09,3.52694676640213e-06,3.52694676640213e-06,1.32315135490754,1.32315135490754,0,TRUE,0.00134640683058524,1.5985149712937e-13,0.116711890202619,TRUE,"sL1",1,"complete",0,1
150,0.721851928775231,2.12817097278162e-09,1.1044330881876e-09,3.26768406380737e-06,3.26768406380737e-06,1.32315024476846,1.32315024476846,0,TRUE,0.00124976955468329,2.09773886375916e-13,0.116711837059809,TRUE,"sL1",1,"complete",0,1
151,0.72185192664706,1.8285720715383e-09,9.48946113517514e-10,3.0275460332599e-06,3.0275460332599e-06,1.32314921715454,1.32314921715454,0,TRUE,0.00116006800159995,1.34134057527558e-13,0.116711787715822,TRUE,"sL1",1,"complete",0,1
152,0.721851924818488,1.57120316757187e-09,8.15376851768829e-10,2.8051156981976e-06,2.8051156981976e-06,1.32314826591107,1.32314826591107,0,TRUE,0.00107680414768813,1.54627629512374e-13,0.116711741899077,TRUE,"sL1",1,"complete",0,1
153,0.721851923247285,1.35010347346309e-09,7.00631269334524e-10,2.59908168667172e-06,2.59908168667172e-06,1.3231473853447,1.3231473853447,0,TRUE,0.000999515787799965,1.47995139858146e-13,0.116711699357432,TRUE,"sL1",1,"complete",0,1
154,0.721851921897181,1.16015275164472e-09,6.02052844113907e-10,2.40823029478984e-06,2.40823029478984e-06,1.32314657018859,1.32314657018859,0,TRUE,0.000927773948779989,6.01894063180149e-13,0.11671165985679,TRUE,"sL1",1,"complete",0,1
155,0.721851920737029,9.96958182675201e-10,5.17360575369315e-10,2.23143815459607e-06,2.23143815459607e-06,1.32314581557017,1.32314581557017,0,TRUE,0.000861180492480473,4.23994460954452e-13,0.1167116231798,TRUE,"sL1",1,"complete",0,1
1,60.2647867770674,41.1009066803257,9.61499777477456,0.568734623985039,1.17709255098373,42.8704488222742,17.0548301135353,0,TRUE,72.5882063415618,5.71515505726124e-16,0.0376935113853245,TRUE,"sL1",5,"complete",0,1
2,19.1638800967418,8.56221830273455,1.49260769105728,0.16523717840394,0.593047855922657,19.9303325400915,12.0858561561995,0,TRUE,45.3662482072802,3.26719467284978e-15,0.320216098257257,TRUE,"sL1",5,"complete",0,1
3,10.6016617940072,3.61915843055104,0.722392012606164,0.114551902365663,0.356612195644273,12.1199029288491,8.48658549740277,0,TRUE,22.9533585813175,5.04305910060752e-15,0.211423006596605,TRUE,"sL1",5,"complete",0,1
4,6.98250336345617,1.89239186236812,0.275315917476122,0.0660588721198206,0.258246894174002,8.85204064985517,6.48746705704422,0,TRUE,10.5755704789865,6.52355238022058e-14,0.125613144330943,TRUE,"sL1",5,"complete",0,1
5,5.09011150108805,1.42679681642736,0.177072066774317,0.0524638611705506,0.224649203084974,6.73523348789804,4.83268877501905,0,TRUE,7.05729743030797,7.5473782372444e-14,0.118835692713391,TRUE,"sL1",5,"complete",0,1
6,3.66331468466068,1.12157534808194,0.13574156320545,0.0449866769328282,0.195068240226399,5.01485096180909,3.51514146176634,0,TRUE,6.13542845530067,3.5020867598994e-14,0.121457149245695,TRUE,"sL1",5,"complete",0,1
7,2.54173933657874,0.807002684051838,0.102667020822376,0.0380453223850278,0.161560231356333,3.63768558612372,2.57070896939399,0,TRUE,5.66998763677314,2.62325977381361e-14,0.121976859728154,TRUE,"sL1",5,"complete",0,1
8,1.7347366525269,0.508796774854618,0.0677170776962315,0.0300829398000341,0.125287149337071,2.64470728181171,1.97834346502224,0,TRUE,4.96466745109876,7.37973014246407e-14,0.121198556346155,TRUE,"sL1",5,"complete",0,1
9,1.22593987767229,0.284484719614633,0.039940762968453,0.022513966844769,0.0918812469401144,2.0080045247053,1.63582336768687,0,TRUE,4.07797283549806,5.01591805114779e-14,0.120066011454209,TRUE,"sL1",5,"complete",0,1
10,0.941455158057653,0.133569027387187,0.0199479404549674,0.0155453521814047,0.0621656729679827,1.63742152169325,1.46125713508763,0,TRUE,3.09532311424311,1.00022340278368e-13,0.11901143865678,TRUE,"sL1",5,"complete",0,1
11,0.807886130670466,0.0536183507478295,0.00829464354656372,0.00984259195524767,0.0390365019585386,1.45624313766723,1.38452152078076,0,TRUE,2.17191578846844,2.02548608754705e-13,0.1181940091795,TRUE,"sL1",5,"complete",0,1
12,0.754267779922636,0.0199508241325952,0.00309347655656541,0.0059232029556422,0.023613026490771,1.37951297584764,1.35239960938416,0,TRUE,1.44839571989171,4.03664432048291e-13,0.117637279575517,TRUE,"sL1",5,"complete",0,1
13,0.734316955790041,0.0074474953324708,0.00113590886422744,0.00354544087863044,0.0142901681560568,1.34877229858589,1.33852597408628,0,TRUE,0.948418727396787,3.50570390681814e-13,0.117289677920703,TRUE,"sL1",5,"complete",0,1
14,0.72686946045757,0.002904048642972,0.000433983846174436,0.00216899672156098,0.00883813884297115,1.3360233010533,1.33199473932359,0,TRUE,0.622712071122124,1.29597570237851e-13,0.117079371651462,TRUE,"sL1",5,"complete",0,1
15,0.723965411814598,0.00119035629687869,0.000174753245040538,0.00136497374027528,0.00561045970909229,1.33024209197137,1.32858192670501,0,TRUE,0.412781702363856,3.99423981014936e-13,0.116950863286953,TRUE,"sL1",5,"complete",0,1
16,0.72277505551772,0.000509018554314178,7.37124416286982e-05,0.00088076778882557,0.00364314470148131,1.3273424653605,1.32663005710083,0,TRUE,0.276441267993592,1.80591912457961e-13,0.116870229223766,TRUE,"sL1",5,"complete",0,1
17,0.722266036963406,0.000224780412705572,3.2227161906721e-05,0.000579425900885293,0.00240731445938416,1.32575349758554,1.3254381571881,0,TRUE,0.186825795623757,3.40715808933783e-13,0.116818251984801,TRUE,"sL1",5,"complete",0,1
18,0.7220412565507,0.00010160516811708,1.4463173278365e-05,0.000386586351039415,0.00161107873093994,1.3248207804709,1.32467800318269,0,TRUE,0.127212397880384,1.88723012737635e-13,0.116784005848075,TRUE,"sL1",5,"complete",0,1
19,0.721939651382583,4.66966564884874e-05,6.61312773938164e-06,0.000260514937768386,0.00108802523928584,1.32424524367224,1.32417954451584,0,TRUE,0.0871348801545157,1.45101581235602e-13,0.116761070502126,TRUE,"sL1",5,"complete",0,1
20,0.721892954726094,2.17150006465161e-05,3.06396556236746e-06,0.000176796572209925,0.000739513799935015,1.32387745507878,1.32384687496583,0,TRUE,0.0599536088860552,3.62581608094966e-13,0.116745528147934,TRUE,"sL1",5,"complete",0,1
21,0.721871239725448,1.01823329327067e-05,1.43290318170843e-06,0.000120578588283078,0.000504923497904355,1.32363668831153,1.32362233847813,0,TRUE,0.0413898634057935,1.39474722910068e-13,0.11673490724816,TRUE,"sL1",5,"complete",0,1
22,0.721861057392515,4.80288437310072e-06,6.74571598976668e-07,8.25271049065001e-05,0.000345867622477276,1.32347645317022,1.32346968044805,0,TRUE,0.0286435248430237,4.20441482233688e-13,0.116727606609483,TRUE,"sL1",5,"complete",0,1
23,0.721856254508142,2.27505248850957e-06,3.19074638063495e-07,5.662649002782e-05,0.000237467966615619,1.32336860640195,1.32336539663968,0,TRUE,0.0198565169055295,2.75724927820481e-13,0.116722567621496,TRUE,"sL1",5,"complete",0,1
24,0.721853979455654,1.08093828243838e-06,1.51436565950032e-07,3.89258479791453e-05,0.000163318897262858,1.32329546003677,1.32329393432177,0,TRUE,0.0137813022286868,3.22212264604484e-13,0.116719079764228,TRUE,"sL1",5,"complete",0,1
25,0.721852898517371,5.14717326760561e-07,7.20504249013433e-08,2.67942603430882e-05,0.00011246366860842,1.32324558788995,1.32324486109583,0,TRUE,0.00957226866727377,6.41342009912011e-13,0.116716660874625,TRUE,"sL1",5,"complete",0,1
26,0.721852383800044,2.45493351314074e-07,3.43417742333654e-08,1.84621951885375e-05,7.75171188258941e-05,1.32321146202439,1.32321111525786,0,TRUE,0.00665197277607475,2.20509240875136e-13,0.11671498115139,TRUE,"sL1",5,"complete",0,1
27,0.721852138306693,1.17228383778034e-07,1.63902749969789e-08,1.27308906420238e-05,5.34683988214096e-05,1.32318805321241,1.32318788756919,0,TRUE,0.00462387316739815,1.96659102176456e-13,0.11671381373231,TRUE,"sL1",5,"complete",0,1
28,0.721852021078309,5.60298033525086e-08,7.83037902651062e-09,8.78403780447926e-06,3.69014024990066e-05,1.32317196858865,1.32317188939421,0,TRUE,0.00321452349395949,2.28864907933585e-13,0.116713001942229,TRUE,"sL1",5,"complete",0,1
29,0.721851965048506,2.67982551704904e-08,3.74377147185817e-09,6.06368365381367e-06,2.54791936060747e-05,1.32316090361613,1.32316086572741,0,TRUE,0.00223479413884411,1.41700004873071e-13,0.116712437278129,TRUE,"sL1",5,"complete",0,1
30,0.721851938250251,1.2824153072799e-08,1.79098479894361e-09,4.18742796320971e-06,1.75990753002945e-05,1.32315328559228,1.32315326745576,0,TRUE,0.00155359591515237,1.9786987961931e-13,0.116712044454952,TRUE,"sL1",5,"complete",0,1
31,0.721851925426098,6.13956341322108e-09,8.57189857882969e-10,2.89266656652274e-06,1.21598704020047e-05,1.32314803774546,1.32314802906026,0,TRUE,0.00107993634817396,5.08315991154061e-13,0.116711771169406,TRUE,"sL1",5,"complete",0,1
32,0.721851919286534,2.94034052661374e-09,4.10417395760921e-10,1.99879625585244e-06,8.40394293921779e-06,1.32314442119079,1.32314441703023,0,TRUE,0.000750594385284801,3.89764110871396e-13,0.116711581054482,TRUE,"sL1",5,"complete",0,1
33,0.721851916346194,1.40858646968667e-09,1.96566492693709e-10,1.38147102709756e-06,5.80947757197326e-06,1.32314192811534,1.3231419261217,0,TRUE,0.000521617927154538,2.36790048951073e-13,0.116711448811061,TRUE,"sL1",5,"complete",0,1
34,0.721851914937607,6.74955535906463e-10,9.41687818877155e-11,9.55005173954733e-07,4.01678897661805e-06,1.32314020914006,1.32314020818453,0,TRUE,0.000362440398068288,2.68235602942127e-13,0.116711356834648,TRUE,"sL1",5,"complete",0,1
1,35.854158966764,11.2575314769512,5.61261879911554,0.721807508217869,0.721807508217869,23.2082168097536,23.2082168097536,0,TRUE,35.2742424267126,9.44878165566825e-16,0.192274960936347,TRUE,"Fair",1,"sparse",0,1
2,24.5966274898128,5.21232424203658,2.72226750740211,0.32985265263227,0.32985265263227,19.5790799320088,19.5790799320088,0,TRUE,34.9691206919777,1.19835933488574e-15,0.27214792365654,TRUE,"Fair",1,"sparse",0,1
3,19.3843032477762,3.32072256394956,1.73689238506593,0.244283261797207,0.244283261797207,16.8171511018541,16.8171511018541,0,TRUE,32.3389975666311,1.96128029565289e-15,0.254401950890186,TRUE,"Fair",1,"sparse",0,1
4,16.0635806838267,1.89195434922556,0.986363710622726,0.173189358182288,0.173189358182288,15.3497542603597,15.3497542603597,0,TRUE,27.2448207489263,3.59656831238173e-15,0.259623417700409,TRUE,"Fair",1,"sparse",0,1
5,14.1716263346011,1.43664224606427,0.743782805278669,0.147740883255954,0.147740883255954,13.9907254906816,13.9907254906816,0,TRUE,23.2749875339383,8.25749770611931e-15,0.279283560525049,TRUE,"Fair",1,"sparse",0,1
6,12.7349840885368,1.20452691835932,0.607897297107838,0.133383996950858,0.133383996950858,12.8438806440587,12.8438806440587,0,TRUE,19.9118182617383,3.89239967994519e-15,0.305686540281967,TRUE,"Fair",1,"sparse",0,1
7,11.5304571701775,1.17694951903221,0.59043960586481,0.137685628565967,0.137685628565967,11.6021947587637,11.6021947587637,0,TRUE,18.7252048357631,1.00610656201543e-14,0.330661215112484,TRUE,"Fair",1,"sparse",0,1
8,10.3535076511453,1.14436945144973,0.573336886278973,0.139897591049762,0.139897591049762,10.4042754389099,10.4042754389099,0,TRUE,17.5362799150348,1.96843932380591e-14,0.350618619037005,TRUE,"Fair",1,"sparse",0,1
9,9.20913819969556,1.04780328452612,0.528688283210824,0.131577497255798,0.131577497255798,9.31520864270403,9.31520864270403,0,TRUE,16.1992712892681,9.50831066604486e-15,0.32020594310902,TRUE,"Fair",1,"sparse",0,1
10,8.16133491516944,0.872414334724817,0.44398381137405,0.112925834137278,0.112925834137278,8.42750948493834,8.42750948493834,0,TRUE,14.6324593258177,7.51903541621776e-15,0.293678339703925,TRUE,"Fair",1,"sparse",0,1
11,7.28892058044462,0.710331607145699,0.365054944528693,0.0971154126642985,0.0971154126642985,7.69102415937186,7.69102415937186,0,TRUE,12.8257831737318,1.3415886273564e-14,0.27013288441525,TRUE,"Fair",1,"sparse",0,1
12,6.57858897329892,0.541873202087679,0.280981021442301,0.0815151887205019,0.0815151887205019,7.1311408756974,7.1311408756974,0,TRUE,10.6864153893851,1.10827000522366e-14,0.249693887239049,TRUE,"Fair",1,"sparse",0,1
13,6.03671577121124,0.420328736893233,0.217134424400558,0.0702749578306979,0.0702749578306979,6.68943025042227,6.68943025042227,0,TRUE,8.49708958546239,2.28670878603724e-14,0.231974219166635,TRUE,"Fair",1,"sparse",0,1
14,5.61638703431801,0.34723952021172,0.178326012724607,0.0628684086846732,0.0628684086846732,6.31622873220027,6.31622873220027,0,TRUE,6.96568711457903,2.39355817647311e-14,0.216484069777516,TRUE,"Fair",1,"sparse",0,1
15,5.26914751410629,0.293391284763804,0.150107566891849,0.0564830893500352,0.0564830893500352,5.99978717388239,5.99978717388239,0,TRUE,6.18183227464397,2.84238348852455e-14,0.202601068383618,TRUE,"Fair",1,"sparse",0,1
16,4.97575622934249,0.257462825012617,0.131101411805528,0.0517479370118727,0.0517479370118727,5.71813132639056,5.71813132639056,0,TRUE,5.75553831049448,6.5578050618536e-14,0.190023092037678,TRUE,"Fair",1,"sparse",0,1
17,4.71829340432987,0.232898681436849,0.118383701428875,0.0482309641155477,0.0482309641155477,5.45878631487594,5.45878631487594,0,TRUE,5.54623361731633,1.7024353661011e-14,0.178655219828117,TRUE,"Fair",1,"sparse",0,1
18,4.48539472289302,0.21103735417071,0.107248602077265,0.0450578473660142,0.0450578473660142,5.22341272600257,5.22341272600257,0,TRUE,5.43948161802644,2.43264629876348e-14,0.168403215210943,TRUE,"Fair",1,"sparse",0,1
19,4.27435736872231,0.191133797716274,0.0971802239633447,0.0421887324575871,0.0421887324575871,5.0102893836958,5.0102893836958,0,TRUE,5.37713883907812,3.61372604596296e-14,0.159337032063976,TRUE,"Fair",1,"sparse",0,1
20,4.08322357100604,0.173031717733787,0.0879588202519581,0.0395773123160986,0.0395773123160986,4.81805912069654,4.81805912069654,0,TRUE,5.32073026456433,2.73625458231777e-14,0.151498997314863,TRUE,"Fair",1,"sparse",0,1
21,3.91019185327225,0.158852104281243,0.0806299199433055,0.0374187309587585,0.0374187309587585,4.64078632735907,4.64078632735907,0,TRUE,5.2418228531196,5.58678250804799e-14,0.144887337107173,TRUE,"Fair",1,"sparse",0,1
22,3.75133974899101,0.146470536129078,0.0742915666699873,0.0354563326190938,0.0354563326190938,4.47672237495984,4.47672237495984,0,TRUE,5.11601007126215,2.61483453455485e-14,0.139421622628625,TRUE,"Fair",1,"sparse",0,1
23,3.60486921286193,0.135272970236763,0.0685810470703024,0.0336329389915098,0.0336329389915098,4.32469717089059,4.32469717089059,0,TRUE,4.96590195322649,7.94468796117856e-14,0.135023268991642,TRUE,"Fair",1,"sparse",0,1
24,3.46959624262516,0.125489146924478,0.0636091150063829,0.0320111532352997,0.0320111532352997,4.18284144870899,4.18284144870899,0,TRUE,4.79769456803064,5.28540822489045e-14,0.131586518394306,TRUE,"Fair",1,"sparse",0,1
25,3.34410709570069,0.116612785501904,0.0590975977612837,0.0305274118871509,0.0305274118871509,4.05046264307611,4.05046264307611,0,TRUE,4.61862576944368,2.27808121475366e-14,0.128922434590973,TRUE,"Fair",1,"sparse",0,1
26,3.22749431019878,0.109076438537066,0.0552630012731275,0.0293240452571681,0.0293240452571681,3.92573521689377,3.92573521689377,0,TRUE,4.4354572124367,4.21257056830318e-14,0.126927289931734,TRUE,"Fair",1,"sparse",0,1
27,3.11841787166172,0.102078029975544,0.0516955468978405,0.0281880173117738,0.0281880173117738,3.80879387378247,3.80879387378247,0,TRUE,4.25867857149008,8.36798124716213e-14,0.125490432447634,TRUE,"Fair",1,"sparse",0,1
28,3.01633984168617,0.0959443155813426,0.0485390749244678,0.0272160033850268,0.0272160033850268,3.69856219029919,3.69856219029919,0,TRUE,4.1024266401306,5.14262705706358e-14,0.124511243200315,TRUE,"Fair",1,"sparse",0,1
29,2.92039552610483,0.0909224231306545,0.045947242564966,0.0264901737112092,0.0264901737112092,3.59343437487206,3.59343437487206,0,TRUE,3.98750250066353,7.04215855063142e-14,0.1238972759072,TRUE,"Fair",1,"sparse",0,1
30,2.82947310297418,0.086456526637166,0.0436503823854944,0.0258151011431108,0.0258151011431108,3.4930795129267,3.4930795129267,0,TRUE,3.90257289943833,4.32831657536019e-14,0.123563788633222,TRUE,"Fair",1,"sparse",0,1
31,2.74301657633701,0.0824429208245587,0.0415925449974414,0.0251863298515369,0.0251863298515369,3.39700002234418,3.39700002234418,0,TRUE,3.83800435363939,1.11167877742253e-13,0.12344653881053,TRUE,"Fair",1,"sparse",0,1
32,2.66057365551245,0.078884983349397,0.0397736397247302,0.0246046902831374,0.0246046902831374,3.30463430001932,3.30463430001932,0,TRUE,3.78701416740823,5.46412287556384e-14,0.123496271595877,TRUE,"Fair",1,"sparse",0,1
33,2.58168867216305,0.0757612532663425,0.038184515918634,0.0240768017238129,0.0240768017238129,3.2154447598609,3.2154447598609,0,TRUE,3.74307610168306,9.36660538074804e-14,0.123683324473958,TRUE,"Fair",1,"sparse",0,1
34,2.50592741889671,0.0728301135560141,0.036697651508017,0.0235636020550999,0.0235636020550999,3.12937003152427,3.12937003152427,0,TRUE,3.704772541305,6.98627732075817e-14,0.123984170828058,TRUE,"Fair",1,"sparse",0,1
35,2.4330973053407,0.0700599643013646,0.0352942932633912,0.0230661717734589,0.0230661717734589,3.04627793634429,3.04627793634429,0,TRUE,3.67051023523382,7.79170142773791e-14,0.124370788438549,TRUE,"Fair",1,"sparse",0,1
36,2.36303734103933,0.0675214225012279,0.0340099204332368,0.0226082446742832,0.0226082446742832,2.96589389263277,2.96589389263277,0,TRUE,3.63958522254601,1.69975228953534e-13,0.124819050748584,TRUE,"Fair",1,"sparse",0,1
37,2.29551591853811,0.0650458158553096,0.0327602661984694,0.0221489817707325,0.0221489817707325,2.88833018313574,2.88833018313574,0,TRUE,3.60793904479559,8.81583158463964e-14,0.125311653067282,TRUE,"Fair",1,"sparse",0,1
38,2.2304701026828,0.0626310551678406,0.0315436877113802,0.0216875149010313,0.0216875149010313,2.81351657959835,2.81351657959835,0,TRUE,3.5738883076186,1.22399757520636e-13,0.12583520731841,TRUE,"Fair",1,"sparse",0,1
39,2.16783904751495,0.0602675432651507,0.0303552717602391,0.0212228116776851,0.0212228116776851,2.74140164875575,2.74140164875575,0,TRUE,3.53665671128304,4.85709945964475e-14,0.126378282929987,TRUE,"Fair",1,"sparse",0,1
40,2.1075715042498,0.0579242786401379,0.0291786104339352,0.0207521144612327,0.0207521144612327,2.67198908826918,2.67198908826918,0,TRUE,3.49536521788326,5.05321960220481e-14,0.126935339263184,TRUE,"Fair",1,"sparse",0,1
41,2.04964722560967,0.0555971893349489,0.0280113263713707,0.0202752712300463,0.0202752712300463,2.60527243522916,2.60527243522916,0,TRUE,3.44961429629647,1.1532987621583e-13,0.127503086871408,TRUE,"Fair",1,"sparse",0,1
42,1.99405003627472,0.0532843626235255,0.026852125424188,0.0197925825094959,0.0197925825094959,2.54124571908197,2.54124571908197,0,TRUE,3.39924262884069,8.01178565865702e-14,0.128076292907786,TRUE,"Fair",1,"sparse",0,1
43,1.94076567365119,0.0509862531396938,0.0257008850856413,0.0193048614702126,0.0193048614702126,2.47990103631215,2.47990103631215,0,TRUE,3.34427698313692,9.04677225185485e-14,0.12864933616709,TRUE,"Fair",1,"sparse",0,1
44,1.8897794205115,0.0487077764137243,0.0245590091522898,0.018813605413422,0.018813605413422,2.42122460439712,2.42122460439712,0,TRUE,3.28490068598237,9.04120922707917e-14,0.129216995624628,TRUE,"Fair",1,"sparse",0,1
45,1.84107164409777,0.0464652527485019,0.0234346151497208,0.018322682225155,0.018322682225155,2.36516674605873,2.36516674605873,0,TRUE,3.22182655075288,8.92028652001448e-14,0.129775110294322,TRUE,"Fair",1,"sparse",0,1
46,1.79460639134927,0.0443082382397244,0.0223531675260931,0.0178596866973038,0.0178596866973038,2.31158452569549,2.31158452569549,0,TRUE,3.15530719910492,9.8100754281283e-14,0.130323924568831,TRUE,"Fair",1,"sparse",0,1
47,1.75029815310955,0.0421949586034325,0.0212936753303391,0.0174028953290463,0.0174028953290463,2.2604648334377,2.2604648334377,0,TRUE,3.0855724385676,9.88901312062955e-14,0.130846736701416,TRUE,"Fair",1,"sparse",0,1
48,1.70810319450611,0.0401169732882938,0.0202511579091281,0.0169453990350315,0.0169453990350315,2.2117835726261,2.2117835726261,0,TRUE,3.01318708973042,5.7143838287258e-14,0.131345441669817,TRUE,"Fair",1,"sparse",0,1
49,1.66798622121782,0.0381381383822419,0.0192551590917318,0.0165093828630959,0.0165093828630959,2.16539550185013,2.16539550185013,0,TRUE,2.93891645085226,7.80187051656498e-14,0.131823549180618,TRUE,"Fair",1,"sparse",0,1
50,1.62984808283558,0.0362557796456227,0.0183090104878216,0.016090917609908,0.016090917609908,2.12116669738131,2.12116669738131,0,TRUE,2.86386363784521,1.97936294428461e-13,0.132282234581465,TRUE,"Fair",1,"sparse",0,1
51,1.59359230318996,0.0344180103777814,0.0173855134135354,0.0156706560384196,0.0156706560384196,2.07908187422836,2.07908187422836,0,TRUE,2.78760316867782,9.36440580419286e-14,0.132720538193412,TRUE,"Fair",1,"sparse",0,1
52,1.55917429281218,0.0326295152414506,0.0164861270298892,0.0152513233354119,0.0152513233354119,2.0390981083246,2.0390981083246,0,TRUE,2.71095576291718,1.20534288085578e-13,0.133137401404059,TRUE,"Fair",1,"sparse",0,1
53,1.52654477757072,0.0309011425573134,0.0156156305403293,0.014836480453222,0.014836480453222,2.00116879673274,2.00116879673274,0,TRUE,2.63470548324766,8.80288277528919e-14,0.133532070715651,TRUE,"Fair",1,"sparse",0,1
54,1.49564363501341,0.0292471742142999,0.0147806958794854,0.0144301831648212,0.0144301831648212,1.96523512544098,1.96523512544098,0,TRUE,2.55967259990551,1.24781092912628e-13,0.133904154665312,TRUE,"Fair",1,"sparse",0,1
55,1.46639646079911,0.0276841545912274,0.0139893617239542,0.0140366039419468,0.0140366039419468,1.93121883125697,1.93121883125697,0,TRUE,2.48676794315995,6.65007118093608e-14,0.134253602146061,TRUE,"Fair",1,"sparse",0,1
56,1.43871230620788,0.0262281714104591,0.0132497805350653,0.0136594790742477,0.0136594790742477,1.89901938850009,1.89901938850009,0,TRUE,2.41700587966091,5.14290914809427e-14,0.134580651892445,TRUE,"Fair",1,"sparse",0,1
57,1.41248413479742,0.0248918281524628,0.0125687272571388,0.0133015054857413,0.0133015054857413,1.86851456775317,1.86851456775317,0,TRUE,2.35142261357483,1.09007654228732e-13,0.134885776484088,TRUE,"Fair",1,"sparse",0,1
58,1.38759230664496,0.0237182410210899,0.0119676549090875,0.0129833822266442,0.0129833822266442,1.8394947231582,1.8394947231582,0,TRUE,2.29084541838754,1.63817072464745e-13,0.135169639081101,TRUE,"Fair",1,"sparse",0,1
59,1.36387406562387,0.0227572943613437,0.0114727406145872,0.0127282202354999,0.0127282202354999,1.81166952471349,1.81166952471349,0,TRUE,2.23557664673077,1.90872123283136e-13,0.135433763219643,TRUE,"Fair",1,"sparse",0,1
60,1.34111677126253,0.0219274616016627,0.0110443939404459,0.0124995390163102,0.0124995390163102,1.78493419366152,1.78493419366152,0,TRUE,2.18723373669698,1.65113431102808e-13,0.135679900932384,TRUE,"Fair",1,"sparse",0,1
61,1.31918930966087,0.0212211577340635,0.0106784279543178,0.0122893678248228,0.0122893678248228,1.75911866669658,1.75911866669658,0,TRUE,2.14553722124733,1.09956464793552e-13,0.135908689541847,TRUE,"Fair",1,"sparse",0,1
62,1.2979681519268,0.0206098683927638,0.0103634745687555,0.0120949984639701,0.0120949984639701,1.73409949496092,1.73409949496092,0,TRUE,2.1102112549291,7.5414829605373e-14,0.136120990122003,TRUE,"Fair",1,"sparse",0,1
63,1.27735828353404,0.0200947264070093,0.0100984745672736,0.0119313572937497,0.0119313572937497,1.70974972824668,1.70974972824668,0,TRUE,2.07952092736862,1.25566646870362e-13,0.136318259218149,TRUE,"Fair",1,"sparse",0,1
64,1.25726355712703,0.0196761124582499,0.00988293811047669,0.0118050785500241,0.0118050785500241,1.68594176452993,1.68594176452993,0,TRUE,2.05224424630353,1.29212790337467e-13,0.136501337045279,TRUE,"Fair",1,"sparse",0,1
65,1.23758744466878,0.0193011423356335,0.00968992472408241,0.0116891095671323,0.0116891095671323,1.66265440563136,1.66265440563136,0,TRUE,2.02764402157951,8.0651070347295e-14,0.136670853707699,TRUE,"Fair",1,"sparse",0,1
66,1.21828630233315,0.0189655214232274,0.00951705640258066,0.0115834700186457,0.0115834700186457,1.63983421998591,1.63983421998591,0,TRUE,2.00511362977923,8.64501118130523e-14,0.136829286178743,TRUE,"Fair",1,"sparse",0,1
67,1.19932078090992,0.0186670285569432,0.00936307715876791,0.0114883266697256,0.0114883266697256,1.61742870418536,1.61742870418536,0,TRUE,1.98420635381329,1.01175349256415e-13,0.13697869774948,TRUE,"Fair",1,"sparse",0,1
68,1.18065375235298,0.0184030425466719,0.00922652614850967,0.0114033504796715,0.0114033504796715,1.5953895781851,1.5953895781851,0,TRUE,1.96460404772083,2.61227072970163e-13,0.137120734800783,TRUE,"Fair",1,"sparse",0,1
69,1.1622507098063,0.0181717060487572,0.00910652236357261,0.0113284147546552,0.0113284147546552,1.57366745774188,1.57366745774188,0,TRUE,1.94623154246468,1.19103924936597e-13,0.137255295894081,TRUE,"Fair",1,"sparse",0,1
70,1.14407900375755,0.018034437892068,0.00903358310538565,0.0113001049901365,0.0113001049901365,1.55209039938979,1.55209039938979,0,TRUE,1.9289955443302,1.05473044125017e-13,0.137381776684515,TRUE,"Fair",1,"sparse",0,1
71,1.12604456586548,0.0179898903552103,0.00900643240890797,0.0113276684877588,0.0113276684877588,1.53053856646392,1.53053856646392,0,TRUE,1.91225260337707,3.01349427958609e-13,0.137508977913016,TRUE,"Fair",1,"sparse",0,1
72,1.10805467551027,0.0179741801894726,0.00899410889025092,0.0113672260000134,0.0113672260000134,1.50901842968232,1.50901842968232,0,TRUE,1.89596210766251,1.4106741000651e-13,0.137636194425609,TRUE,"Fair",1,"sparse",0,1
73,1.0900804953208,0.0179833464468819,0.00899465858885319,0.0114162511457299,0.0114162511457299,1.48748243215995,1.48748243215995,0,TRUE,1.88018517249473,1.31858613465007e-13,0.137762861041845,TRUE,"Fair",1,"sparse",0,1
74,1.07209714887391,0.0180179686722211,0.0090084925204958,0.0114741572555617,0.0114741572555617,1.46588001818537,1.46588001818537,0,TRUE,1.8649357497806,2.07594360328056e-13,0.137888920830897,TRUE,"Fair",1,"sparse",0,1
75,1.05407918020169,0.0180662442504747,0.00902982073150159,0.011535002715533,0.011535002715533,1.44418288474724,1.44418288474724,0,TRUE,1.85027612616056,1.17616838375074e-13,0.138015392827172,TRUE,"Fair",1,"sparse",0,1
76,1.03601293595122,0.0181203661874176,0.00905491768559918,0.0115946078898374,0.0115946078898374,1.42237109472841,1.42237109472841,0,TRUE,1.83611599223459,9.45725190311145e-14,0.138142114610529,TRUE,"Fair",1,"sparse",0,1
77,1.0178925697638,0.018170754399543,0.00907920186336248,0.0116480330061739,0.0116480330061739,1.40043729761578,1.40043729761578,0,TRUE,1.82232455225469,1.3380528225676e-13,0.138269112297901,TRUE,"Fair",1,"sparse",0,1
78,0.999721815364257,0.0182058838303099,0.00909713425035823,0.0116895718985419,0.0116895718985419,1.37838945291585,1.37838945291585,0,TRUE,1.80873280882712,2.56697983635994e-13,0.138396523011274,TRUE,"Fair",1,"sparse",0,1
79,0.981515931533947,0.0182124061504461,0.00910225607968409,0.0117128794650417,0.0117128794650417,1.35625347215116,1.35625347215116,0,TRUE,1.79513368710306,2.31415788235221e-13,0.138524542506611,TRUE,"Fair",1,"sparse",0,1
80,0.963303525383501,0.0181755625423116,0.00908736279893219,0.0117112210004293,0.0117112210004293,1.33407543487453,1.33407543487453,0,TRUE,1.78128613725688,2.13949993203933e-13,0.138653394660243,TRUE,"Fair",1,"sparse",0,1
81,0.945127962841189,0.01807995903453,0.00904485093753895,0.0116778589130957,0.0116778589130957,1.31192290105106,1.31192290105106,0,TRUE,1.76692499909638,3.15248201123897e-13,0.138783310227112,TRUE,"Fair",1,"sparse",0,1
82,0.92704800380666,0.0179107379510388,0.00896725881685425,0.0116065741365678,0.0116065741365678,1.28988479360088,1.28988479360088,0,TRUE,1.75177802301304,2.55077873587935e-13,0.138914508596708,TRUE,"Fair",1,"sparse",0,1
83,0.909137265855621,0.0176551065935383,0.00884798972679101,0.0114922925161721,0.0114922925161721,1.26806936508088,1.26806936508088,0,TRUE,1.7355906497305,1.54918832488156e-13,0.139047179277646,TRUE,"Fair",1,"sparse",0,1
84,0.891482159262082,0.0173040802504995,0.00868215775546,0.011331752818751,0.011331752818751,1.24659992593211,1.24659992593211,0,TRUE,1.71815757817091,3.21304931933583e-13,0.139181461320961,TRUE,"Fair",1,"sparse",0,1
85,0.874178079011583,0.0168541793963238,0.00846743937201397,0.0111241191390628,0.0111241191390628,1.22560831202868,1.22560831202868,0,TRUE,1.69935769872561,3.08038308854107e-13,0.139317419700026,TRUE,"Fair",1,"sparse",0,1
86,0.857323899615259,0.0163087268415223,0.00820476428039256,0.0108714167562344,0.0108714167562344,1.20522648057908,1.20522648057908,0,TRUE,1.67918591857093,1.45905334421621e-13,0.139455018279698,TRUE,"Fair",1,"sparse",0,1
87,0.841015172773737,0.0156783678270709,0.00789865973715862,0.0105786694451933,0.0105786694451933,1.18557707058914,1.18557707058914,0,TRUE,1.65777263056884,1.17139152110639e-13,0.139594089747811,TRUE,"Fair",1,"sparse",0,1
88,0.825336804946666,0.0149806077562109,0.00755709523864869,0.0102536483162628,0.0102536483162628,1.1667641307212,1.1667641307212,0,TRUE,1.63538064596426,1.61147654849887e-13,0.139734303965946,TRUE,"Fair",1,"sparse",0,1
89,0.810356197190455,0.0142801558705925,0.00721219834946519,0.00993802367133955,0.00993802367133955,1.14878698304187,1.14878698304187,0,TRUE,1.61245646986848,3.00712900008095e-13,0.139875137696835,TRUE,"Fair",1,"sparse",0,1
90,0.796076041319863,0.0135823595809,0.00686695177269592,0.00963027327086059,0.00963027327086059,1.13166699805864,1.13166699805864,0,TRUE,1.589460254672,6.28618640949777e-13,0.140015801614867,TRUE,"Fair",1,"sparse",0,1
91,0.782493681738962,0.0128670090812988,0.00651048390222658,0.00930806820370073,0.00930806820370073,1.11546463081049,1.11546463081049,0,TRUE,1.56651847662343,1.87484380399554e-13,0.140155739797473,TRUE,"Fair",1,"sparse",0,1
92,0.769626672657664,0.0121557646776406,0.0061536834863603,0.00898006033150369,0.00898006033150369,1.10018706288762,1.10018706288762,0,TRUE,1.54394812318449,1.00855024915071e-13,0.140294445903475,TRUE,"Fair",1,"sparse",0,1
93,0.757470907980023,0.0114839524656013,0.00581463701725747,0.00866626269060529,0.00866626269060529,1.0857824629416,1.0857824629416,0,TRUE,1.5218754467845,2.30017175039039e-13,0.140431090892477,TRUE,"Fair",1,"sparse",0,1
94,0.745986955514422,0.0108581810810314,0.00549705990606738,0.00836913905520096,0.00836913905520096,1.07220411335577,1.07220411335577,0,TRUE,1.50013776817123,3.15414817131476e-13,0.140563952545641,TRUE,"Fair",1,"sparse",0,1
95,0.73512877443339,0.0102957605536613,0.00521028771015297,0.00810420581126484,0.00810420581126484,1.0593696188817,1.0593696188817,0,TRUE,1.47817617134263,1.27580654533812e-13,0.14069130360935,TRUE,"Fair",1,"sparse",0,1
96,0.724833013879729,0.00978651339232128,0.00495047680003756,0.00786382317493639,0.00786382317493639,1.04720604140349,1.04720604140349,0,TRUE,1.45498785691961,2.45629584884234e-13,0.140812735615909,TRUE,"Fair",1,"sparse",0,1
97,0.715046500487408,0.00931618159984193,0.00471021139669631,0.00763506875151675,0.00763506875151675,1.03566355549414,1.03566355549414,0,TRUE,1.43120408094027,1.37002906302345e-13,0.140927028497697,TRUE,"Fair",1,"sparse",0,1
98,0.705730318887566,0.00888482164430737,0.00448967682922257,0.00741957861975532,0.00741957861975532,1.02468779798816,1.02468779798816,0,TRUE,1.40703169858643,3.09167262256181e-13,0.141032460136196,TRUE,"Fair",1,"sparse",0,1
99,0.696845497243259,0.00849138745580169,0.00428850903886968,0.0072179275697075,0.0072179275697075,1.01422601546606,1.01422601546606,0,TRUE,1.38309998108645,1.38688171560415e-13,0.141127430712887,TRUE,"Fair",1,"sparse",0,1
100,0.688354109787457,0.0081317182367221,0.00410476783822408,0.00702973364977223,0.00702973364977223,1.0042330287144,1.0042330287144,0,TRUE,1.35950970689301,3.38635719009939e-13,0.141210563278474,TRUE,"Fair",1,"sparse",0,1
101,0.680222391550735,0.00780193127862849,0.00393651906854476,0.00685420284545638,0.00685420284545638,0.994667600158378,0.994667600158378,0,TRUE,1.33615294134289,1.34111185417885e-13,0.141281154149426,TRUE,"Fair",1,"sparse",0,1
102,0.672420460272106,0.0074976146458523,0.00378154573402599,0.00669000207677321,0.00669000207677321,0.985494771377565,0.985494771377565,0,TRUE,1.31299024400668,3.63616691789271e-13,0.141338815645782,TRUE,"Fair",1,"sparse",0,1
103,0.664922845626254,0.00721473529752437,0.00363777209715842,0.00653561576699006,0.00653561576699006,0.976684763986778,0.976684763986778,0,TRUE,1.29002838908338,2.47773428699756e-13,0.141383271165129,TRUE,"Fair",1,"sparse",0,1
104,0.65770811032873,0.00694976718016227,0.00350336217726915,0.00638954868692391,0.00638954868692391,0.968212724955367,0.968212724955367,0,TRUE,1.26731822141694,6.20653791294314e-13,0.141414491291298,TRUE,"Fair",1,"sparse",0,1
105,0.650758343148567,0.0066997567842787,0.0033767650356833,0.00625043725829301,0.00625043725829301,0.960058048841126,0.960058048841126,0,TRUE,1.24492673127972,2.31824291709722e-13,0.141432690333829,TRUE,"Fair",1,"sparse",0,1
106,0.644058586364289,0.00646231282317222,0.00325671696590442,0.00611710358899763,0.00611710358899763,0.95220361909495,0.95220361909495,0,TRUE,1.2229224167297,2.68048304045109e-13,0.141438295982616,TRUE,"Fair",1,"sparse",0,1
107,0.637596273541116,0.00623554706333174,0.00314221535960273,0.00598856961588072,0.00598856961588072,0.944635095482955,0.944635095482955,0,TRUE,1.20136570777184,1.88637274828596e-13,0.141431909078516,TRUE,"Fair",1,"sparse",0,1
108,0.631360726477785,0.00601799549125503,0.00303248012358809,0.00586404739189509,0.00586404739189509,0.937340289740255,0.937340289740255,0,TRUE,1.18030363848222,2.74085613016858e-13,0.141414260043009,TRUE,"Fair",1,"sparse",0,1
109,0.62534273098653,0.00580854074313431,0.00292691404748561,0.00574291763768022,0.00574291763768022,0.930308638880046,0.930308638880046,0,TRUE,1.15976777293622,1.95161825351884e-13,0.141386166764359,TRUE,"Fair",1,"sparse",0,1
110,0.619534190243395,0.00560633515503151,0.00282506319777501,0.00562470209466463,0.00562470209466463,0.923530789808444,0.923530789808444,0,TRUE,1.13977436547612,4.04202511539408e-13,0.141348494981521,TRUE,"Fair",1,"sparse",0,1
111,0.613927855088364,0.00541134137258181,0.00272688085794776,0.00550972175621376,0.00550972175621376,0.916997095478529,0.916997095478529,0,TRUE,1.1203183487749,2.16536297813893e-13,0.141302126578449,TRUE,"Fair",1,"sparse",0,1
112,0.608516513715782,0.00522316719037408,0.00263216361835231,0.00539788777690852,0.00539788777690852,0.910698896487347,0.910698896487347,0,TRUE,1.10135148260777,5.80589540454784e-13,0.14124767767099,TRUE,"Fair",1,"sparse",0,1
113,0.603293346525408,0.00504068636947808,0.00254033377534795,0.00528814278082914,0.00528814278082914,0.904629567878623,0.904629567878623,0,TRUE,1.08289831311195,2.39357551807587e-13,0.141185880815703,TRUE,"Fair",1,"sparse",0,1
114,0.59825266015593,0.00486360642471917,0.00245123490349652,0.00518032706700766,0.00518032706700766,0.898782058288009,0.898782058288009,0,TRUE,1.06493776231826,2.16436485671614e-13,0.141117805165616,TRUE,"Fair",1,"sparse",0,1
115,0.593389053731211,0.00469172716628286,0.0023647463325823,0.00507432544313303,0.00507432544313303,0.893149572736082,0.893149572736082,0,TRUE,1.04744412823664,2.09373459134647e-13,0.14104436235817,TRUE,"Fair",1,"sparse",0,1
116,0.588697326564928,0.00453925956820955,0.00228786014384922,0.00498536208869696,0.00498536208869696,0.887697648025564,0.887697648025564,0,TRUE,1.03044925207812,2.53059872077564e-13,0.140966343853013,TRUE,"Fair",1,"sparse",0,1
117,0.584158066996718,0.00440480725621362,0.00222007693701227,0.00491270292137414,0.00491270292137414,0.882404207346472,0.882404207346472,0,TRUE,1.01408990743521,4.76729735587467e-13,0.140883826003526,TRUE,"Fair",1,"sparse",0,1
118,0.579753259740505,0.0042736056115712,0.00215396829934839,0.00484085584289547,0.00484085584289547,0.877274966648213,0.877274966648213,0,TRUE,0.998102823974219,1.96090564131908e-13,0.140797675494694,TRUE,"Fair",1,"sparse",0,1
119,0.575479654128933,0.004145696869022,0.0020895337514032,0.00476970389497915,0.00476970389497915,0.872303642256789,0.872303642256789,0,TRUE,0.982481006957883,2.7847624434298e-13,0.14070927436953,TRUE,"Fair",1,"sparse",0,1
120,0.571333957259911,0.00402572421613945,0.00202913958752728,0.00470435745157047,0.00470435745157047,0.867475387890412,0.867475387890412,0,TRUE,0.9672043532617,1.8117238853903e-13,0.140619569853934,TRUE,"Fair",1,"sparse",0,1
121,0.567308233043772,0.00390767882866949,0.00196973541930069,0.00463876919175646,0.00463876919175646,0.862790365086548,0.862790365086548,0,TRUE,0.952300506264081,2.35331424722538e-13,0.140529063775569,TRUE,"Fair",1,"sparse",0,1
122,0.563400554215102,0.00379147652400857,0.0019112731583135,0.00457288493759118,0.00457288493759118,0.858245439693898,0.858245439693898,0,TRUE,0.937739164731247,2.1306778041533e-13,0.140438129085662,TRUE,"Fair",1,"sparse",0,1
123,0.559609077691094,0.00367706044477822,0.001853719937826,0.00450667522605278,0.00450667522605278,0.853837708282826,0.853837708282826,0,TRUE,0.923481113088068,1.818573164897e-13,0.140347064925218,TRUE,"Fair",1,"sparse",0,1
124,0.555932017246316,0.00356439675442977,0.00179705537679501,0.00444012597122087,0.00444012597122087,0.849564431191478,0.849564431191478,0,TRUE,0.909489859847016,2.79969770133871e-13,0.140256103230269,TRUE,"Fair",1,"sparse",0,1
125,0.552367620491886,0.00345347053818557,0.0017412692543046,0.00437323536285288,0.00437323536285288,0.845422989234238,0.845422989234238,0,TRUE,0.895733797780955,2.54524724927382e-13,0.140165420564125,TRUE,"Fair",1,"sparse",0,1
126,0.5489141499537,0.003344282200342,0.00168635954481369,0.00430601224870038,0.00430601224870038,0.841410851374329,0.841410851374329,0,TRUE,0.882186250358445,2.26759229358922e-13,0.140075150032484,TRUE,"Fair",1,"sparse",0,1
127,0.545569867753358,0.00323684437378291,0.00163233076331524,0.00423847489706406,0.00423847489706406,0.83752554936622,0.83752554936622,0,TRUE,0.868825027403322,5.21826033815525e-13,0.139985391529691,TRUE,"Fair",1,"sparse",0,1
128,0.542333023379575,0.00313117927685369,0.00157919256498759,0.00417064988483796,0.00417064988483796,0.83376465758819,0.83376465758819,0,TRUE,0.85563187949054,4.46515804176781e-13,0.139896219973732,TRUE,"Fair",1,"sparse",0,1
129,0.539201844102722,0.00302731644376897,0.00152695855139537,0.00410257105502475,0.00410257105502475,0.830125776990603,0.830125776990603,0,TRUE,0.842591961244267,2.35571185957243e-13,0.139807691704068,TRUE,"Fair",1,"sparse",0,1
130,0.536174527658953,0.00292529076464032,0.00147564524504746,0.00403427853238428,0.00403427853238428,0.826606522398358,0.826606522398358,0,TRUE,0.829693339834053,4.82013979541104e-13,0.139719849361693,TRUE,"Fair",1,"sparse",0,1
131,0.533249236894312,0.00282514078385265,0.00142527120276123,0.00396581779446795,0.00396581779446795,0.823204512591174,0.823204512591174,0,TRUE,0.816926559736998,2.48976617510657e-13,0.139632725572945,TRUE,"Fair",1,"sparse",0,1
132,0.53042409611046,0.00272690726494051,0.00137585624521069,0.00389723879620241,0.00389723879620241,0.81991736271275,0.81991736271275,0,TRUE,0.804284264176028,2.00144415592452e-13,0.139546345713077,TRUE,"Fair",1,"sparse",0,1
133,0.527697188845519,0.00263073992021046,0.00132747301309172,0.00382871454745497,0.00382871454745497,0.816742470223108,0.816742470223108,0,TRUE,0.791758837210375,2.04617980242535e-13,0.139460729970853,TRUE,"Fair",1,"sparse",0,1
134,0.525066448925309,0.00253689350856012,0.00128025172202653,0.00376058122032177,0.00376058122032177,0.813676775892602,0.813676775892602,0,TRUE,0.779297934564497,5.43000303062059e-13,0.139375873035103,TRUE,"Fair",1,"sparse",0,1
135,0.522529555416749,0.00244506120790478,0.00123403782799372,0.00369251108234737,0.00369251108234737,0.810717879227208,0.810717879227208,0,TRUE,0.76690425120835,4.84273640576299e-13,0.139291720315127,TRUE,"Fair",1,"sparse",0,1
136,0.520084494208844,0.00235528184723544,0.00118885068761904,0.00362454791535015,0.00362454791535015,0.807863360195662,0.807863360195662,0,TRUE,0.754594650878839,2.7857530924892e-13,0.139208293321726,TRUE,"Fair",1,"sparse",0,1
137,0.517729212361609,0.0022675911652249,0.00114470822028341,0.00355674305511973,0.00355674305511973,0.805110797502563,0.805110797502563,0,TRUE,0.742378689841409,2.14624093198724e-13,0.139125609048848,TRUE,"Fair",1,"sparse",0,1
138,0.515461621196384,0.00218202125411793,0.00110162660162254,0.00348915208851961,0.00348915208851961,0.802457761407244,0.802457761407244,0,TRUE,0.73026236100607,4.62337824235147e-13,0.139043682487249,TRUE,"Fair",1,"sparse",0,1
139,0.513279599942266,0.00209860012765239,0.00105962003174345,0.00342183277963494,0.00342183277963494,0.799901811218012,0.799901811218012,0,TRUE,0.718249769802614,1.46109225098078e-13,0.138962527828336,TRUE,"Fair",1,"sparse",0,1
140,0.511180999814613,0.0020173513733589,0.00101870055018615,0.0033548436433179,0.0033548436433179,0.79744049541064,0.79744049541064,0,TRUE,0.706343991308626,1.88664272672487e-13,0.138882159070006,TRUE,"Fair",1,"sparse",0,1
141,0.509163648441254,0.0019382938781618,0.00097887788932762,0.00328824291173706,0.00328824291173706,0.795071353303107,0.795071353303107,0,TRUE,0.69454754067472,3.1428976254824e-13,0.138802590312939,TRUE,"Fair",1,"sparse",0,1
142,0.507225354563093,0.00186144162467472,0.000940159363939209,0.00322208775952608,0.00322208775952608,0.792791917696104,0.792791917696104,0,TRUE,0.682862636191426,1.7600665229724e-13,0.138723835882951,TRUE,"Fair",1,"sparse",0,1
143,0.505363912938418,0.00178680355686733,0.00090254979594651,0.00315643370842401,0.00315643370842401,0.790599718135062,0.790599718135062,0,TRUE,0.671291343118307,6.55350630162607e-13,0.138645910351341,TRUE,"Fair",1,"sparse",0,1
144,0.503577109381551,0.00171438351316622,0.000866051473327967,0.00309133416243904,0.00309133416243904,0.788492284579426,0.788492284579426,0,TRUE,0.659835646877891,3.40759711727049e-13,0.138568828494694,TRUE,"Fair",1,"sparse",0,1
145,0.501862725868384,0.00164418022381929,0.000830664141595465,0.00302684004240585,0.00302684004240585,0.786467151334825,0.786467151334825,0,TRUE,0.648497484221343,2.26891702831274e-13,0.138492605219267,TRUE,"Fair",1,"sparse",0,1
146,0.500218545644565,0.00157618736840442,0.000796385025812749,0.0029629994997067,0.0029629994997067,0.784521861142084,0.784521861142084,0,TRUE,0.637278749772344,1.99103853297023e-13,0.138417255465585,TRUE,"Fair",1,"sparse",0,1
147,0.498642358276161,0.00151039368846034,0.000763208880702837,0.00289985769562305,0.00289985769562305,0.782653969339338,0.782653969339338,0,TRUE,0.626181288719863,2.77185018860906e-13,0.1383427941031,TRUE,"Fair",1,"sparse",0,1
148,0.4971319645877,0.00144678314970315,0.000731128066093232,0.00283745663686512,0.00283745663686512,0.780861048027352,0.780861048027352,0,TRUE,0.6152068823765,1.77993206553897e-13,0.138269235821173,TRUE,"Fair",1,"sparse",0,1
149,0.495685181437997,0.00138533514782979,0.000700132644751151,0.00277583506032655,0.00277583506032655,0.77914069017815,0.77914069017815,0,TRUE,0.604357230798075,1.27483136124609e-13,0.138196595020412,TRUE,"Fair",1,"sparse",0,1
150,0.494299846290167,0.00132602475175825,0.000670210499540435,0.0027150283615842,0.0027150283615842,0.777490513634903,0.777490513634903,0,TRUE,0.593633935069546,3.39873915297735e-13,0.138124885706933,TRUE,"Fair",1,"sparse",0,1
151,0.492973821538409,0.00126882297802905,0.00064134746678369,0.00265506856254155,0.00265506856254155,0.775908164958163,0.775908164958163,0,TRUE,0.583038480848294,3.02661346568362e-13,0.13805412139128,TRUE,"Fair",1,"sparse",0,1
152,0.49170499856038,0.00121369709018621,0.000613527482735269,0.00259598431413461,0.00259598431413461,0.774391323080084,0.774391323080084,0,TRUE,0.572572224096786,6.18356489685685e-13,0.137984314993161,TRUE,"Fair",1,"sparse",0,1
153,0.490491301470194,0.0011606109170732,0.000586732740139643,0.00253780093030989,0.00253780093030989,0.772937702734682,0.772937702734682,0,TRUE,0.562236379508317,2.78169863778569e-13,0.137915478752821,TRUE,"Fair",1,"sparse",0,1
154,0.489330690553121,0.00110952518429575,0.000560943851964147,0.00248054044965632,0.00248054044965632,0.771545057638292,0.771545057638292,0,TRUE,0.552032011836852,4.37725378092384e-13,0.137847624149654,TRUE,"Fair",1,"sparse",0,1
155,0.488221165368825,0.00106039785337209,0.000536140019562282,0.00242422172121649,0.00242422172121649,0.77021118340034,0.77021118340034,0,TRUE,0.541960030155868,3.95479040193872e-13,0.137780761828515,TRUE,"Fair",1,"sparse",0,1
156,0.487160767515453,0.00101318446352766,0.000512299202706513,0.0023688605110793,0.0023688605110793,0.768933920150127,0.768933920150127,0,TRUE,0.53202118493192,1.41741204216982e-13,0.137714901534038,TRUE,"Fair",1,"sparse",0,1
157,0.486147583051925,0.00096783847155113,0.0004893982891526,0.00231446962647035,0.00231446962647035,0.767711154870539,0.767711154870539,0,TRUE,0.522216067715141,3.16472827540959e-13,0.137650052053246,TRUE,"Fair",1,"sparse",0,1
158,0.485179744580374,0.000924311782288134,0.000467413261632969,0.00226105905417168,0.00226105905417168,0.766540823434486,0.766540823434486,0,TRUE,0.512545113184049,2.74513581450421e-13,0.137586221166569,TRUE,"Fair",1,"sparse",0,1
159,0.484255432798086,0.000882605085992749,0.000446344430907645,0.00220876081875532,0.00220876081875532,0.765420811618081,0.765420811618081,0,TRUE,0.503004466729493,3.80733489889122e-13,0.137523415607365,TRUE,"Fair",1,"sparse",0,1
160,0.483372827712093,0.000842634009658672,0.000426148749037102,0.00215749843423296,0.00215749843423296,0.764349229141994,0.764349229141994,0,TRUE,0.493590951074392,3.0978019674296e-13,0.137461586537071,TRUE,"Fair",1,"sparse",0,1
161,0.482530193702434,0.000805299865643982,0.000407285677481256,0.00210976196943691,0.00210976196943691,0.763322284147346,0.763322284147346,0,TRUE,0.484315992657335,2.47155745664431e-13,0.137400715665616,TRUE,"Fair",1,"sparse",0,1
162,0.48172489383679,0.000769694703749824,0.000389296389434311,0.00206347045306723,0.00206347045306723,0.762338266282928,0.762338266282928,0,TRUE,0.475188273827683,2.21546315301005e-13,0.137340804353126,TRUE,"Fair",1,"sparse",0,1
163,0.480955199133041,0.000735491156940493,0.000372013454219372,0.00201790260937456,0.00201790260937456,0.761395830954233,0.761395830954233,0,TRUE,0.466209448628043,8.39999981029721e-13,0.137281805251794,TRUE,"Fair",1,"sparse",0,1
164,0.4802197079761,0.000702652932911385,0.000355418681149572,0.00197306796970187,0.00197306796970187,0.760493487180355,0.760493487180355,0,TRUE,0.457377014077706,3.85091484611419e-13,0.137223704195719,TRUE,"Fair",1,"sparse",0,1
165,0.479517055043189,0.000671142046176187,0.000339493071104992,0.00192897332954939,0.00192897332954939,0.759629739636479,0.759629739636479,0,TRUE,0.448688186972248,5.57178027090923e-13,0.137166508294283,TRUE,"Fair",1,"sparse",0,1
166,0.478845912997013,0.000640919630899406,0.000324217185084136,0.00188562388541012,0.00188562388541012,0.758803110336733,0.758803110336733,0,TRUE,0.440140169147533,2.09930477478275e-13,0.13711023095243,TRUE,"Fair",1,"sparse",0,1
167,0.478204993366113,0.000611946870824165,0.000309571338870831,0.00184302373744854,0.00184302373744854,0.758012149996887,0.758012149996887,0,TRUE,0.431730306439183,4.33202710063937e-13,0.137054885697378,TRUE,"Fair",1,"sparse",0,1
168,0.477593046495289,0.000584293046514361,0.000295590894200591,0.00180161267439166,0.00180161267439166,0.757255230264168,0.757255230264168,0,TRUE,0.423432041991424,1.66525432008781e-13,0.13700048384765,TRUE,"Fair",1,"sparse",0,1
169,0.477008753448775,0.000557806870220001,0.000282199831644454,0.00176096512014384,0.00176096512014384,0.756531000924744,0.756531000924744,0,TRUE,0.415259253159515,1.57480894615822e-13,0.136947081043891,TRUE,"Fair",1,"sparse",0,1
170,0.476450946578555,0.000532440761639941,0.000269374196372891,0.00172104931796803,0.00172104931796803,0.75583814299323,0.75583814299323,0,TRUE,0.407215012805921,5.00322888676682e-13,0.136894654750132,TRUE,"Fair",1,"sparse",0,1
171,0.475918505816915,0.0005081555087878,0.000257094281895588,0.00168186516152946,0.00168186516152946,0.755175375958105,0.755175375958105,0,TRUE,0.399297721479615,4.92864077718048e-13,0.136843189497042,TRUE,"Fair",1,"sparse",0,1
172,0.475410350308127,0.000484912458132036,0.000245340652984239,0.00164341146440351,0.00164341146440351,0.754541461415078,0.754541461415078,0,TRUE,0.391505960171175,3.11162896071929e-13,0.136792676848844,TRUE,"Fair",1,"sparse",0,1
173,0.474925437849995,0.0004626735966336,0.000234094187706707,0.00160568611317447,0.00160568611317447,0.753935203117151,0.753935203117151,0,TRUE,0.383838460064246,2.79689639688287e-13,0.136743111363353,TRUE,"Fair",1,"sparse",0,1
174,0.474462764253361,0.000441401621521953,0.000223336113374783,0.00156868616238618,0.00156868616238618,0.753355446661988,0.753355446661988,0,TRUE,0.376294063027941,2.18757789766785e-13,0.136694488467045,TRUE,"Fair",1,"sparse",0,1
175,0.474021362631839,0.00042106000163572,0.000213048037398078,0.00153240790036486,0.00153240790036486,0.75280107895643,0.75280107895643,0,TRUE,0.368871686419586,3.04322826727845e-13,0.136646803381945,TRUE,"Fair",1,"sparse",0,1
176,0.473600302630204,0.00040161348804757,0.000203212147849423,0.00149684751974418,0.00149684751974418,0.752271026757552,0.752271026757552,0,TRUE,0.361570361878328,2.22696742181764e-13,0.136600050625064,TRUE,"Fair",1,"sparse",0,1
177,0.473198689142156,0.000383028121443363,0.000193811359140202,0.00146200693672702,0.00146200693672702,0.751764253877094,0.751764253877094,0,TRUE,0.354389516015107,4.54101301409183e-13,0.136554226340949,TRUE,"Fair",1,"sparse",0,1
178,0.472815661020713,0.000365269258248702,0.000184828249647446,0.00142788068762914,0.00142788068762914,0.751279762286011,0.751279762286011,0,TRUE,0.347326243174931,2.34801791956821e-13,0.136509330737804,TRUE,"Fair",1,"sparse",0,1
179,0.472450391762464,0.000348304119538512,0.000176246148244895,0.0013944598984639,0.0013944598984639,0.75081659479494,0.75081659479494,0,TRUE,0.34038031004125,4.00053468484613e-13,0.136465357379181,TRUE,"Fair",1,"sparse",0,1
180,0.472102087642925,0.000332174173483524,0.000168086527940758,0.00136195896644461,0.00136195896644461,0.750373687401968,0.750373687401968,0,TRUE,0.333565479087014,2.39841126122322e-13,0.136422297587286,TRUE,"Fair",1,"sparse",0,1
181,0.471769913469442,0.000316764649767265,0.000160291091507141,0.00133013398657506,0.00133013398657506,0.749950247818764,0.749950247818764,0,TRUE,0.3268645036271,5.83468944330259e-13,0.136380139062978,TRUE,"Fair",1,"sparse",0,1
182,0.471453148819675,0.000302045238437909,0.00015284453082887,0.00129897582015434,0.00129897582015434,0.749545408675959,0.749545408675959,0,TRUE,0.320271927707243,5.4657434471736e-13,0.136338870975656,TRUE,"Fair",1,"sparse",0,1
183,0.471151103581237,0.000287987639552068,0.000145732562357968,0.00126847607365688,0.00126847607365688,0.749158353441345,0.749158353441345,0,TRUE,0.313786531234967,3.29216180727006e-13,0.136298483379432,TRUE,"Fair",1,"sparse",0,1
184,0.470863115941685,0.000274564496031859,0.00013894137731415,0.00123862589968463,0.00123862589968463,0.748788306042579,0.748788306042579,0,TRUE,0.307408004848691,3.00484269897736e-13,0.136258966141071,TRUE,"Fair",1,"sparse",0,1
185,0.470588551445653,0.00026174935302864,0.000132457620510263,0.00120941630496464,0.00120941630496464,0.748434525287993,0.748434525287993,0,TRUE,0.301136175426689,2.95208161086999e-13,0.136220308505057,TRUE,"Fair",1,"sparse",0,1
186,0.470326802092624,0.000249516641054326,0.000126268381783135,0.00118083818718169,0.00118083818718169,0.748096301785901,0.748096301785901,0,TRUE,0.294970808137522,1.85292045164376e-13,0.136182498969428,TRUE,"Fair",1,"sparse",0,1
187,0.47007728545157,0.000237841665443439,0.000120361190811346,0.00115288232256832,0.00115288232256832,0.747772955961491,0.747772955961491,0,TRUE,0.288911565055035,2.28385676771807e-13,0.136145525317002,TRUE,"Fair",1,"sparse",0,1
188,0.469839443786126,0.000226700596310636,0.000114724012221009,0.00112553935714242,0.00112553935714242,0.747463836590509,0.747463836590509,0,TRUE,0.282958003864728,3.08466741136471e-13,0.136109374715346,TRUE,"Fair",1,"sparse",0,1
189,0.469612743189816,0.000216070457044581,0.000109345239988211,0.00109879980905389,0.00109879980905389,0.747168319592135,0.747168319592135,0,TRUE,0.277109585031996,2.07635371233105e-13,0.136074033838233,TRUE,"Fair",1,"sparse",0,1
190,0.469396672732771,0.000205929110972336,0.000104213690896816,0.00107265407928702,0.00107265407928702,0.74688580696051,0.74688580696051,0,TRUE,0.271365679604251,4.37311896853383e-13,0.136039488984798,TRUE,"Fair",1,"sparse",0,1
191,0.469190743621799,0.0001962552461931,9.93185970747425e-05,0.00104709246709031,0.00104709246709031,0.746615725776507,0.746615725776507,0,TRUE,0.265725576231763,2.85005341723423e-13,0.136005726185984,TRUE,"Fair",1,"sparse",0,1
192,0.468994488375606,0.000187028358851649,9.4649597716334e-05,0.00102210518751387,0.00102210518751387,0.746357527270585,0.746357527270585,0,TRUE,0.260188487505557,5.54660317130816e-13,0.135972731295017,TRUE,"Fair",1,"sparse",0,1
193,0.468807460016754,0.000178228735073616,9.01967301220729e-05,0.000997682389503784,0.000997682389503784,0.746110685922039,0.746110685922039,0,TRUE,0.2547535558846,4.00826545381605e-13,0.135940490062157,TRUE,"Fair",1,"sparse",0,1
194,0.46862923128168,0.000169837431834186,8.59504201801194e-05,0.000973814173693021,0.000973814173693021,0.745874698587167,0.745874698587167,0,TRUE,0.249419859396719,1.93946321259086e-13,0.135908988195482,TRUE,"Fair",1,"sparse",0,1
195,0.468459393849846,0.000161836256982018,8.19014724064867e-05,0.000950490609476969,0.000950490609476969,0.745649083652597,0.745649083652597,0,TRUE,0.244186417182215,1.59790167070667e-13,0.135878211409882,TRUE,"Fair",1,"sparse",0,1
196,0.468297557592864,0.000154207748616464,7.80410596469611e-05,0.000927701751177876,0.000927701751177876,0.745433380212,0.745433380212,0,TRUE,0.239052194885386,2.66896879335107e-13,0.135848145466423,TRUE,"Fair",1,"sparse",0,1
197,0.468143349844248,0.000146935154012262,7.43607125322079e-05,0.000905437653239365,0.000905437653239365,0.745227147265338,0.745227147265338,0,TRUE,0.234016109865944,1.62142078919236e-13,0.135818776203947,TRUE,"Fair",1,"sparse",0,1
198,0.467996414690236,0.000140002408221096,7.08523087664482e-05,0.000883688384441533,0.000883688384441533,0.745029962940398,0.745029962940398,0,TRUE,0.229077036195237,3.10015769119039e-13,0.135790089564495,TRUE,"Fair",1,"sparse",0,1
199,0.467856412282014,0.00013339411252028,6.75080623191149e-05,0.000862444041155873,0.000862444041155873,0.744841423736497,0.744841423736497,0,TRUE,0.224233809405947,3.21094716556668e-13,0.13576207161381,TRUE,"Fair",1,"sparse",0,1
200,0.467723018169494,0.000127095512804654,6.43205125823898e-05,0.000841694759681814,0.000841694759681814,0.744661143790399,0.744661143790399,0,TRUE,0.219485230977144,4.48776520411945e-13,0.13573470855794,TRUE,"Fair",1,"sparse",0,1
201,0.46759592265669,0.000121092478025775,6.12825135451995e-05,0.000821430727687705,0.000821430727687705,0.744488754164502,0.744488754164502,0,TRUE,0.214830072539553,2.22584979297331e-13,0.135707986756709,TRUE,"Fair",1,"sparse",0,1
202,0.467474830178664,0.000115371478787929,5.83872230318849e-05,0.00080164219480694,0.00080164219480694,0.744323902157247,0.744323902157247,0,TRUE,0.210267079801537,3.41319422883321e-13,0.1356818927347,TRUE,"Fair",1,"sparse",0,1
203,0.467359458699876,0.000109919566141037,5.56280920427545e-05,0.000782319482410834,0.000782319482410834,0.74416625063576,0.74416625063576,0,TRUE,0.205794976199835,5.40950281389081e-13,0.135656413190194,TRUE,"Fair",1,"sparse",0,1
204,0.467249539133735,0.000104724350676211,5.29988542317552e-05,0.000763452992605423,0.000763452992605423,0.744015477390575,0.744015477390575,0,TRUE,0.201412466284056,1.51912692033811e-13,0.135631535002473,TRUE,"Fair",1,"sparse",0,1
205,0.467144814783059,9.97739819468269e-05,5.04935155485289e-05,0.000745033216475775,0.000745033216475775,0.743871274512281,0.743871274512281,0,TRUE,0.197118238849139,9.07249265348945e-13,0.135607245237746,TRUE,"Fair",1,"sparse",0,1
206,0.467045040801112,9.50571282769541e-05,4.81063440688553e-05,0.000727050741617374,0.000727050741617374,0.743733347789872,0.743733347789872,0,TRUE,0.192910969827938,3.69472924708571e-13,0.135583531153953,TRUE,"Fair",1,"sparse",0,1
207,0.466949983672835,9.05629569883937e-05,4.58318600334705e-05,0.000709496258979025,0.000709496258979025,0.743601416130495,0.743601416130495,0,TRUE,0.188789324966167,1.99754553510488e-13,0.135560380204604,TRUE,"Fair",1,"sparse",0,1
208,0.466859420715846,8.62811172615552e-05,4.36648261110206e-05,0.000692360569057724,0.000692360569057724,0.74347521100027,0.74347521100027,0,TRUE,0.184751962285769,2.31433969909121e-13,0.135537780041818,TRUE,"Fair",1,"sparse",0,1
209,0.466773139598585,8.22018917421841e-05,4.16002995190639e-05,0.000675636197901001,0.000675636197901001,0.74335447560332,0.74335447560332,0,TRUE,0.180797485814397,1.99473139505554e-13,0.135515718518656,TRUE,"Fair",1,"sparse",0,1
210,0.466690937706843,7.83160181476172e-05,3.9633616839764e-05,0.000659316830147141,0.000659316830147141,0.743238964647783,0.743238964647783,0,TRUE,0.176924398961054,2.61131514755032e-13,0.135494188057389,TRUE,"Fair",1,"sparse",0,1
211,0.466612621688695,7.46143194683691e-05,3.77601446354325e-05,0.000643391067030289,0.000643391067030289,0.743128443604455,0.743128443604455,0,TRUE,0.17313186003481,2.93053611623646e-13,0.135473187566499,TRUE,"Fair",1,"sparse",0,1
212,0.466538007369227,7.10909233305745e-05,3.59769082443579e-05,0.000627873218237647,0.000627873218237647,0.743022682137849,0.743022682137849,0,TRUE,0.169418384712358,5.27585215362832e-13,0.135452706724585,TRUE,"Fair",1,"sparse",0,1
213,0.466466916445896,6.77376911048522e-05,3.42798053244897e-05,0.000612756024685683,0.000612756024685683,0.742921457079395,0.742921457079395,0,TRUE,0.165782446668354,6.54992996567177e-13,0.135432737866387,TRUE,"Fair",1,"sparse",0,1
214,0.466399178754791,6.4543116550686e-05,3.26630005775809e-05,0.000598000234630112,0.000598000234630112,0.742824562835187,0.742824562835187,0,TRUE,0.162223670843073,3.19950874563054e-13,0.135413271418721,TRUE,"Fair",1,"sparse",0,1
215,0.466334635638241,6.14997412683449e-05,3.11227197357836e-05,0.000583598608219135,0.000583598608219135,0.742731806706107,0.742731806706107,0,TRUE,0.158740378353731,5.46579928325466e-13,0.135394291153393,TRUE,"Fair",1,"sparse",0,1
216,0.466273135896972,5.86004487039826e-05,2.9655361465851e-05,0.000569543572817392,0.000569543572817392,0.742643004411369,0.742643004411369,0,TRUE,0.155330967135574,2.74836952579228e-13,0.135375782967662,TRUE,"Fair",1,"sparse",0,1
217,0.466214535448268,5.58384497160724e-05,2.82574900643415e-05,0.000555827437027841,0.000555827437027841,0.742557979954925,0.742557979954925,0,TRUE,0.151993952772907,3.49362104644746e-13,0.135357734038784,TRUE,"Fair",1,"sparse",0,1
218,0.466158696998552,5.32072684819584e-05,2.69258283289176e-05,0.000542442515679706,0.000542442515679706,0.742476565306516,0.742476565306516,0,TRUE,0.148727935432775,3.18758208203691e-13,0.135340132362559,TRUE,"Fair",1,"sparse",0,1
219,0.46610548973007,5.07007288441663e-05,2.56572506598925e-05,0.000529381197413042,0.000529381197413042,0.742398600048573,0.742398600048573,0,TRUE,0.145531568506332,2.41154771929156e-13,0.135322966502764,TRUE,"Fair",1,"sparse",0,1
220,0.466054789001226,4.83129411568695e-05,2.44487764082073e-05,0.000516635980204098,0.000516635980204098,0.742323931027947,0.742323931027947,0,TRUE,0.142403538575665,4.50756316705491e-13,0.135306225453755,TRUE,"Fair",1,"sparse",0,1
221,0.466006476060069,4.6038289619188e-05,2.3297563472333e-05,0.000504199489727011,0.000504199489727011,0.742252412022149,0.742252412022149,0,TRUE,0.139342554167053,2.05736157442143e-13,0.135289898563461,TRUE,"Fair",1,"sparse",0,1
222,0.46596043777045,4.38714200969303e-05,2.22009021424903e-05,0.000492064488616813,0.000492064488616813,0.742183903421785,0.742183903421785,0,TRUE,0.136347339954471,2.1415435120874e-13,0.135273975488672,TRUE,"Fair",1,"sparse",0,1
223,0.465916566350353,4.18072284322224e-05,2.11562091869762e-05,0.000480223880835286,0.000480223880835286,0.742118271928721,0.742118271928721,0,TRUE,0.133416634098557,1.56825086612984e-13,0.13525844616772,TRUE,"Fair",1,"sparse",0,1
224,0.465874759121921,3.98408492074953e-05,2.01610221755117e-05,0.000468670713384192,0.000468670713384192,0.742055390268997,0.742055390268997,0,TRUE,0.130549187307452,4.0067366928021e-13,0.135243300802638,TRUE,"Fair",1,"sparse",0,1
225,0.465834918272713,3.79676449860367e-05,1.92129940326287e-05,0.000457398176519654,0.000457398176519654,0.741995136919404,0.741995136919404,0,TRUE,0.12774376280831,3.8152071179617e-13,0.135228529846555,TRUE,"Fair",1,"sparse",0,1
226,0.465796950627727,3.61831959740377e-05,1.83098878148824e-05,0.000446399603118266,0.000446399603118266,0.741937395846866,0.741937395846866,0,TRUE,0.124999136764459,2.41760425955602e-13,0.135214123994055,TRUE,"Fair",1,"sparse",0,1
227,0.465760767431753,3.44832901296166e-05,1.7449571704635e-05,0.000435668467529719,0.000435668467529719,0.741882056259765,0.741882056259765,0,TRUE,0.122314098887265,2.09615355678722e-13,0.135200074173233,TRUE,"Fair",1,"sparse",0,1
228,0.465726284141624,3.28639136707443e-05,1.66300142135329e-05,0.000425198384112495,0.000425198384112495,0.741829012370556,0.741829012370556,0,TRUE,0.11968745309928,3.24848722960173e-13,0.135186371538788,TRUE,"Fair",1,"sparse",0,1
229,0.465693420227953,3.13212420023357e-05,1.58492795891486e-05,0.000414983105573648,0.000414983105573648,0.741778163169061,0.741778163169061,0,TRUE,0.117118018178374,3.12900347329011e-13,0.135173007465742,TRUE,"Fair",1,"sparse",0,1
230,0.465662098985951,2.98516310171526e-05,1.51055234171401e-05,0.000405016521162295,0.000405016521162295,0.741729412205918,0.741729412205918,0,TRUE,0.114604628347075,1.93513379403324e-13,0.135159973543601,TRUE,"Fair",1,"sparse",0,1
231,0.465632247354933,2.84516087735165e-05,1.43969884124863e-05,0.000395292654766256,0.000395292654766256,0.741682667385717,0.741682667385717,0,TRUE,0.112146133791558,2.80100462145911e-13,0.135147261570798,TRUE,"Fair",1,"sparse",0,1
232,0.46560379574616,2.71178675411154e-05,1.37220003932787e-05,0.000385805662939659,0.000385805662939659,0.741637840769366,0.741637840769366,0,TRUE,0.10974140110778,1.50122424148073e-13,0.135134863549379,TRUE,"Fair",1,"sparse",0,1
233,0.465576677878619,2.58472561844858e-05,1.30789644296924e-05,0.000376549832869147,0.000376549832869147,0.741594848385303,0.741594848385303,0,TRUE,0.107389313673969,4.99742441623388e-13,0.135122771679862,TRUE,"Fair",1,"sparse",0,1
234,0.465550830622434,2.46367728909958e-05,1.24663611622494e-05,0.000367519580300209,0.000367519580300209,0.741553610049152,0.741553610049152,0,TRUE,0.105088771957816,5.5485296837867e-13,0.135110978356261,TRUE,"Fair",1,"sparse",0,1
235,0.465526193849543,2.34835582066939e-05,1.18827432825778e-05,0.000358709447428215,0.000358709447428215,0.741514049191474,0.741514049191474,0,TRUE,0.102838693760048,2.05406653546671e-13,0.135099476161249,TRUE,"Fair",1,"sparse",0,1
236,0.465502710291337,2.23848883986744e-05,1.13267321704981e-05,0.000350114100759814,0.000350114100759814,0.741476092693251,0.741476092693251,0,TRUE,0.100638014404191,3.62046624488697e-13,0.135088257861454,TRUE,"Fair",1,"sparse",0,1
237,0.465480325402938,2.1338169096885e-05,1.07970146812886e-05,0.000341728328957599,0.000341728328957599,0.741439670728784,0.741439670728784,0,TRUE,0.0984856868747758,2.01289421180912e-13,0.135077316402872,TRUE,"Fair",1,"sparse",0,1
238,0.465458987233841,2.03409292377499e-05,1.02923400772138e-05,0.000333547040665847,0.000333547040665847,0.741404716615672,0.741404716615672,0,TRUE,0.0963806819112261,4.58915946328907e-13,0.135066644906414,TRUE,"Fair",1,"sparse",0,1
239,0.465438646304603,1.93908152683053e-05,9.81151709731019e-06,0.000325565262326444,0.000325565262326444,0.741371166671569,0.741371166671569,0,TRUE,0.0943219880621126,1.96748908688803e-13,0.135056236663548,TRUE,"Fair",1,"sparse",0,1
240,0.465419255489335,1.84855856189547e-05,9.35341116011844e-06,0.000317778135990083,0.000317778135990083,0.741338960077443,0.741338960077443,0,TRUE,0.0923086117034164,8.28176151051796e-13,0.135046085132071,TRUE,"Fair",1,"sparse",0,1
241,0.465400769903716,1.76231054277998e-05,8.91694169351714e-06,0.000310180917124517,0.000310180917124517,0.741308038747016,0.741308038747016,0,TRUE,0.0903395770245908,1.78364594075114e-13,0.135036183931972,TRUE,"Fair",1,"sparse",0,1
242,0.465383146798288,1.68013415063895e-05,8.50107958660416e-06,0.000302768972421389,0.000302768972421389,0.741278347202149,0.741278347202149,0,TRUE,0.0884139259870135,4.29112322166309e-13,0.135026526841416,TRUE,"Fair",1,"sparse",0,1
243,0.465366345456782,1.60183575315109e-05,8.10484475831626e-06,0.000295537777613375,0.000295537777613375,0.741249832453892,0.741249832453892,0,TRUE,0.0865307182552686,2.60029600426724e-13,0.135017107792819,TRUE,"Fair",1,"sparse",0,1
244,0.46535032709925,1.52723094675733e-05,7.72730383805272e-06,0.00028848291529587,0.00028848291529587,0.741222443888943,0.741222443888943,0,TRUE,0.0846890311079794,2.25767186410303e-13,0.135007920869032,TRUE,"Fair",1,"sparse",0,1
245,0.465335054789783,1.45614411883876e-05,7.3675679531822e-06,0.000281600072760214,0.000281600072760214,0.741196133161305,0.741196133161305,0,TRUE,0.0828879593264094,3.53141701444268e-13,0.134998960299612,TRUE,"Fair",1,"sparse",0,1
246,0.465320493348594,1.38840803156071e-05,7.02479061913181e-06,0.000274885039843778,0.000274885039843778,0.741170854088861,0.741170854088861,0,TRUE,0.0811266150656115,3.15582957053455e-13,0.134990220457203,TRUE,"Fair",1,"sparse",0,1
247,0.465306609268279,1.32386342350244e-05,6.69816572725148e-06,0.000268333706789366,0.000268333706789366,0.741146562554702,0.741146562554702,0,TRUE,0.07940412770968,2.2459390762444e-13,0.134981695853993,TRUE,"Fair",1,"sparse",0,1
248,0.465293370634044,1.26235863144308e-05,6.38692562663752e-06,0.000261942062133646,0.000261942062133646,0.741123216412945,0.741123216412945,0,TRUE,0.0777196437118759,4.48004087397178e-13,0.134973381138275,TRUE,"Fair",1,"sparse",0,1
249,0.465280747047729,1.20374922827904e-05,6.0903392951867e-06,0.00025570619060708,0.00025570619060708,0.741100775398878,0.741100775398878,0,TRUE,0.0760723264225533,2.11359510379504e-13,0.134965271091084,TRUE,"Fair",1,"sparse",0,1
250,0.465268709555447,1.14789767916013e-05,5.80771059639933e-06,0.000249622271060783,0.000249622271060783,0.741079201043207,0.741079201043207,0,TRUE,0.0744613559058621,5.07403019308013e-13,0.134957360622931,TRUE,"Fair",1,"sparse",0,1
251,0.465257230578655,1.09467301297461e-05,5.53837661781844e-06,0.00024368657441774,0.00024368657441774,0.741058456590241,0.741058456590241,0,TRUE,0.0728859287448232,1.95024140894227e-13,0.134949644770609,TRUE,"Fair",1,"sparse",0,1
252,0.465246283848525,1.0439505096993e-05,5.28170608763124e-06,0.000237895461648661,0.000237895461648661,0.74103850691982,0.74103850691982,0,TRUE,0.0713452578401514,2.96055393856464e-13,0.134942118694084,TRUE,"Fair",1,"sparse",0,1
253,0.465235844343428,9.95611401677365e-06,5.03709786561468e-06,0.000232245381774655,0.000232245381774655,0.741019318472837,0.741019318472837,0,TRUE,0.0698385721992721,3.95369788421714e-13,0.134934777673469,TRUE,"Fair",1,"sparse",0,1
254,0.465225888229411,9.49542590533703e-06,4.80397950551976e-06,0.000226732869900813,0.000226732869900813,0.741000859180161,0.741000859180161,0,TRUE,0.0683651167196324,3.47116882524785e-13,0.134927617106061,TRUE,"Fair",1,"sparse",0,1
255,0.465216392803506,9.05636375447827e-06,4.58180588503424e-06,0.000221354545275192,0.000221354545275192,0.740983098394838,0.740983098394838,0,TRUE,0.0669241519653804,2.81338937895787e-13,0.134920632503468,TRUE,"Fair",1,"sparse",0,1
256,0.465207336439752,8.63790196486969e-06,4.37005790083383e-06,0.000216107109381253,0.000216107109381253,0.740966006827388,0.740966006827388,0,TRUE,0.0655149539407858,2.72984359980846e-13,0.134913819488796,TRUE,"Fair",1,"sparse",0,1
257,0.465198698537787,8.23906388053297e-06,4.16824122527933e-06,0.000210987344060198,0.000210987344060198,0.740949556484091,0.740949556484091,0,TRUE,0.0641368138577134,1.8596109466164e-13,0.134907173793907,TRUE,"Fair",1,"sparse",0,1
258,0.465190459473906,7.85891945115358e-06,3.97588512213716e-06,0.000205992109662826,0.000205992109662826,0.740933720608099,0.740933720608099,0,TRUE,0.0627890379005988,5.1938511937745e-13,0.134900691256751,TRUE,"Fair",1,"sparse",0,1
259,0.465182600554455,7.49658300835954e-06,3.7925413185937e-06,0.000201118343237308,0.000201118343237308,0.740918473623249,0.740918473623249,0,TRUE,0.0614709469883915,3.18617864464232e-13,0.134894367818762,TRUE,"Fair",1,"sparse",0,1
260,0.465175103971447,7.15121113675776e-06,3.61778293082059e-06,0.000196363056746424,0.000196363056746424,0.740903791080468,0.740903791080468,0,TRUE,0.0601818765344444,2.36990936961417e-13,0.134888199522307,TRUE,"Fair",1,"sparse",0,1
261,0.46516795276031,6.82200065821315e-06,3.45120344071286e-06,0.000191723335317558,0.000191723335317558,0.740889649606627,0.740889649606627,0,TRUE,0.0589211762049843,1.87560502188377e-13,0.134882182508218,TRUE,"Fair",1,"sparse",0,1
262,0.465161130759652,6.50818670233644e-06,3.29241572143108e-06,0.00018719633552758,0.00018719633552758,0.740876026855763,0.740876026855763,0,TRUE,0.057688209676398,5.6266562932978e-13,0.134876313013364,TRUE,"Fair",1,"sparse",0,1
263,0.465154622572949,6.20904087306196e-06,3.14105110932092e-06,0.000182779283718893,0.000182779283718893,0.740862901462525,0.740862901462525,0,TRUE,0.0564823543915225,4.59482298666234e-13,0.134870587368296,TRUE,"Fair",1,"sparse",0,1
264,0.465148413532076,5.92386950837298e-06,2.99675852013899e-06,0.000178469474347399,0.000178469474347399,0.740850252997768,0.740850252997768,0,TRUE,0.0553030013159333,4.33756462485361e-13,0.134865001994945,TRUE,"Fair",1,"sparse",0,1
265,0.465142489662568,5.65201200891652e-06,2.85920360757558e-06,0.000174264268368653,0.000174264268368653,0.740838061926186,0.740838061926186,0,TRUE,0.0541495546948688,3.90193220247348e-13,0.134859553404371,TRUE,"Fair",1,"sparse",0,1
266,0.465136837650559,5.39283926670464e-06,2.72806796190208e-06,0.000170161091650416,0.000170161091650416,0.740826309565884,0.740826309565884,0,TRUE,0.05302143181069,2.36005140734175e-13,0.134854238194576,TRUE,"Fair",1,"sparse",0,1
267,0.465131444811292,5.14575214177748e-06,2.6030483469217e-06,0.000166157433421048,0.000166157433421048,0.740814978049828,0.740814978049828,0,TRUE,0.05191806273989,2.68438506957476e-13,0.134849053048362,TRUE,"Fair",1,"sparse",0,1
268,0.465126299059151,4.91018004455945e-06,2.4838559735346e-06,0.000162250844751497,0.000162250844751497,0.74080405028903,0.74080405028903,0,TRUE,0.0508388901134314,2.6923201749442e-13,0.134843994731246,TRUE,"Fair",1,"sparse",0,1
269,0.465121388879106,4.6855795562406e-06,2.37021580798901e-06,0.000158438937067379,0.000158438937067379,0.740793509937461,0.740793509937461,0,TRUE,0.0497833688768209,1.62004217660368e-13,0.134839060089419,TRUE,"Fair",1,"sparse",0,1
270,0.46511670329955,4.47143313359044e-06,2.2618659132859e-06,0.0001547193806942,0.0001547193806942,0.740783341358546,0.740783341358546,0,TRUE,0.0487509660526581,2.97655101467707e-13,0.134834246047763,TRUE,"Fair",1,"sparse",0,1
271,0.465112231866416,4.26724786811716e-06,2.15855682215296e-06,0.000151089903433696,0.000151089903433696,0.740773529593218,0.740773529593218,0,TRUE,0.0477411605047924,2.61636808965782e-13,0.13482954960791,TRUE,"Fair",1,"sparse",0,1
272,0.465107964618548,4.07255431189579e-06,2.0600509400649e-06,0.000147548289171688,0.000147548289171688,0.740764060329413,0.740764060329413,0,TRUE,0.0467534427054277,3.21967744775764e-13,0.134824967846348,TRUE,"Fair",1,"sparse",0,1
273,0.465103892064236,3.88690534330882e-06,1.96612197685238e-06,0.000144092376516685,0.000144092376516685,0.740754919872996,0.740754919872996,0,TRUE,0.0457873145026703,2.49806693617522e-13,0.134820497912571,TRUE,"Fair",1,"sparse",0,1
274,0.465100005158893,3.70987511288945e-06,1.87655440563998e-06,0.000140720057469154,0.000140720057469154,0.740746095119983,0.740746095119983,0,TRUE,0.0448422888930586,3.76100886999555e-13,0.134816137027281,TRUE,"Fair",1,"sparse",0,1
275,0.46509629528378,3.54105801225746e-06,1.79114294769379e-06,0.000137429276121546,0.000137429276121546,0.740737573530077,0.740737573530077,0,TRUE,0.043917889794445,2.42629093661474e-13,0.134811882480626,TRUE,"Fair",1,"sparse",0,1
276,0.465092754225768,3.38006771483101e-06,1.70969208196608e-06,0.000134218027385889,0.000134218027385889,0.740729343101375,0.740729343101375,0,TRUE,0.0430136518229339,2.12726172325835e-13,0.13480773163048,TRUE,"Fair",1,"sparse",0,1
277,0.465089374158053,3.22653624701408e-06,1.63201557821724e-06,0.000131084355751589,0.000131084355751589,0.74072139234627,0.74072139234627,0,TRUE,0.0421291200723761,1.34552930666004e-13,0.134803681900771,TRUE,"Fair",1,"sparse",0,1
278,0.465086147621806,3.08011311445089e-06,1.55793605253969e-06,0.00012802635407346,0.00012802635407346,0.740713710268429,0.740713710268429,0,TRUE,0.041263849896304,2.68405854502033e-13,0.134799730779843,TRUE,"Fair",1,"sparse",0,1
279,0.465083067508691,2.94046446513985e-06,1.48728454419333e-06,0.000125042162384481,0.000125042162384481,0.74070628634084,0.74070628634084,0,TRUE,0.0404174066937807,3.39268122674786e-13,0.134795875818861,TRUE,"Fair",1,"sparse",0,1
280,0.465080127044226,2.80727229068356e-06,1.41990011277964e-06,0.000122129966740395,0.000122129966740395,0.740699110484858,0.740699110484858,0,TRUE,0.0395893656974337,3.761843191557e-13,0.13479211463025,TRUE,"Fair",1,"sparse",0,1
281,0.465077319771936,2.68023367205883e-06,1.35562945474718e-06,0.000119287998086427,0.000119287998086427,0.740692173050209,0.740692173050209,0,TRUE,0.0387793117660359,3.15452335413739e-13,0.13478844488618,TRUE,"Fair",1,"sparse",0,1
282,0.465074639538264,2.55906005658391e-06,1.29432653827698e-06,0.000116514531155183,0.000116514531155183,0.740685464795908,0.740685464795908,0,TRUE,0.0379868391778379,2.74029854302027e-13,0.134784864317078,TRUE,"Fair",1,"sparse",0,1
283,0.465072080478207,2.44347657402111e-06,1.23585225578408e-06,0.000113807883388676,0.000113807883388676,0.740678976872048,0.740678976872048,0,TRUE,0.0372115514301329,3.13445592898873e-13,0.13478137071018,TRUE,"Fair",1,"sparse",0,1
284,0.465069637001633,2.33322137976888e-06,1.18007409298434e-06,0.000111166413885035,0.000111166413885035,0.740672700802418,0.740672700802418,0,TRUE,0.0364530610397909,2.48115039480589e-13,0.134777961908121,TRUE,"Fair",1,"sparse",0,1
285,0.465067303780253,2.22804503047236e-06,1.12686581396077e-06,0.000108588522373505,0.000108588522373505,0.740666628467929,0.740666628467929,0,TRUE,0.0357109893481858,4.54863555562105e-13,0.134774635807555,TRUE,"Fair",1,"sparse",0,1
286,0.465065075735223,2.12770990015709e-06,1.07610716125221e-06,0.000106072648208714,0.000106072648208714,0.740660752090766,0.740660752090766,0,TRUE,0.0349849663299126,2.81393704105979e-13,0.134771390357809,TRUE,"Fair",1,"sparse",0,1
287,0.465062948025322,2.03198960746498e-06,1.02768357042688e-06,0.00010361726939417,0.00010361726939417,0.740655064219291,0.740655064219291,0,TRUE,0.0342746304032281,3.83706786850632e-13,0.134768223559572,TRUE,"Fair",1,"sparse",0,1
288,0.465060916035715,1.9406684841905e-06,9.81485898296182e-07,0.000101220901627975,0.000101220901627975,0.740649557713615,0.740649557713615,0,TRUE,0.0335796282449951,1.73006743730478e-13,0.134765133463612,TRUE,"Fair",1,"sparse",0,1
289,0.465058975367231,1.85354105819435e-06,9.3741016418742e-07,9.88820973681587e-05,9.88820973681587e-05,0.740644225731845,0.740644225731845,0,TRUE,0.0328996146096748,2.00447963948658e-13,0.134762118169527,TRUE,"Fair",1,"sparse",0,1
290,0.465057121826173,1.77041157595204e-06,8.95357303654787e-07,9.65994449269021e-05,9.65994449269021e-05,0.74063906171693,0.74063906171693,0,TRUE,0.0322342521496193,2.21412406186569e-13,0.134759175824528,TRUE,"Fair",1,"sparse",0,1
291,0.465055351414597,1.69109353215235e-06,8.55232933971866e-07,9.43715675790563e-05,9.43715675790563e-05,0.740634059384128,0.740634059384128,0,TRUE,0.0315832112406371,1.74255497808013e-13,0.134756304622244,TRUE,"Fair",1,"sparse",0,1
292,0.465053660321065,1.61540922893888e-06,8.16947130915308e-07,9.21971227001777e-05,9.21971227001777e-05,0.740629212709033,0.740629212709033,0,TRUE,0.0309461698099094,4.98134632408173e-13,0.134753502801569,TRUE,"Fair",1,"sparse",0,1
293,0.465052044911836,1.54318935990938e-06,7.80414216220813e-07,9.00748009184601e-05,9.00748009184601e-05,0.740624515916144,0.740624515916144,0,TRUE,0.0303228131669083,3.08977617406669e-13,0.134750768645522,TRUE,"Fair",1,"sparse",0,1
294,0.465050501722476,1.47427260543953e-06,7.45552555268454e-07,8.80033252941465e-05,8.80033252941465e-05,0.740619963467959,0.740619963467959,0,TRUE,0.0297128338385854,1.51391169297358e-13,0.134748100480148,TRUE,"Fair",1,"sparse",0,1
295,0.46504902744987,1.4085052612578e-06,7.12284364429266e-07,8.5981450512026e-05,8.5981450512026e-05,0.740615550054546,0.740615550054546,0,TRUE,0.0291159314075898,2.96481259529706e-13,0.134745496673438,TRUE,"Fair",1,"sparse",0,1
296,0.465047618944609,1.34574086108064e-06,6.80535527693589e-07,8.4007962099572e-05,8.4007962099572e-05,0.740611270583617,0.740611270583617,0,TRUE,0.0285318123524523,2.87872742557552e-13,0.134742955634278,TRUE,"Fair",1,"sparse",0,1
297,0.465046273203748,1.28583984521091e-06,6.50235422059043e-07,8.20816756605576e-05,8.20816756605576e-05,0.740607120171019,0.740607120171019,0,TRUE,0.0279601898930224,5.36327249906487e-13,0.134740475811423,TRUE,"Fair",1,"sparse",0,1
298,0.465044987363903,1.22866922885878e-06,6.21316751284093e-07,8.02014361298797e-05,8.02014361298797e-05,0.740603094131666,0.740603094131666,0,TRUE,0.0274007838364072,3.84044128610686e-13,0.1347380556925,TRUE,"Fair",1,"sparse",0,1
299,0.465043758694674,1.17410228228643e-06,5.93715387649962e-07,7.83661170433769e-05,7.83661170433769e-05,0.740599187970899,0.740599187970899,0,TRUE,0.0268533204295252,5.72646006109314e-13,0.134735693803028,TRUE,"Fair",1,"sparse",0,1
300,0.465042584592392,1.12201824542524e-06,5.67370221252227e-07,7.6574619831411e-05,7.6574619831411e-05,0.740595397376196,0.740595397376196,0,TRUE,0.0263175322110983,4.63961581470451e-13,0.134733388705471,TRUE,"Fair",1,"sparse",0,1
301,0.465041462574146,1.07230203072461e-06,5.42223016541412e-07,7.48258731225808e-05,7.48258731225808e-05,0.740591718209302,0.740591718209302,0,TRUE,0.0257931578690905,3.42849802685855e-13,0.134731138998305,TRUE,"Fair",1,"sparse",0,1
302,0.465040390272115,1.02484396702351e-06,5.1821827571183e-07,7.31188320696555e-05,7.31188320696555e-05,0.740588146498671,0.740588146498671,0,TRUE,0.0252799421004893,3.99515334718672e-13,0.134728943315118,TRUE,"Fair",1,"sparse",0,1
303,0.465039365428148,9.79539530154838e-07,4.95303108678845e-07,7.14524776916809e-05,7.14524776916809e-05,0.740584678432281,0.740584678432281,0,TRUE,0.024777635473991,1.91922928637256e-13,0.134726800323723,TRUE,"Fair",1,"sparse",0,1
304,0.465038385888618,9.36289106134858e-07,4.73427109196493e-07,6.98258162290004e-05,6.98258162290004e-05,0.74058131035075,0.74058131035075,0,TRUE,0.0242859942947326,2.11950161901833e-13,0.134724708725301,TRUE,"Fair",1,"sparse",0,1
305,0.465037449599512,8.94997757461269e-07,4.5254223700317e-07,6.82378785194373e-05,6.82378785194373e-05,0.740578038740772,0.740578038740772,0,TRUE,0.0238047804739835,2.4131541323728e-13,0.13472266725356,TRUE,"Fair",1,"sparse",0,1
306,0.465036554601755,8.55574996627695e-07,4.32602705516069e-07,6.66877193846344e-05,6.66877193846344e-05,0.740574860228847,0.740574860228847,0,TRUE,0.0233337613995384,1.8392652065347e-13,0.134720674673912,TRUE,"Fair",1,"sparse",0,1
307,0.465035699026758,8.17934580565893e-07,4.13564874948321e-07,6.51744170346854e-05,6.51744170346854e-05,0.740571771575282,0.740571771575282,0,TRUE,0.0228727098099377,2.04948408606743e-13,0.134718729782683,TRUE,"Fair",1,"sparse",0,1
308,0.465034881092177,7.81994307086364e-07,3.95387150534707e-07,6.36970724879586e-05,6.36970724879586e-05,0.740568769668474,0.740568769668474,0,TRUE,0.0224214036715543,2.20478053385563e-13,0.134716831406329,TRUE,"Fair",1,"sparse",0,1
309,0.46503409909787,7.47675821366478e-07,3.78029885583115e-07,6.22548090010162e-05,6.22548090010162e-05,0.740565851519442,0.740565851519442,0,TRUE,0.0219796260574826,4.69361127621335e-13,0.134714978400677,TRUE,"Fair",1,"sparse",0,1
310,0.465033351422049,7.14904438925412e-07,3.6145528922242e-07,6.08467715200886e-05,6.08467715200886e-05,0.740563014256596,0.740563014256596,0,TRUE,0.021547165030223,5.88353588507832e-13,0.134713169650186,TRUE,"Fair",1,"sparse",0,1
311,0.46503263651761,6.83608964546778e-07,3.45627338490903e-07,5.94721261381169e-05,5.94721261381169e-05,0.740560255120761,0.740560255120761,0,TRUE,0.0211238135261822,2.94921322525657e-13,0.134711404067226,TRUE,"Fair",1,"sparse",0,1
312,0.465031952908646,6.5372153512655e-07,3.30511694668464e-07,5.8130059569419e-05,5.8130059569419e-05,0.740557571460389,0.740557571460389,0,TRUE,0.0207093692427037,2.78402909571866e-13,0.134709680591375,TRUE,"Fair",1,"sparse",0,1
313,0.46503129918711,6.25177455082504e-07,3.16075623590058e-07,5.6819778639117e-05,5.6819778639117e-05,0.740554960727023,0.740554960727023,0,TRUE,0.0203036345278669,2.35382128335135e-13,0.134707998188728,TRUE,"Fair",1,"sparse",0,1
314,0.465030674009655,5.97915052025222e-07,3.0228791976546e-07,5.55405097816922e-05,5.55405097816922e-05,0.740552420470925,0.740552420470925,0,TRUE,0.0199064162727706,2.43121205442829e-13,0.134706355851235,TRUE,"Fair",1,"sparse",0,1
315,0.465030076094603,5.71875530430699e-07,2.89118834091829e-07,5.4291498550944e-05,5.4291498550944e-05,0.740549948336927,0.740549948336927,0,TRUE,0.0195175258063927,2.49842349898703e-13,0.134704752596046,TRUE,"Fair",1,"sparse",0,1
316,0.465029504219073,5.47002835527e-07,2.76540005076554e-07,5.30720091491848e-05,5.30720091491848e-05,0.740547542060452,0.740547542060452,0,TRUE,0.0191367787919721,3.58758669137467e-13,0.134703187464871,TRUE,"Fair",1,"sparse",0,1
317,0.465028957216237,5.23243528227635e-07,2.64524393272638e-07,5.18813239599359e-05,5.18813239599359e-05,0.74054519946371,0.74054519946371,0,TRUE,0.0187639951265971,2.35821029627573e-13,0.134701659523368,TRUE,"Fair",1,"sparse",0,1
318,0.465028433972709,5.005466539032e-07,2.53046218880086e-07,5.07187430960437e-05,5.07187430960437e-05,0.74054291845207,0.74054291845207,0,TRUE,0.0183989988433315,2.4001857375162e-13,0.134700167860534,TRUE,"Fair",1,"sparse",0,1
319,0.465027933426055,4.78863635355875e-07,2.42080902304882e-07,4.95835839597036e-05,4.95835839597036e-05,0.740540697010583,0.740540697010583,0,TRUE,0.0180416180137195,4.31151112732669e-13,0.134698711588116,TRUE,"Fair",1,"sparse",0,1
320,0.46502745456242,4.5814814914058e-07,2.31605007559873e-07,4.84751808123922e-05,4.84751808123922e-05,0.740538533200671,0.740538533200671,0,TRUE,0.0176916846547433,5.57664957537379e-13,0.134697289840038,TRUE,"Fair",1,"sparse",0,1
321,0.465026996414271,4.38356032028686e-07,2.21596188351158e-07,4.73928843551631e-05,4.73928843551631e-05,0.74053642515694,0.74053642515694,0,TRUE,0.0173490346365376,4.81476961724505e-13,0.134695901771842,TRUE,"Fair",1,"sparse",0,1
322,0.465026558058239,4.19445166321974e-07,2.12033136730991e-07,4.6336061318108e-05,4.6336061318108e-05,0.740534371084162,0.740534371084162,0,TRUE,0.0170135075931184,4.89613353534357e-13,0.134694546560141,TRUE,"Fair",1,"sparse",0,1
323,0.465026138613072,4.01375394198933e-07,2.02895534212737e-07,4.53040940647431e-05,4.53040940647431e-05,0.74053236925436,0.74053236925436,0,TRUE,0.0166849468336598,1.85847948493572e-13,0.134693223402085,TRUE,"Fair",1,"sparse",0,1
324,0.465025737237678,3.84108415740769e-07,1.94164005170876e-07,4.42963802002701e-05,4.42963802002701e-05,0.74053041800405,0.74053041800405,0,TRUE,0.016363199257442,3.03758367891664e-13,0.134691931514849,TRUE,"Fair",1,"sparse",0,1
325,0.465025353129262,3.67607716211804e-07,1.8582007251242e-07,4.33123321949416e-05,4.33123321949416e-05,0.740528515731569,0.740528515731569,0,TRUE,0.0160481152699544,3.68295768632664e-13,0.134690670135121,TRUE,"Fair",1,"sparse",0,1
326,0.465024985521546,3.5183846236464e-07,1.77846115405998e-07,4.235137701259e-05,4.235137701259e-05,0.740526660894556,0.740526660894556,0,TRUE,0.0157395487008294,3.20433216608348e-13,0.134689438518613,TRUE,"Fair",1,"sparse",0,1
327,0.465024633683084,3.36767438491314e-07,1.7022532903847e-07,4.14129557490533e-05,4.14129557490533e-05,0.74052485200752,0.74052485200752,0,TRUE,0.0154373567243024,1.60205150445287e-13,0.134688235939579,TRUE,"Fair",1,"sparse",0,1
328,0.465024296915645,3.2236296820809e-07,1.62941686294204e-07,4.04965232836077e-05,4.04965232836077e-05,0.740523087639512,0.740523087639512,0,TRUE,0.0151413997807148,4.25280571408086e-13,0.134687061690349,TRUE,"Fair",1,"sparse",0,1
329,0.465023974552677,3.08594834963483e-07,1.55979901245171e-07,3.96015479344346e-05,3.96015479344346e-05,0.740521366411919,0.740521366411919,0,TRUE,0.0148515415001778,3.12705658802662e-13,0.134685915080871,TRUE,"Fair",1,"sparse",0,1
330,0.465023665957842,2.9543422103151e-07,1.49325394351159e-07,3.87275111240836e-05,3.87275111240836e-05,0.74051968699633,0.74051968699633,0,TRUE,0.014567648628184,2.94752284750251e-13,0.134684795438267,TRUE,"Fair",1,"sparse",0,1
331,0.465023370523621,2.82853640287684e-07,1.42964259356448e-07,3.78739070527023e-05,3.78739070527023e-05,0.740518048112506,0.740518048112506,0,TRUE,0.014289590952849,1.58709997966675e-13,0.134683702106402,TRUE,"Fair",1,"sparse",0,1
332,0.465023087669981,2.70826870207852e-07,1.36883231717586e-07,3.70402423838294e-05,3.70402423838294e-05,0.740516448526445,0.740516448526445,0,TRUE,0.0140172412335276,1.88938393012294e-13,0.134682634445455,TRUE,"Fair",1,"sparse",0,1
333,0.465022816843111,2.59328902574296e-07,1.31069658547756e-07,3.62260359300599e-05,3.62260359300599e-05,0.740514887048509,0.740514887048509,0,TRUE,0.0137504751316547,2.84459608702778e-13,0.134681591831515,TRUE,"Fair",1,"sparse",0,1
334,0.465022557514208,2.48335878749728e-07,1.25511469969247e-07,3.54308183523586e-05,3.54308183523586e-05,0.740513362531652,0.740513362531652,0,TRUE,0.0134891711424684,2.53051327977471e-13,0.134680573656176,TRUE,"Fair",1,"sparse",0,1
335,0.465022309178329,2.37825036775163e-07,1.20197151853227e-07,3.46541318677497e-05,3.46541318677497e-05,0.740511873869721,0.740511873869721,0,TRUE,0.0132332105290688,2.45343099799977e-13,0.134679579326146,TRUE,"Fair",1,"sparse",0,1
336,0.465022071353293,2.27774665351177e-07,1.15115719806373e-07,3.3895529957464e-05,3.3895529957464e-05,0.740510419995814,0.740510419995814,0,TRUE,0.0129824772577148,1.78514307233867e-13,0.134678608262867,TRUE,"Fair",1,"sparse",0,1
337,0.465021843578627,2.18164048770841e-07,1.10256694430686e-07,3.31545770909083e-05,3.31545770909083e-05,0.740508999880727,0.740508999880727,0,TRUE,0.0127368579340042,5.10895335752478e-13,0.134677659902142,TRUE,"Fair",1,"sparse",0,1
338,0.465021625414578,2.08973423343473e-07,1.0561007772426e-07,3.24308484502026e-05,3.24308484502026e-05,0.740507612531461,0.740507612531461,0,TRUE,0.0124962417422599,6.45523733399956e-13,0.134676733693774,TRUE,"Fair",1,"sparse",0,1
339,0.465021416441155,2.00183931209352e-07,1.01166330613246e-07,3.17239296637738e-05,3.17239296637738e-05,0.74050625698979,0.74050625698979,0,TRUE,0.012260520383804,3.0121644174245e-13,0.134675829101212,TRUE,"Fair",1,"sparse",0,1
340,0.465021216257224,1.91777582980723e-07,9.69163515356207e-08,3.1033416547706e-05,3.1033416547706e-05,0.740504932330887,0.740504932330887,0,TRUE,0.0120295880193086,1.95016410062747e-13,0.134674945601212,TRUE,"Fair",1,"sparse",0,1
341,0.465021024479641,1.83737208281354e-07,9.2851456048081e-08,3.03589148510804e-05,3.03589148510804e-05,0.740503637662024,0.740503637662024,0,TRUE,0.0118033412106828,3.96883800263504e-13,0.134674082683493,TRUE,"Fair",1,"sparse",0,1
342,0.465020840742433,1.7604642649216e-07,8.89633573897171e-08,2.97000400097766e-05,2.97000400097766e-05,0.740502372121306,0.740502372121306,0,TRUE,0.0115816788651704,2.81646099069049e-13,0.134673239850419,TRUE,"Fair",1,"sparse",0,1
343,0.465020664696006,1.68689606283579e-07,8.52441479554028e-08,2.90564169062807e-05,2.90564169062807e-05,0.740501134876473,0.740501134876473,0,TRUE,0.011364502179927,7.102964235033e-13,0.134672416616674,TRUE,"Fair",1,"sparse",0,1
344,0.4650204960064,1.6165182875616e-07,8.16862816611425e-08,2.84276796324286e-05,2.84276796324286e-05,0.740499925123749,0.740499925123749,0,TRUE,0.0111517145895782,4.68102685260218e-13,0.134671612508958,TRUE,"Fair",1,"sparse",0,1
345,0.465020334354571,1.54918858130682e-07,7.82825571197747e-08,2.78134712641391e-05,2.78134712641391e-05,0.740498742086735,0.740498742086735,0,TRUE,0.0109432217125242,1.33228040269182e-13,0.13467082706568,TRUE,"Fair",1,"sparse",0,1
346,0.465020179435713,1.48477106221012e-07,7.50261016305187e-08,2.72134436342552e-05,2.72134436342552e-05,0.74049758501536,0.74049758501536,0,TRUE,0.0107389313012899,2.16643896137269e-13,0.134670059836663,TRUE,"Fair",1,"sparse",0,1
347,0.465020030958607,1.42313607898181e-07,7.19103559029904e-08,2.66272571172386e-05,2.66272571172386e-05,0.740496453184855,0.740496453184855,0,TRUE,0.0105387531917227,5.61370170101867e-13,0.134669310382862,TRUE,"Fair",1,"sparse",0,1
348,0.465019888644999,1.3641598495262e-07,6.8929059521225e-08,2.6054580416982e-05,2.6054580416982e-05,0.740495345894796,0.740495345894796,0,TRUE,0.0103425992546769,2.26747101259539e-13,0.134668578276078,TRUE,"Fair",1,"sparse",0,1
349,0.465019752229014,1.30772424833392e-07,6.60762370626237e-08,2.54950903575477e-05,2.54950903575477e-05,0.740494262468167,0.740494262468167,0,TRUE,0.0101503833482023,2.16594437639564e-13,0.13466786309869,TRUE,"Fair",1,"sparse",0,1
350,0.465019621456589,1.2537165172688e-07,6.33461849041892e-08,2.49484716837181e-05,2.49484716837181e-05,0.74049320225047,0.74049320225047,0,TRUE,0.00996202127162217,2.6852469386755e-13,0.134667164443386,TRUE,"Fair",1,"sparse",0,1
351,0.465019496084937,1.2020290007797e-07,6.07334586262487e-08,2.44144168632236e-05,2.44144168632236e-05,0.740492164608873,0.740492164608873,0,TRUE,0.00977743071987739,3.36376855185241e-13,0.134666481912905,TRUE,"Fair",1,"sparse",0,1
352,0.465019375882037,1.15255896604438e-07,5.82328610123986e-08,2.38926258948789e-05,2.38926258948789e-05,0.740491148931389,0.740491148931389,0,TRUE,0.00959653123943176,2.81689030793995e-13,0.134665815119784,TRUE,"Fair",1,"sparse",0,1
353,0.465019260626141,1.10520831986261e-07,5.58394306163766e-08,2.33828061220436e-05,2.33828061220436e-05,0.74049015462609,0.74049015462609,0,TRUE,0.0094192441845474,3.03263716010337e-13,0.134665163686116,TRUE,"Fair",1,"sparse",0,1
354,0.465019150105309,1.05988340604046e-07,5.35484308586136e-08,2.28846720479908e-05,2.28846720479908e-05,0.740489181120358,0.740489181120358,0,TRUE,0.00924549267630705,3.53521560722339e-13,0.134664527243301,TRUE,"Fair",1,"sparse",0,1
355,0.465019044116968,1.01649483164046e-07,5.13553396464185e-08,2.239794516096e-05,2.239794516096e-05,0.740488227860159,0.740488227860159,0,TRUE,0.00907520156014406,4.16445990237407e-13,0.134663905431825,TRUE,"Fair",1,"sparse",0,1
356,0.465018942467485,9.74957214405769e-08,4.92558394732367e-08,2.19223537601689e-05,2.19223537601689e-05,0.740487294309357,0.740487294309357,0,TRUE,0.00890829736627512,3.16287811135705e-13,0.134663297901018,TRUE,"Fair",1,"sparse",0,1
357,0.465018844971763,9.35189072293063e-08,4.72458079744071e-08,2.14576327839306e-05,2.14576327839306e-05,0.740486379949041,0.740486379949041,0,TRUE,0.00874470827073535,2.99722707585261e-13,0.134662704308846,TRUE,"Fair",1,"sparse",0,1
358,0.465018751452856,8.97112563680302e-08,4.53213089411757e-08,2.10035236480271e-05,2.10035236480271e-05,0.740485484276896,0.740485484276896,0,TRUE,0.00858436405618372,1.50785031049767e-13,0.134662124321682,TRUE,"Fair",1,"sparse",0,1
359,0.4650186617416,8.60653379120002e-08,4.34785837415387e-08,2.05597740829972e-05,2.05597740829972e-05,0.740484606806591,0.740484606806591,0,TRUE,0.00842719607559887,2.54415517529637e-13,0.134661557614106,TRUE,"Fair",1,"sparse",0,1
360,0.465018575676262,8.25740541499087e-08,4.17140431528404e-08,2.01261379786816e-05,2.01261379786816e-05,0.740483747067191,0.740483747067191,0,TRUE,0.00827313721442066,2.24389944247159e-13,0.134661003868692,TRUE,"Fair",1,"sparse",0,1
361,0.465018493102208,7.92306306673929e-08,4.002425956429e-08,1.97023752294836e-05,1.97023752294836e-05,0.740482904602589,0.740482904602589,0,TRUE,0.00812212185626201,3.7113538302511e-13,0.13466046277581,TRUE,"Fair",1,"sparse",0,1
362,0.465018413871577,7.60285909784386e-08,3.84059595576917e-08,1.92882515868885e-05,1.92882515868885e-05,0.740482078970983,0.740482078970983,0,TRUE,0.0079740858471451,3.67013297192942e-13,0.134659934033432,TRUE,"Fair",1,"sparse",0,1
363,0.465018337842986,7.296175746907e-08,3.6856016824707e-08,1.88835385143817e-05,1.88835385143817e-05,0.740481269744337,0.740481269744337,0,TRUE,0.00782896646212084,3.4739032310667e-13,0.134659417346942,TRUE,"Fair",1,"sparse",0,1
364,0.465018264881229,7.00242225870618e-08,3.53714454146333e-08,1.84880130433485e-05,1.84880130433485e-05,0.740480476507902,0.740480476507902,0,TRUE,0.00768670237144235,3.57799763425429e-13,0.134658912428947,TRUE,"Fair",1,"sparse",0,1
365,0.465018194857006,6.72103496746068e-08,3.39493933048867e-08,1.81014576384958e-05,1.81014576384958e-05,0.740479698859724,0.740479698859724,0,TRUE,0.00754723360856825,4.48432030084023e-13,0.134658418999101,TRUE,"Fair",1,"sparse",0,1
366,0.465018127646656,6.45147505418109e-08,3.258713626469e-08,1.7723660059591e-05,1.7723660059591e-05,0.740478936410197,0.740478936410197,0,TRUE,0.00741050153917401,2.79150074849708e-13,0.134657936783926,TRUE,"Fair",1,"sparse",0,1
367,0.465018063131906,6.19322788608656e-08,3.128207200375e-08,1.73544132327469e-05,1.73544132327469e-05,0.740478188781617,0.740478188781617,0,TRUE,0.00727644882872525,1.69815917221805e-13,0.134657465516642,TRUE,"Fair",1,"sparse",0,1
368,0.465018001199627,5.9458021506309e-08,3.00317145954706e-08,1.69935151200134e-05,1.69935151200134e-05,0.740477455607756,0.740477455607756,0,TRUE,0.00714501941372059,1.65996636312034e-13,0.134657004936995,TRUE,"Fair",1,"sparse",0,1
369,0.465017941741605,5.70872787375443e-08,2.8833689165223e-08,1.66407685970958e-05,1.66407685970958e-05,0.740476736533469,0.740476736533469,0,TRUE,0.00701615847161393,4.37875536615525e-13,0.134656554791103,TRUE,"Fair",1,"sparse",0,1
370,0.465017884654327,5.48155674184869e-08,2.76857268134403e-08,1.6295981328832e-05,1.6295981328832e-05,0.740476031214287,0.740476031214287,0,TRUE,0.00688981239240218,3.79531098031309e-13,0.134656114831289,TRUE,"Fair",1,"sparse",0,1
371,0.465017829838759,5.26385987575928e-08,2.65856597843613e-08,1.59589656532396e-05,1.59589656532396e-05,0.740475339316054,0.740475339316054,0,TRUE,0.00676592874993273,1.88518374308368e-13,0.134655684815929,TRUE,"Fair",1,"sparse",0,1
372,0.465017777200161,5.05522770866129e-08,2.55314168562812e-08,1.56295384634974e-05,1.56295384634974e-05,0.740474660514565,0.740474660514565,0,TRUE,0.00664445627601799,1.85556300147498e-13,0.1346552645093,TRUE,"Fair",1,"sparse",0,1
373,0.465017726647883,4.8552689424497e-08,2.4521018941413e-08,1.53075210952321e-05,1.53075210952321e-05,0.740473994495218,0.740473994495218,0,TRUE,0.00652534483163922,4.14521726136619e-13,0.134654853681437,TRUE,"Fair",1,"sparse",0,1
374,0.465017678095194,4.66360959294754e-08,2.35525749014684e-08,1.49927392187678e-05,1.49927392187678e-05,0.740473340952679,0.740473340952679,0,TRUE,0.0064085453824776,3.19668152593773e-13,0.134654452107983,TRUE,"Fair",1,"sparse",0,1
375,0.465017631459098,4.479892173892e-08,2.26242775392187e-08,1.46850227289419e-05,1.46850227289419e-05,0.740472699590571,0.740472699590571,0,TRUE,0.00629400997282518,4.17644646853822e-13,0.134654059570056,TRUE,"Fair",1,"sparse",0,1
376,0.465017586660176,4.30377526949854e-08,2.17343997919254e-08,1.43842056415434e-05,1.43842056415434e-05,0.740472070121156,0.740472070121156,0,TRUE,0.00618169170065113,5.33538621234673e-13,0.134653675854106,TRUE,"Fair",1,"sparse",0,1
377,0.465017543622424,4.13493243534013e-08,2.08812910974207e-08,1.40901259927914e-05,1.40901259927914e-05,0.740471452265046,0.740471452265046,0,TRUE,0.00607154469356952,5.96671689285815e-13,0.134653300751788,TRUE,"Fair",1,"sparse",0,1
378,0.465017502273099,3.97305156552008e-08,2.00633739159929e-08,1.3802625738003e-05,1.3802625738003e-05,0.740470845750919,0.740470845750919,0,TRUE,0.00596352408456786,2.74355015653579e-13,0.134652934059829,TRUE,"Fair",1,"sparse",0,1
379,0.465017462542584,3.81783469283192e-08,1.92791404308577e-08,1.35215506537682e-05,1.35215506537682e-05,0.740470250315243,0.740470250315243,0,TRUE,0.0058575859904233,5.62386857887264e-13,0.134652575579903,TRUE,"Fair",1,"sparse",0,1
380,0.465017424364237,3.66899642889607e-08,1.85271493860111e-08,1.3246750246012e-05,1.3246750246012e-05,0.74046966570202,0.74046966570202,0,TRUE,0.00575368748683672,1.72505973788549e-13,0.13465222511851,TRUE,"Fair",1,"sparse",0,1
381,0.465017387674272,3.52626477462259e-08,1.78060230848073e-08,1.29780776565926e-05,1.29780776565926e-05,0.740469091662515,0.740469091662515,0,TRUE,0.00565178658809972,3.27039217525509e-13,0.134651882486852,TRUE,"Fair",1,"sparse",0,1
382,0.465017352411625,3.38937874433398e-08,1.71144445087431e-08,1.27153895731403e-05,1.27153895731403e-05,0.74046852795504,0.74046852795504,0,TRUE,0.00555184222486376,2.08440495712191e-13,0.134651547500718,TRUE,"Fair",1,"sparse",0,1
383,0.465017318517837,3.25808977019726e-08,1.64511545868002e-08,1.24585461412715e-05,1.24585461412715e-05,0.740467974344694,0.740467974344694,0,TRUE,0.00545381422326497,1.75796923937709e-13,0.134651219980373,TRUE,"Fair",1,"sparse",0,1
384,0.46501728593694,3.13215960945357e-08,1.58149495771712e-08,1.22074108800123e-05,1.22074108800123e-05,0.740467430603154,0.740467430603154,0,TRUE,0.00535766328446374,4.23891079063242e-13,0.134650899750441,TRUE,"Fair",1,"sparse",0,1
385,0.465017254615343,3.01136048319606e-08,1.52046785756267e-08,1.19618505970442e-05,1.19618505970442e-05,0.740466896508454,0.740466896508454,0,TRUE,0.005263350964427,2.06163767333689e-13,0.134650586639804,TRUE,"Fair",1,"sparse",0,1
386,0.465017224501739,2.89547487652975e-08,1.4619241142972e-08,1.17217353099775e-05,1.17217353099775e-05,0.740466371844774,0.740466371844774,0,TRUE,0.00517083965468679,5.8283214014677e-13,0.13465028048149,TRUE,"Fair",1,"sparse",0,1
387,0.46501719554699,2.78429472255759e-08,1.40575850253835e-08,1.14869381636447e-05,1.14869381636447e-05,0.740465856402239,0.740465856402239,0,TRUE,0.00508009256274442,2.54632040402455e-13,0.134649981112575,TRUE,"Fair",1,"sparse",0,1
388,0.465017167704043,2.67762093608681e-08,1.35187039998472e-08,1.1257335355613e-05,1.1257335355613e-05,0.740465349976728,0.740465349976728,0,TRUE,0.00499107369432732,4.3715200288684e-13,0.134649688374077,TRUE,"Fair",1,"sparse",0,1
389,0.465017140927833,2.57526313607315e-08,1.30016358042326e-08,1.10328060601481e-05,1.10328060601481e-05,0.740464852369688,0.740464852369688,0,TRUE,0.00490374783386243,3.66736991207605e-13,0.134649402110867,TRUE,"Fair",1,"sparse",0,1
390,0.465017115175202,2.47703942357624e-08,1.25054601648749e-08,1.08132323541996e-05,1.08132323541996e-05,0.74046436338795,0.74046436338795,0,TRUE,0.004818080527573,2.22296316929143e-13,0.134649122171565,TRUE,"Fair",1,"sparse",0,1
391,0.465017090404808,2.38277552133681e-08,1.20292969199063e-08,1.05984991470782e-05,1.05984991470782e-05,0.740463882843562,0.740463882843562,0,TRUE,0.00473403806643106,7.65830377495005e-13,0.134648848408453,TRUE,"Fair",1,"sparse",0,1
392,0.465017066577052,2.29230514570133e-08,1.15723042215775e-08,1.03884941084673e-05,1.03884941084673e-05,0.740463410553615,0.740463410553615,0,TRUE,0.00465158746836984,2.16236658212903e-13,0.134648580677381,TRUE,"Fair",1,"sparse",0,1
393,0.465017043654001,2.2054688020301e-08,1.11336768238498e-08,1.01831076029605e-05,1.01831076029605e-05,0.740462946340092,0.740462946340092,0,TRUE,0.00457069646196827,2.16592787100013e-13,0.134648318837681,TRUE,"Fair",1,"sparse",0,1
394,0.465017021599313,2.12211428429754e-08,1.07126444507774e-08,9.98223262257504e-06,9.98223262257504e-06,0.740462490029703,0.740462490029703,0,TRUE,0.00449133347107155,2.63110970093464e-13,0.134648062752081,TRUE,"Fair",1,"sparse",0,1
395,0.46501700037817,2.04209562038038e-08,1.03084702332725e-08,9.78576472064732e-06,9.78576472064732e-06,0.740462041453747,0.740462041453747,0,TRUE,0.00441346759800908,2.2351518849925e-13,0.134647812286618,TRUE,"Fair",1,"sparse",0,1
396,0.465016979957214,1.96527363272025e-08,9.92044922202746e-09,9.59360195160244e-06,9.59360195160244e-06,0.740461600447955,0.740461600447955,0,TRUE,0.00433706860858473,2.36953094166778e-13,0.13464756731056,TRUE,"Fair",1,"sparse",0,1
397,0.465016960304478,1.89151477258953e-08,9.54790696643339e-09,9.40564480653019e-06,9.40564480653019e-06,0.740461166852361,0.740461166852361,0,TRUE,0.00426210691738684,4.00016043539185e-13,0.134647327696326,TRUE,"Fair",1,"sparse",0,1
398,0.46501694138933,1.82069130882923e-08,9.19019815927184e-09,9.22179615591844e-06,9.22179615591844e-06,0.74046074051117,0.74046074051117,0,TRUE,0.00418855357259871,2.23855858252807e-13,0.134647093319405,TRUE,"Fair",1,"sparse",0,1
399,0.465016923182417,1.75268125013339e-08,8.84670533999994e-09,9.04196118943216e-06,9.04196118943216e-06,0.740460321272617,0.740460321272617,0,TRUE,0.00411638024164455,4.69720681916822e-13,0.134646864058285,TRUE,"Fair",1,"sparse",0,1
400,0.465016905655604,1.68736762895527e-08,8.51683766099293e-09,8.86604735906784e-06,8.86604735906784e-06,0.740459908988857,0.740459908988857,0,TRUE,0.00404555919773985,2.03406582663676e-13,0.134646639794373,TRUE,"Fair",1,"sparse",0,1
401,0.465016888781928,1.62463850150729e-08,8.20002970820996e-09,8.69396432475541e-06,8.69396432475541e-06,0.740459503515836,0.740459503515836,0,TRUE,0.00397606330609219,4.0156346031597e-13,0.13464642041193,TRUE,"Fair",1,"sparse",0,1
402,0.465016872535543,1.56438705878337e-08,7.89574037204844e-09,8.52562389837313e-06,8.52562389837313e-06,0.740459104713174,0.740459104713174,0,TRUE,0.00390786600976477,1.91286786005587e-13,0.134646205797998,TRUE,"Fair",1,"sparse",0,1
403,0.465016856891672,1.50651060515372e-08,7.60345177621031e-09,8.36093999256006e-06,8.36093999256006e-06,0.740458712444064,0.740458712444064,0,TRUE,0.00384094131781881,1.49524627066661e-13,0.134645995842327,TRUE,"Fair",1,"sparse",0,1
404,0.465016841826566,1.45091121894758e-08,7.32266824855068e-09,8.19982856809833e-06,8.19982856809833e-06,0.740458326575152,0.740458326575152,0,TRUE,0.00377526379179761,1.69014008602099e-13,0.134645790437317,TRUE,"Fair",1,"sparse",0,1
405,0.465016827317454,1.39749500305264e-08,7.05291534198659e-09,8.04220758418065e-06,8.04220758418065e-06,0.740457946976438,0.740457946976438,0,TRUE,0.00371080853367707,4.18934959462284e-13,0.134645589477944,TRUE,"Fair",1,"sparse",0,1
406,0.465016813342504,1.34617221814182e-08,6.79373889858461e-09,7.88799695019537e-06,7.88799695019537e-06,0.740457573521176,0.740457573521176,0,TRUE,0.00364755117333724,4.51566049256294e-13,0.134645392861705,TRUE,"Fair",1,"sparse",0,1
407,0.465016799880782,1.29685653327272e-08,6.54470415694876e-09,7.7371184761352e-06,7.7371184761352e-06,0.740457206085781,0.740457206085781,0,TRUE,0.00358546785719171,3.99794652564352e-13,0.134645200488551,TRUE,"Fair",1,"sparse",0,1
408,0.465016786912217,1.24946590851494e-08,6.30539489792928e-09,7.58949582714219e-06,7.58949582714219e-06,0.740456844549723,0.740456844549723,0,TRUE,0.00352453523666655,3.85801618783759e-13,0.134645012260825,TRUE,"Fair",1,"sparse",0,1
409,0.465016774417558,1.20392134039804e-08,6.07541263027256e-09,7.44505447875828e-06,7.44505447875828e-06,0.740456488795452,0.740456488795452,0,TRUE,0.00346473045608168,1.90663917724773e-13,0.134644828083209,TRUE,"Fair",1,"sparse",0,1
410,0.465016762378344,1.16014750028981e-08,5.85437581237441e-09,7.30372167200128e-06,7.30372167200128e-06,0.740456138708295,0.740456138708295,0,TRUE,0.00340603114252756,8.97376416755585e-13,0.134644647862665,TRUE,"Fair",1,"sparse",0,1
411,0.465016750776869,1.11807192393343e-08,5.64191911103148e-09,7.16542636930849e-06,7.16542636930849e-06,0.740455794176386,0.740455794176386,0,TRUE,0.00334841539503046,2.07322618069269e-13,0.134644471508374,TRUE,"Fair",1,"sparse",0,1
412,0.46501673959615,1.07762551659896e-08,5.43769268810607e-09,7.03009921417397e-06,7.03009921417397e-06,0.740455455090574,0.740455455090574,0,TRUE,0.00329186177294336,3.26074338618302e-13,0.134644298931688,TRUE,"Fair",1,"sparse",0,1
413,0.465016728819895,1.03874190915398e-08,5.2413615264544e-09,6.89767248904243e-06,6.89767248904243e-06,0.740455121344352,0.740455121344352,0,TRUE,0.00323634928750024,3.56073532906926e-13,0.134644130046074,TRUE,"Fair",1,"sparse",0,1
414,0.465016718432476,1.0013577078638e-08,5.05260478156712e-09,6.76808007641832e-06,6.76808007641832e-06,0.74045479283377,0.74045479283377,0,TRUE,0.00318185739001085,4.70213981327251e-13,0.134643964767063,TRUE,"Fair",1,"sparse",0,1
415,0.465016708418899,9.65411955933249e-09,4.87111515994648e-09,6.64125741733082e-06,6.64125741733082e-06,0.740454469457376,0.740454469457376,0,TRUE,0.00312836596306469,3.32808391418265e-13,0.134643803012198,TRUE,"Fair",1,"sparse",0,1
416,0.465016698764779,9.30846572044786e-09,4.69659833442126e-09,6.51714147669609e-06,6.51714147669609e-06,0.740454151116132,0.740454151116132,0,TRUE,0.00307585531107128,2.18949707134307e-13,0.134643644700986,TRUE,"Fair",1,"sparse",0,1
417,0.465016689456313,8.97605767491427e-09,4.52877237425662e-09,6.39567070398923e-06,6.39567070398923e-06,0.740453837713349,0.740453837713349,0,TRUE,0.00302430614992474,3.0331981713859e-13,0.134643489754852,TRUE,"Fair",1,"sparse",0,1
418,0.465016680480256,8.65636029523387e-09,4.36736721033762e-09,6.27678499853446e-06,6.27678499853446e-06,0.740453529154625,0.740453529154625,0,TRUE,0.00297369959912474,3.53966727549665e-13,0.134643338097087,TRUE,"Fair",1,"sparse",0,1
419,0.465016671823895,8.3488603808135e-09,4.21212411540185e-09,6.16042567152716e-06,6.16042567152716e-06,0.740453225347778,0.740453225347778,0,TRUE,0.00292401717170271,3.97974217327221e-13,0.134643189652807,TRUE,"Fair",1,"sparse",0,1
420,0.465016663475035,8.05307137641265e-09,4.06279521754288e-09,6.04653541618182e-06,6.04653541618182e-06,0.740452926202773,0.740452926202773,0,TRUE,0.00287524076643996,2.02244553017745e-13,0.134643044348907,TRUE,"Fair",1,"sparse",0,1
421,0.465016655421964,7.7685180510656e-09,3.91914302573505e-09,5.93505826981382e-06,5.93505826981382e-06,0.740452631631687,0.740452631631687,0,TRUE,0.00282735265875105,3.73012253322447e-13,0.134642902114017,TRUE,"Fair",1,"sparse",0,1
422,0.465016647653446,7.49475470573913e-09,3.78093998167481e-09,5.82593958339217e-06,5.82593958339217e-06,0.74045234154862,0.74045234154862,0,TRUE,0.00278033549264414,1.78370780693141e-13,0.13464276287846,TRUE,"Fair",1,"sparse",0,1
423,0.465016640158691,7.231347021186e-09,3.64796803302276e-09,5.71912599073375e-06,5.71912599073375e-06,0.740452055869663,0.740452055869663,0,TRUE,0.00273417227281042,2.7993166292903e-13,0.134642626574212,TRUE,"Fair",1,"sparse",0,1
424,0.465016632927344,6.97788327119753e-09,3.52001821911813e-09,5.61456537433136e-06,5.61456537433136e-06,0.740451774512828,0.740451774512828,0,TRUE,0.00268884635620295,2.91120032645736e-13,0.13464249313486,TRUE,"Fair",1,"sparse",0,1
425,0.465016625949461,6.73396560735284e-09,3.39689028196245e-09,5.51220683796349e-06,5.51220683796349e-06,0.740451497398007,0.740451497398007,0,TRUE,0.00264434144441592,1.8987100033195e-13,0.134642362495562,TRUE,"Fair",1,"sparse",0,1
426,0.465016619215495,6.49921455542213e-09,3.27839229022354e-09,5.41200067516903e-06,5.41200067516903e-06,0.74045122444691,0.74045122444691,0,TRUE,0.00260064157669298,1.45642641837818e-13,0.134642234593013,TRUE,"Fair",1,"sparse",0,1
427,0.46501661271628,6.27326762758784e-09,3.1643402820271e-09,5.3138983422451e-06,5.3138983422451e-06,0.740450955583021,0.740450955583021,0,TRUE,0.00255773112149998,3.10381689543937e-13,0.134642109365402,TRUE,"Fair",1,"sparse",0,1
428,0.465016606443013,6.05577415990766e-09,3.05455792154964e-09,5.21785242920104e-06,5.21785242920104e-06,0.74045069073155,0.74045069073155,0,TRUE,0.00251559477031806,3.14187157865247e-13,0.134641986752381,TRUE,"Fair",1,"sparse",0,1
429,0.465016600387239,5.84639886502814e-09,2.94887617294672e-09,5.12381663171722e-06,5.12381663171722e-06,0.740450429819387,0.740450429819387,0,TRUE,0.00247421752992341,4.63938526597018e-13,0.134641866695025,TRUE,"Fair",1,"sparse",0,1
430,0.46501659454084,5.64482399711963e-09,2.84713298728421e-09,5.03174572578569e-06,5.03174572578569e-06,0.740450172775052,0.740450172775052,0,TRUE,0.00243358471605609,2.29058245446298e-13,0.134641749135801,TRUE,"Fair",1,"sparse",0,1
431,0.465016588896016,5.45073858271294e-09,2.74917300374008e-09,4.94159554129973e-06,4.94159554129973e-06,0.740449919528659,0.740449919528659,0,TRUE,0.00239368194590373,5.2674153005439e-13,0.13464163401853,TRUE,"Fair",1,"sparse",0,1
432,0.465016583445277,5.26385057764145e-09,2.65484726332391e-09,4.85332293658781e-06,4.85332293658781e-06,0.740449670011866,0.740449670011866,0,TRUE,0.00235449513224402,3.18078788117025e-13,0.134641521288359,TRUE,"Fair",1,"sparse",0,1
433,0.465016578181427,5.08387609787775e-09,2.56401293649638e-09,4.76688577295276e-06,4.76688577295276e-06,0.74044942415784,0.74044942415784,0,TRUE,0.00231601047699206,4.49855376356195e-13,0.134641410891726,TRUE,"Fair",1,"sparse",0,1
434,0.46501657309755,4.91054302775851e-09,2.47653306137492e-09,4.68224289209128e-06,4.68224289209128e-06,0.740449181901215,0.740449181901215,0,TRUE,0.00227821446414714,2.20687653545116e-13,0.13464130277633,TRUE,"Fair",1,"sparse",0,1
435,0.465016568187007,4.74359368451971e-09,2.39227629372682e-09,4.59935409026319e-06,4.59935409026319e-06,0.74044894317805,0.74044894317805,0,TRUE,0.0022410938547037,2.46693003477132e-13,0.134641196891098,TRUE,"Fair",1,"sparse",0,1
436,0.465016563443414,4.58277821246966e-09,2.31111667009764e-09,4.51818009926576e-06,4.51818009926576e-06,0.740448707925797,0.740448707925797,0,TRUE,0.00220463567989913,2.0678320867738e-13,0.134641093186158,TRUE,"Fair",1,"sparse",0,1
437,0.465016558860636,4.42785513810051e-09,2.23293337581336e-09,4.43868255890718e-06,4.43868255890718e-06,0.740448476083267,0.740448476083267,0,TRUE,0.00216882723571813,4.32953973549494e-13,0.134640991612808,TRUE,"Fair",1,"sparse",0,1
438,0.46501655443278,4.27859842000444e-09,2.15761053110703e-09,4.36082400014109e-06,4.36082400014109e-06,0.740448247590583,0.740448247590583,0,TRUE,0.00213365607685123,2.33219853230036e-13,0.13464089212349,TRUE,"Fair",1,"sparse",0,1
439,0.465016550154182,4.13478540295387e-09,2.08503697812774e-09,4.28456781994252e-06,4.28456781994252e-06,0.740448022389161,0.740448022389161,0,TRUE,0.00209911001158556,3.15558024930796e-13,0.13464079467176,TRUE,"Fair",1,"sparse",0,1
440,0.465016546019397,3.99620614377483e-09,2.01510608406908e-09,4.20987826360073e-06,4.20987826360073e-06,0.740447800421663,0.740447800421663,0,TRUE,0.00206517709590354,1.83599316846912e-13,0.134640699212263,TRUE,"Fair",1,"sparse",0,1
441,0.46501654202319,3.86265808227648e-09,1.94771554899824e-09,4.13672040170033e-06,4.13672040170033e-06,0.740447581631977,0.740447581631977,0,TRUE,0.00203184562855419,3.98131093922913e-13,0.134640605700704,TRUE,"Fair",1,"sparse",0,1
442,0.465016538160532,3.73394731800758e-09,1.88276722295239e-09,4.06506011234619e-06,4.06506011234619e-06,0.740447365965177,0.740447365965177,0,TRUE,0.00199910414545658,2.69619892400319e-13,0.134640514093826,TRUE,"Fair",1,"sparse",0,1
443,0.465016534426585,3.60988644532156e-09,1.82016693234461e-09,3.99486406186873e-06,3.99486406186873e-06,0.740447153367499,0.740447153367499,0,TRUE,0.0019669414147148,3.3558559254579e-13,0.134640424349381,TRUE,"Fair",1,"sparse",0,1
444,0.465016530816699,3.49029666280032e-09,1.75982431116734e-09,3.92609968545287e-06,3.92609968545287e-06,0.740446943786307,0.740446943786307,0,TRUE,0.00193534643157426,2.58712665151114e-13,0.13464033642611,TRUE,"Fair",1,"sparse",0,1
445,0.465016527326402,3.37500882796604e-09,1.70165264258943e-09,3.85873516815746e-06,3.85873516815746e-06,0.740446737170064,0.740446737170064,0,TRUE,0.00190430841395479,4.2494347651288e-13,0.134640250283715,TRUE,"Fair",1,"sparse",0,1
446,0.465016523951393,3.26385390936323e-09,1.64556870488103e-09,3.79273942851062e-06,3.79273942851062e-06,0.740446533468316,0.740446533468316,0,TRUE,0.00187381679698584,4.38310185581472e-13,0.134640165882839,TRUE,"Fair",1,"sparse",0,1
447,0.465016520687539,3.15667619821269e-09,1.59149262552449e-09,3.72808210085889e-06,3.72808210085889e-06,0.740446332631647,0.740446332631647,0,TRUE,0.00184386122897537,1.73912054852969e-13,0.134640083185041,TRUE,"Fair",1,"sparse",0,1
448,0.465016517530863,3.05332470418307e-09,1.53934774133427e-09,3.66473351816135e-06,3.66473351816135e-06,0.740446134611667,0.740446134611667,0,TRUE,0.0018144315664864,2.6460714049389e-13,0.134640002152777,TRUE,"Fair",1,"sparse",0,1
449,0.465016514477538,2.95365193414554e-09,1.48906046359424e-09,3.60266469397011e-06,3.60266469397011e-06,0.74044593936098,0.74044593936098,0,TRUE,0.00178551787031797,4.29892342143467e-13,0.134639922749374,TRUE,"Fair",1,"sparse",0,1
450,0.465016511523886,2.85751927675548e-09,1.44056015066092e-09,3.54184730866803e-06,3.54184730866803e-06,0.740445746833163,0.740445746833163,0,TRUE,0.00175711040067282,2.5000196403914e-13,0.134639844939013,TRUE,"Fair",1,"sparse",0,1
451,0.465016508666367,2.76479272809382e-09,1.3937789859343e-09,3.48225369333953e-06,3.48225369333953e-06,0.740445556982738,0.740445556982738,0,TRUE,0.00172919961313437,3.40680935333132e-13,0.134639768686707,TRUE,"Fair",1,"sparse",0,1
452,0.465016505901574,2.67534033815409e-09,1.34865185763576e-09,3.42385681241221e-06,3.42385681241221e-06,0.740445369765158,0.740445369765158,0,TRUE,0.00170177615452221,1.61280056322856e-13,0.134639693958281,TRUE,"Fair",1,"sparse",0,1
453,0.465016503226234,2.58904314653918e-09,1.30511625007805e-09,3.36663025072659e-06,3.36663025072659e-06,0.740445185136768,0.740445185136768,0,TRUE,0.00167483085906084,1.84073654394392e-13,0.134639620720352,TRUE,"Fair",1,"sparse",0,1
454,0.465016500637191,2.50577875116065e-09,1.26311213341683e-09,3.31054819911181e-06,3.31054819911181e-06,0.740445003054802,0.740445003054802,0,TRUE,0.00164835474361296,1.83506882645495e-13,0.134639548940311,TRUE,"Fair",1,"sparse",0,1
455,0.465016498131412,2.42543435335918e-09,1.22258186147337e-09,3.25558543776273e-06,3.25558543776273e-06,0.740444823477348,0.740444823477348,0,TRUE,0.00162233900484924,2.60512561377358e-13,0.134639478586304,TRUE,"Fair",1,"sparse",0,1
456,0.465016495705978,2.34789987452189e-09,1.18347007390842e-09,3.20171732523284e-06,3.20171732523284e-06,0.740444646363335,0.740444646363335,0,TRUE,0.00159677501489919,1.62923803532329e-13,0.134639409627214,TRUE,"Fair",1,"sparse",0,1
457,0.465016493358078,2.27307050959524e-09,1.14572360058921e-09,3.14891978275322e-06,3.14891978275322e-06,0.740444471672507,0.740444471672507,0,TRUE,0.001571654317508,2.38402285038401e-13,0.134639342032642,TRUE,"Fair",1,"sparse",0,1
458,0.465016491085007,2.20084411806099e-09,1.10929137234979e-09,3.09716928183877e-06,3.09716928183877e-06,0.740444299365413,0.740444299365413,0,TRUE,0.00154696862487201,2.39290556231041e-13,0.134639275772894,TRUE,"Fair",1,"sparse",0,1
459,0.465016488884163,2.13112466562748e-09,1.07412433394103e-09,3.04644283200942e-06,3.04644283200942e-06,0.740444129403375,0.740444129403375,0,TRUE,0.00152270981373708,2.87585040695592e-13,0.134639210818958,TRUE,"Fair",1,"sparse",0,1
460,0.465016486753039,2.06381955969448e-09,1.04017536137698e-09,2.99671796732234e-06,2.99671796732234e-06,0.740443961748476,0.740443961748476,0,TRUE,0.00149886992187109,2.21735295410345e-13,0.134639147142493,TRUE,"Fair",1,"sparse",0,1
461,0.465016484689219,1.99883692930669e-09,1.00739918268857e-09,2.94797273326825e-06,2.94797273326825e-06,0.740443796363551,0.740443796363551,0,TRUE,0.00147544114537446,2.01778246846081e-13,0.13463908471581,TRUE,"Fair",1,"sparse",0,1
462,0.465016482690382,1.93609117626892e-09,9.75752302255985e-10,2.90018567777627e-06,2.90018567777627e-06,0.740443633212155,0.740443633212155,0,TRUE,0.00145241583430264,2.70827160189761e-13,0.134639023511858,TRUE,"Fair",1,"sparse",0,1
463,0.465016480754291,1.87550164287842e-09,9.45192927615926e-10,2.85333583616298e-06,2.85333583616298e-06,0.740443472258548,0.740443472258548,0,TRUE,0.00142978649020701,2.95806159433152e-13,0.134638963504207,TRUE,"Fair",1,"sparse",0,1
464,0.465016478878789,1.81698633916483e-09,9.15680899976405e-10,2.80740272122557e-06,2.80740272122557e-06,0.740443313467692,0.740443313467692,0,TRUE,0.00140754576291694,2.20982156327203e-13,0.134638904667035,TRUE,"Fair",1,"sparse",0,1
465,0.465016477061803,1.7604713242747e-09,8.87177628245248e-10,2.76236631268707e-06,2.76236631268707e-06,0.740443156805216,0.740443156805216,0,TRUE,0.00138568644697405,2.48798779619439e-13,0.134638846975113,TRUE,"Fair",1,"sparse",0,1
466,0.465016475301332,1.70587893810747e-09,8.5964602451844e-10,2.71820704649003e-06,2.71820704649003e-06,0.740443002237419,0.740443002237419,0,TRUE,0.00136420147899167,3.86233804038448e-13,0.13463879040379,TRUE,"Fair",1,"sparse",0,1
467,0.465016473595453,1.65314378852699e-09,8.33050442604374e-10,2.67490580144877e-06,2.67490580144877e-06,0.740442849731238,0.740442849731238,0,TRUE,0.00134308393480049,5.39761198926369e-13,0.134638734928981,TRUE,"Fair",1,"sparse",0,1
468,0.465016471942309,1.60219415512586e-09,8.07356620230064e-10,2.63244389241727e-06,2.63244389241727e-06,0.740442699254245,0.740442699254245,0,TRUE,0.00132232702609074,2.23804887651433e-13,0.134638680527151,TRUE,"Fair",1,"sparse",0,1
469,0.465016470340115,1.55296736581434e-09,7.82531622808445e-10,2.59080305827733e-06,2.59080305827733e-06,0.740442550774627,0.740442550774627,0,TRUE,0.00130192409811165,2.69991540772252e-13,0.134638627175304,TRUE,"Fair",1,"sparse",0,1
470,0.465016468787147,1.50539836152319e-09,7.58543789236424e-10,2.54996545254227e-06,2.54996545254227e-06,0.740442404261176,0.740442404261176,0,TRUE,0.00128186862668912,2.54590032710868e-13,0.13463857485097,TRUE,"Fair",1,"sparse",0,1
471,0.465016467281749,1.45942824492096e-09,7.35362680617901e-10,2.50991363437648e-06,2.50991363437648e-06,0.740442259683269,0.740442259683269,0,TRUE,0.00126215421491794,5.82889940432154e-13,0.134638523532191,TRUE,"Fair",1,"sparse",0,1
472,0.465016465822321,1.41499878481e-09,7.1295903123271e-10,2.47063055735524e-06,2.47063055735524e-06,0.740442117010861,0.740442117010861,0,TRUE,0.00124277459177238,1.93243135230439e-13,0.134638473197512,TRUE,"Fair",1,"sparse",0,1
473,0.465016464407322,1.37205441452792e-09,6.91304700536234e-10,2.43209956266876e-06,2.43209956266876e-06,0.74044197621447,0.74044197621447,0,TRUE,0.00122372360842958,2.02237032376148e-13,0.134638423825963,TRUE,"Fair",1,"sparse",0,1
474,0.465016463035268,1.33054284257028e-09,6.70372628657599e-10,2.39430436912426e-06,2.39430436912426e-06,0.74044183726516,0.74044183726516,0,TRUE,0.0012049952361806,5.12293608819167e-13,0.134638375397056,TRUE,"Fair",1,"sparse",0,1
475,0.465016461704725,1.29040855778584e-09,6.50136792685882e-10,2.3572290632303e-06,2.3572290632303e-06,0.740441700134541,0.740441700134541,0,TRUE,0.00118658356416192,1.94622709235997e-13,0.134638327890766,TRUE,"Fair",1,"sparse",0,1
476,0.465016460414316,1.25160604103058e-09,6.30572164643266e-10,2.32085809364379e-06,2.32085809364379e-06,0.74044156479474,0.74044156479474,0,TRUE,0.00116848279613429,5.59646562762008e-13,0.134638281287524,TRUE,"Fair",1,"sparse",0,1
477,0.46501645916271,1.21408683106949e-09,6.11654672456596e-10,2.28517625930435e-06,2.28517625930435e-06,0.740441431218401,0.740441431218401,0,TRUE,0.00115068724930479,2.76670027419366e-13,0.134638235568207,TRUE,"Fair",1,"sparse",0,1
478,0.465016457948623,1.1778027442233e-09,5.9336116092673e-10,2.25016870481108e-06,2.25016870481108e-06,0.740441299378675,0.740441299378675,0,TRUE,0.00113319135062126,1.96176963942888e-13,0.134638190714121,TRUE,"Fair",1,"sparse",0,1
479,0.465016456770821,1.14271186957282e-09,5.75669355705435e-10,2.21582090986895e-06,2.21582090986895e-06,0.740441169249199,0.740441169249199,0,TRUE,0.00111598963591938,2.91160092616216e-13,0.134638146707001,TRUE,"Fair",1,"sparse",0,1
480,0.465016455628109,1.10877057535319e-09,5.5855782791224e-10,2.18211868273391e-06,2.18211868273391e-06,0.740441040804097,0.740441040804097,0,TRUE,0.00109907674678386,3.32180674820012e-13,0.134638103528992,TRUE,"Fair",1,"sparse",0,1
481,0.465016454519338,1.07593989273624e-09,5.42005960225638e-10,2.14904815221397e-06,2.14904815221397e-06,0.740440914017957,0.740440914017957,0,TRUE,0.00108244742846144,2.52617464065802e-13,0.134638061162645,TRUE,"Fair",1,"sparse",0,1
482,0.465016453443398,1.04417852142547e-09,5.25993915570578e-10,2.11659576158727e-06,2.11659576158727e-06,0.740440788865831,0.740440788865831,0,TRUE,0.00106609652810334,3.61599845990448e-13,0.134638019590903,TRUE,"Fair",1,"sparse",0,1
483,0.46501645239922,1.01344960201644e-09,5.10502605133719e-10,2.0847482593776e-06,2.0847482593776e-06,0.740440665323221,0.740440665323221,0,TRUE,0.00105001899218678,2.97024679611735e-13,0.134637978797096,TRUE,"Fair",1,"sparse",0,1
484,0.46501645138577,9.83715331415169e-10,4.95513658855374e-10,2.05349269354506e-06,2.05349269354506e-06,0.740440543366071,0.740440543366071,0,TRUE,0.00103420986504295,2.70003068758748e-13,0.134637938764928,TRUE,"Fair",1,"sparse",0,1
1,35.6155206427984,12.0106056649572,6.04890423651367,0.733878805231458,0.733878805231458,23.2565820283222,23.2565820283222,0,TRUE,36.3876791110287,6.912070970768e-16,0.192274960936347,TRUE,"sL1",1,"sparse",0,1
2,23.6049149778413,5.69502505936022,3.03555670908755,0.356929755682998,0.356929755682998,18.989241202469,18.989241202469,0,TRUE,35.9251978895719,1.90028780791185e-15,0.271143308120071,TRUE,"sL1",1,"sparse",0,1
3,17.909889918481,3.45751136779922,1.85952426229581,0.260357043708663,0.260357043708663,15.9413207526644,15.9413207526644,0,TRUE,31.3622845811149,1.76926080067114e-15,0.259615626148415,TRUE,"sL1",1,"sparse",0,1
4,14.4523785506818,2.31456798578406,1.2039550999018,0.21632200769349,0.21632200769349,13.8502867095146,13.8502867095146,0,TRUE,24.4417343455817,2.5245737032895e-15,0.272332862915174,TRUE,"sL1",1,"sparse",0,1
5,12.1378105648978,1.91211908132423,0.97481621257168,0.199457393444044,0.199457393444044,12.0259109371105,12.0259109371105,0,TRUE,20.5792066702165,2.70056825981629e-15,0.299306745326715,TRUE,"sL1",1,"sparse",0,1
6,10.2256914835735,1.62911869467956,0.832839149882838,0.182107049860512,0.182107049860512,10.4230204617882,10.4230204617882,0,TRUE,18.4693557468712,5.40484474826844e-15,0.33205628058095,TRUE,"sL1",1,"sparse",0,1
7,8.59657278889398,1.34289216247028,0.692399164108961,0.161186581258054,0.161186581258054,9.06894570517319,9.06894570517319,0,TRUE,16.3288853409191,3.77700921956156e-15,0.334061588011965,TRUE,"sL1",1,"sparse",0,1
8,7.2536806264237,1.05987329987993,0.551661648683258,0.139594535007209,0.139594535007209,7.9513795560172,7.9513795560172,0,TRUE,13.8213815228669,7.17058518286459e-15,0.284151771338615,TRUE,"sL1",1,"sparse",0,1
9,6.19380732654376,0.817592003606711,0.42767555557995,0.120976873736797,0.120976873736797,7.04434384526004,7.04434384526004,0,TRUE,11.008334671698,8.98562234927203e-15,0.24458637775712,TRUE,"sL1",1,"sparse",0,1
10,5.37621532293705,0.635879891408686,0.332477119922657,0.106306449608254,0.106306449608254,6.3072174151137,6.3072174151137,0,TRUE,8.39151178832068,9.25960516520999e-15,0.213278358669287,TRUE,"sL1",1,"sparse",0,1
11,4.74033543152837,0.507865359788605,0.264373585456882,0.0946068570431575,0.0946068570431575,5.69957098828067,5.69957098828067,0,TRUE,6.55921703129176,3.59214721728498e-14,0.188701055783448,TRUE,"sL1",1,"sparse",0,1
12,4.23247007173976,0.418568902127509,0.216729772994363,0.0850391736049592,0.0850391736049592,5.19055215320308,5.19055215320308,0,TRUE,5.61951241757498,1.28106629633446e-14,0.169591471013618,TRUE,"sL1",1,"sparse",0,1
13,3.81390116961225,0.353387221382201,0.182346152575159,0.0770169106335276,0.0770169106335276,4.75728451170908,4.75728451170908,0,TRUE,5.20298632308793,2.1833304342944e-14,0.154895367797218,TRUE,"sL1",1,"sparse",0,1
14,3.46051394823005,0.302605794581626,0.155875293044185,0.0701262471593742,0.0701262471593742,4.38326623309084,4.38326623309084,0,TRUE,4.94327437878431,3.30419334143561e-14,0.143701657079354,TRUE,"sL1",1,"sparse",0,1
15,3.15790815364843,0.261409083513611,0.134510036539899,0.0641414725121296,0.0641414725121296,4.05688705734321,4.05688705734321,0,TRUE,4.69934447594235,5.19195779167452e-14,0.135237600032956,TRUE,"sL1",1,"sparse",0,1
16,2.89649907013482,0.227555115416914,0.116958021508015,0.0589546124987624,0.0589546124987624,3.76962152642542,3.76962152642542,0,TRUE,4.45017876452809,2.06307869050426e-14,0.128886014353278,TRUE,"sL1",1,"sparse",0,1
17,2.6689439547179,0.199700470784704,0.102504849469578,0.0544900765408113,0.0544900765408113,3.51477507790157,3.51477507790157,0,TRUE,4.20662003929371,3.18711094501713e-14,0.12418010996139,TRUE,"sL1",1,"sparse",0,1
18,2.4692434839332,0.176719069191988,0.0905840941471318,0.050659725717925,0.050659725717925,3.2869112310863,3.2869112310863,0,TRUE,3.98084155360616,1.91076223481708e-14,0.120777485246325,TRUE,"sL1",1,"sparse",0,1
19,2.29252441474121,0.157579456752166,0.080675313620574,0.04736089151233,0.04736089151233,3.08165983001332,3.08165983001332,0,TRUE,3.77873415743713,2.1244348789866e-14,0.118428864108551,TRUE,"sL1",1,"sparse",0,1
20,2.13494495798904,0.141391473719158,0.0723209026948755,0.0444913949529247,0.0444913949529247,2.89562337542899,2.89562337542899,0,TRUE,3.59988089180453,6.6661709244986e-14,0.11695046235136,TRUE,"sL1",1,"sparse",0,1
21,1.99355348426989,0.127438131088223,0.0651471489162492,0.0419608781668279,0.0419608781668279,2.72624428393967,2.72624428393967,0,TRUE,3.43990287121794,2.48937148928783e-14,0.116202101762044,TRUE,"sL1",1,"sparse",0,1
22,1.86611535318166,0.11516525501184,0.0588631026154942,0.0396944762449912,0.0396944762449912,2.57162630731196,2.57162630731196,0,TRUE,3.29287758055786,2.69292750825995e-14,0.116070563248272,TRUE,"sL1",1,"sparse",0,1
23,1.75095009816982,0.104158650504391,0.0532490647073008,0.0376333685190553,0.0376333685190553,2.43035590245122,2.43035590245122,0,TRUE,3.15296495072357,5.26963692676001e-14,0.11645752252751,TRUE,"sL1",1,"sparse",0,1
24,1.64679144766543,0.0941362222099031,0.0481500367930065,0.0357367124474907,0.0357367124474907,2.30135581117749,2.30135581117749,0,TRUE,3.01536639839887,4.81115540040601e-14,0.117271774957317,TRUE,"sL1",1,"sparse",0,1
25,1.55265522545553,0.084957394759857,0.0434789842293207,0.033985592471847,0.033985592471847,2.18376342395543,2.18376342395543,0,TRUE,2.87709044292397,5.47905422520362e-14,0.118425431341292,TRUE,"sL1",1,"sparse",0,1
26,1.46769783069567,0.0766238517002795,0.0392204442135265,0.0323849407958122,0.0323849407958122,2.07680230845854,2.07680230845854,0,TRUE,2.73770845255342,7.2171892404237e-14,0.119833402557824,TRUE,"sL1",1,"sparse",0,1
27,1.39107397899539,0.0692363282185984,0.0354163769983548,0.0309572902874713,0.0309572902874713,1.97963633645575,1.97963633645575,0,TRUE,2.59966559244173,3.3342320588999e-14,0.121415154925667,TRUE,"sL1",1,"sparse",0,1
28,1.32183765077679,0.062904568805028,0.0321260108774174,0.0297269649088403,0.0297269649088403,1.89125266204987,1.89125266204987,0,TRUE,2.46744032791653,3.33058189362866e-14,0.12309762517096,TRUE,"sL1",1,"sparse",0,1
29,1.25893308197177,0.0576608412879609,0.0293786353135687,0.0287031987015629,0.0287031987015629,1.81044714664661,1.81044714664661,0,TRUE,2.3456152964571,5.95047863467157e-14,0.124818265336059,TRUE,"sL1",1,"sparse",0,1
30,1.20127224068381,0.053432030954665,0.0271506753582586,0.0278734765394236,0.0278734765394236,1.73592719470505,1.73592719470505,0,TRUE,2.2370741844261,9.71379633768981e-14,0.126527312255915,TRUE,"sL1",1,"sparse",0,1
31,1.14784020972914,0.0500694038397183,0.0253751430304055,0.0272085331268589,0.0272085331268589,1.66645998986294,1.66645998986294,0,TRUE,2.14241576187692,9.79051736931363e-14,0.128188632049261,TRUE,"sL1",1,"sparse",0,1
32,1.09777080588942,0.0473943096001153,0.0239647555790104,0.0266712072498744,0.0266712072498744,1.60098373359016,1.60098373359016,0,TRUE,2.06046022854424,4.09095922694725e-14,0.129779000607745,TRUE,"sL1",1,"sparse",0,1
33,1.05037649628931,0.045229080879333,0.0228299477247682,0.0262225512414301,0.0262225512414301,1.53865694260489,1.53865694260489,0,TRUE,1.98907525728119,9.54037453000306e-14,0.131286217745306,TRUE,"sL1",1,"sparse",0,1
34,1.00514741540997,0.0434091701622239,0.0218869206602516,0.0258241514424432,0.0258241514424432,1.47886600988361,1.47886600988361,0,TRUE,1.92581355574938,9.76486991526242e-14,0.132706672532035,TRUE,"sL1",1,"sparse",0,1
35,0.96173824524775,0.0417853390822488,0.0210594402429745,0.0254385841423992,0.0254385841423992,1.42121647071102,1.42121647071102,0,TRUE,1.86827978177937,1.18128827287544e-13,0.134042867278656,TRUE,"sL1",1,"sparse",0,1
36,0.919952906165501,0.0402248191226461,0.0202791831371433,0.0250300589343862,0.0250300589343862,1.36551988930217,1.36551988930217,0,TRUE,1.81433372843543,1.35988499489261e-13,0.1353011807133,TRUE,"sL1",1,"sparse",0,1
37,0.879728087042855,0.0386164847860931,0.0194876661178534,0.0245664383370989,0.0245664383370989,1.31177541242008,1.31177541242008,0,TRUE,1.76224273509995,9.99809502231276e-14,0.136489958931828,TRUE,"sL1",1,"sparse",0,1
38,0.841111602256762,0.0368808815198389,0.0186406973037573,0.0240228428658688,0.0240228428658688,1.26013869688593,1.26013869688593,0,TRUE,1.71083617590456,4.30066637734656e-14,0.137617905711952,TRUE,"sL1",1,"sparse",0,1
39,0.804230720736923,0.0349818830699025,0.017714251225857,0.0233860678926172,0.0233860678926172,1.2108714621152,1.2108714621152,0,TRUE,1.65964160624507,5.7518163012874e-14,0.138692699609275,TRUE,"sL1",1,"sparse",0,1
40,0.76924883766702,0.0329335830582327,0.0167088988537438,0.0226581638468934,0.0226581638468934,1.16427168648126,1.16427168648126,0,TRUE,1.60892143941307,6.68215951824502e-14,0.13971979089405,TRUE,"sL1",1,"sparse",0,1
41,0.736315254608788,0.0307958903383987,0.0156493290310224,0.021857188121764,0.021857188121764,1.12059507027652,1.12059507027652,0,TRUE,1.55951931455506,6.83156445699214e-14,0.140701421906424,TRUE,"sL1",1,"sparse",0,1
42,0.705519364270389,0.0286568902534858,0.0145771503797118,0.0210138531552339,0.0210138531552339,1.07998732180282,1.07998732180282,0,TRUE,1.51250407264766,3.09370550853895e-14,0.141636037858075,TRUE,"sL1",1,"sparse",0,1
43,0.676862474016903,0.0266074985368487,0.0135387454251653,0.0201645804975516,0.0201645804975516,1.04244725817762,1.04244725817762,0,TRUE,1.46873866722362,1.24442423293209e-13,0.142518329859346,TRUE,"sL1",1,"sparse",0,1
44,0.650254975480054,0.0247187325396583,0.0125730249939681,0.0193433627485401,0.0193433627485401,1.00783000199486,1.00783000199486,0,TRUE,1.42858190863195,1.39684679910585e-13,0.143340074869599,TRUE,"sL1",1,"sparse",0,1
45,0.625536242940396,0.023029893782076,0.0117038700132734,0.0185754400318369,0.0185754400318369,0.97588335928151,0.97588335928151,0,TRUE,1.39185268605921,6.45003684883354e-14,0.144091683129655,TRUE,"sL1",1,"sparse",0,1
46,0.60250634915832,0.0215490815467446,0.0109389511781733,0.0178746267295085,0.0178746267295085,0.946299165895766,0.946299165895766,0,TRUE,1.35801108767439,1.34172093524056e-13,0.144764063564253,TRUE,"sL1",1,"sparse",0,1
47,0.580957267611575,0.0202615850585341,0.0102732471033526,0.0172441587545978,0.0172441587545978,0.918761010288472,0.918761010288472,0,TRUE,1.32640260690276,1.7057268466729e-13,0.145350280196006,TRUE,"sL1",1,"sparse",0,1
48,0.560695682553041,0.019140283551615,0.00969426099180186,0.0166795916125274,0.0166795916125274,0.892977541385575,0.892977541385575,0,TRUE,1.2964382560542,9.59502397132876e-14,0.145846592412074,TRUE,"sL1",1,"sparse",0,1
49,0.541555399001426,0.0181541565738834,0.00918663685367906,0.0161721214018217,0.0161721214018217,0.868699546882056,0.868699546882056,0,TRUE,1.26767236132147,1.11675678599081e-13,0.146252749039736,TRUE,"sL1",1,"sparse",0,1
50,0.523401242427543,0.0172736318787946,0.0087352366152554,0.0157113000362923,0.0157113000362923,0.845724435567547,0.845724435567547,0,TRUE,1.23980307920601,1.09571142363749e-13,0.146571661152301,TRUE,"sL1",1,"sparse",0,1
51,0.506127610548748,0.0164731579311107,0.00832672863624576,0.0152868104683828,0.0152868104683828,0.823893182128777,0.823893182128777,0,TRUE,1.21263628365679,6.33399348307867e-14,0.146808703526221,TRUE,"sL1",1,"sparse",0,1
52,0.489654452617638,0.0157319411986376,0.0079501349681732,0.0148894039029398,0.0148894039029398,0.803083893296684,0.803083893296684,0,TRUE,1.1860427012417,1.57956671598028e-13,0.146970892153712,TRUE,"sL1",1,"sparse",0,1
53,0.473922511419,0.0150337086507191,0.00759679669408114,0.0145112567770478,0.0145112567770478,0.783204616634545,0.783204616634545,0,TRUE,1.15992303824236,3.45183189863724e-13,0.147066114067171,TRUE,"sL1",1,"sparse",0,1
54,0.458888802768281,0.0143660766284932,0.00726008521565711,0.0141459945595405,0.0141459945595405,0.764186716203521,0.764186716203521,0,TRUE,1.13418537123878,1.00278625626932e-13,0.147102502326307,TRUE,"sL1",1,"sparse",0,1
55,0.444522726139788,0.0137198479157688,0.00693504892640184,0.0137885593071778,0.0137885593071778,0.745979308195346,0.745979308195346,0,TRUE,1.10873384602362,1.13680623962308e-13,0.14708798371019,TRUE,"sL1",1,"sparse",0,1
56,0.430802878224019,0.0130883826006659,0.00661808551345049,0.0134350269562908,0.0134350269562908,0.728544810564235,0.728544810564235,0,TRUE,1.08346587655072,1.65894649900651e-13,0.147029987028569,TRUE,"sL1",1,"sparse",0,1
57,0.417714495623353,0.0124670883990594,0.00630667182179165,0.013082428549554,0.013082428549554,0.711855472330478,0.711855472330478,0,TRUE,1.0582748679266,1.26049058595866e-13,0.146935281812997,TRUE,"sL1",1,"sparse",0,1
58,0.405247407224294,0.0118530276673824,0.00599915390793917,0.0127285977925728,0.0127285977925728,0.695890694414079,0.695890694414079,0,TRUE,1.03305599089682,1.04581832600547e-13,0.146809912987122,TRUE,"sL1",1,"sparse",0,1
59,0.393394379556911,0.011244619206376,0.00569458766538517,0.0123720501078245,0.0123720501078245,0.680634961226643,0.680634961226643,0,TRUE,1.00771319643108,1.31139511754704e-13,0.146659200367553,TRUE,"sL1",1,"sparse",0,1
60,0.382149760350535,0.0106414084420282,0.00539261690857398,0.0120118900691298,0.0120118900691298,0.666076231360985,0.666076231360985,0,TRUE,0.982166248213924,1.4495525586229e-13,0.146487778035097,TRUE,"sL1",1,"sparse",0,1
61,0.371508351908507,0.0100438813943439,0.00509337622532449,0.0116477406873304,0.0116477406873304,0.652204668287678,0.652204668287678,0,TRUE,0.956356986409143,1.19487586012699e-13,0.146299655188598,TRUE,"sL1",1,"sparse",0,1
62,0.361464470514163,0.00945330199295408,0.00479740782119181,0.0112796870297198,0.0112796870297198,0.639011621164545,0.639011621164545,0,TRUE,0.930254312629506,1.24375958783134e-13,0.146098285845613,TRUE,"sL1",1,"sparse",0,1
63,0.352011168521209,0.0088715571725454,0.00450558396225837,0.0109082268324651,0.0109082268324651,0.62648879030291,0.62648879030291,0,TRUE,0.90385753761722,1.35343505002015e-13,0.145886639283991,TRUE,"sL1",1,"sparse",0,1
64,0.343139611348663,0.00830099935049761,0.00421902916620578,0.0105342215834006,0.0105342215834006,0.61462753222473,0.61462753222473,0,TRUE,0.877197812526977,1.1143565414983e-13,0.14566726643776,TRUE,"sL1",1,"sparse",0,1
65,0.334838611998166,0.00774428130738541,0.00393903895731397,0.0101588428760577,0.0101588428760577,0.603418276639634,0.603418276639634,0,TRUE,0.850337429711207,1.28211984199459e-13,0.145442359756048,TRUE,"sL1",1,"sparse",0,1
66,0.32709433069078,0.00720418402731476,0.00366699475513927,0.0097835106629412,0.0097835106629412,0.592850042608071,0.592850042608071,0,TRUE,0.823366880219875,1.38755739462662e-13,0.145213805536836,TRUE,"sL1",1,"sparse",0,1
67,0.319890146663466,0.00668344326877202,0.00340427713711499,0.00940982232053243,0.00940982232053243,0.582910053364354,0.582910053364354,0,TRUE,0.796399724035688,2.40599037742777e-13,0.144983228674799,TRUE,"sL1",1,"sparse",0,1
68,0.313206703394694,0.00618458477433298,0.00315218196204695,0.00903947397996206,0.00903947397996206,0.573583457801501,0.573583457801501,0,TRUE,0.769565566060666,7.37280332478914e-14,0.144752030292518,TRUE,"sL1",1,"sparse",0,1
69,0.307022118620361,0.00570978022816127,0.00291184523299717,0.00867417799629602,0.00867417799629602,0.564853170312899,0.564853170312899,0,TRUE,0.743001701285419,2.60140437337362e-13,0.144521418993495,TRUE,"sL1",1,"sparse",0,1
70,0.301312338392199,0.00526073570445063,0.00268418274949575,0.0083155822386565,0.0083155822386565,0.556699838844023,0.556699838844023,0,TRUE,0.716844232409312,2.08040521778251e-13,0.144292436582271,TRUE,"sL1",1,"sparse",0,1
71,0.296051602687749,0.0048386213490742,0.00246984942780093,0.00796519763841228,0.00796519763841228,0.549101943976335,0.549101943976335,0,TRUE,0.691219598736637,1.3230425665948e-13,0.144065979109354,TRUE,"sL1",1,"sparse",0,1
72,0.291212981338675,0.00444404603932896,0.00226922087964001,0.00762433990426571,0.00762433990426571,0.542036021268285,0.542036021268285,0,TRUE,0.666237430782412,1.79052069731759e-13,0.143842814059907,TRUE,"sL1",1,"sparse",0,1
73,0.286768935299346,0.00407707498027948,0.00208239697898473,0.00729408960123411,0.00729408960123411,0.535476987523089,0.535476987523089,0,TRUE,0.641985447928752,1.13211483112786e-13,0.143623594440587,TRUE,"sL1",1,"sparse",0,1
74,0.282691860319066,0.00373728301300508,0.00190922440965475,0.00697527231654755,0.00697527231654755,0.529398541994449,0.529398541994449,0,TRUE,0.618526786197746,1.42953421489402e-13,0.143408870441352,TRUE,"sL1",1,"sparse",0,1
75,0.278954577306061,0.00342383294911636,0.00174933319149531,0.0066684580070138,0.0066684580070138,0.523773608007546,0.523773608007546,0,TRUE,0.595899759590921,2.40071027496949e-13,0.143199099263806,TRUE,"sL1",1,"sparse",0,1
76,0.275530744356945,0.00313556702860096,0.00160218127824943,0.00637397643119694,0.00637397643119694,0.518574780039548,0.518574780039548,0,TRUE,0.574119713165627,1.63418240676405e-13,0.142994653616971,TRUE,"sL1",1,"sparse",0,1
77,0.272395177328344,0.00287110048288203,0.00146710151647453,0.00609194421267357,0.00609194421267357,0.513774745561294,0.513774745561294,0,TRUE,0.553182391131057,3.0081373960007e-13,0.142795829287091,TRUE,"sL1",1,"sparse",0,1
78,0.269524076845462,0.00262890854424713,0.00134334628619169,0.00582229867521015,0.00582229867521015,0.509346658441558,0.509346658441558,0,TRUE,0.533068150780571,1.08371873713524e-13,0.142602852093251,TRUE,"sL1",1,"sparse",0,1
79,0.266895168301215,0.00240740126028549,0.00123012660994873,0.00556483400125908,0.00556483400125908,0.505264449579837,0.505264449579837,0,TRUE,0.513746392520842,2.0159533922602e-13,0.142415884449699,TRUE,"sL1",1,"sparse",0,1
80,0.264487767040929,0.00220498341735581,0.00112664402960907,0.00531923620444724,0.00531923620444724,0.50150306894566,0.50150306894566,0,TRUE,0.495179707439147,2.76312321178907e-13,0.142235031673427,TRUE,"sL1",1,"sparse",0,1
81,0.262282783623573,0.00202009926684593,0.00103211483162331,0.00508511455571531,0.00508511455571531,0.498038660178903,0.498038660178903,0,TRUE,0.477327416134301,1.63392575087527e-13,0.142060348106234,TRUE,"sL1",1,"sparse",0,1
82,0.260262684356727,0.0018512633783459,0.000945787115720208,0.00486202820093373,0.00486202820093373,0.494848673802732,0.494848673802732,0,TRUE,0.460148341643779,2.8594208701078e-13,0.141891843066603,TRUE,"sL1",1,"sparse",0,1
83,0.258411420978381,0.00169707983316114,0.000866951734455139,0.00464950759544277,0.00464950759544277,0.491911927915339,0.491911927915339,0,TRUE,0.443602796447392,1.40128217968066e-13,0.141729486609328,TRUE,"sL1",1,"sparse",0,1
84,0.25671434114522,0.00155625226804829,0.000794948344480925,0.00444707099743314,0.00444707099743314,0.489208626298318,0.489208626298318,0,TRUE,0.427653856808722,1.6863487087482e-13,0.141573215048789,TRUE,"sL1",1,"sparse",0,1
85,0.255158088877172,0.00142758717479602,0.000729167799031039,0.00425423661992907,0.00425423661992907,0.486720343693363,0.486720343693363,0,TRUE,0.41226804827116,1.24098674198168e-13,0.141422936192904,TRUE,"sL1",1,"sparse",0,1
86,0.253730501702376,0.00130999253453101,0.000669051967904121,0.00407053119264648,0.00407053119264648,0.484429987037102,0.484429987037102,0,TRUE,0.397415582579251,2.920911169712e-13,0.141278534236064,TRUE,"sL1",1,"sparse",0,1
87,0.252420509167845,0.00120247345286817,0.000614091870347054,0.00389549569464213,0.00389549569464213,0.482321740103235,0.482321740103235,0,TRUE,0.383070279737909,1.45878433451009e-13,0.141139874267656,TRUE,"sL1",1,"sparse",0,1
88,0.251218035714977,0.0011041260518137,0.000563824797822526,0.00372868894540304,0.00372868894540304,0.480380997565452,0.480380997565452,0,TRUE,0.369209289598096,1.6200602154481e-13,0.141006806365015,TRUE,"sL1",1,"sparse",0,1
89,0.250113909663163,0.00101413051479815,0.00051783091624612,0.00356968963096261,0.00356968963096261,0.478594293140136,0.478594293140136,0,TRUE,0.355812703121805,6.9691510732463e-14,0.140879169253643,TRUE,"sL1",1,"sparse",0,1
90,0.249099779148365,0.000931743891018577,0.000475729683336194,0.00341809722292648,0.00341809722292648,0.476949225286251,0.476949225286251,0,TRUE,0.342863119450975,8.87623245341038e-14,0.140756793531187,TRUE,"sL1",1,"sparse",0,1
91,0.248168035257346,0.000856293045248036,0.000437176298331278,0.00327353213900875,0.00327353213900875,0.47543438296383,0.47543438296383,0,TRUE,0.330345213901941,1.15999879338987e-13,0.140639504464004,TRUE,"sL1",1,"sparse",0,1
92,0.247311742212098,0.000787167980709047,0.000401858315016238,0.00313563540168305,0.00313563540168305,0.474039273179113,0.474039273179113,0,TRUE,0.318245335131605,1.62281975467208e-13,0.140527124375248,TRUE,"sL1",1,"sparse",0,1
93,0.246524574231389,0.000723815653571769,0.000369492488963923,0.00300406797858282,0.00300406797858282,0.4727542514517,0.4727542514517,0,TRUE,0.30655114706375,9.42028932618904e-14,0.140419474651182,TRUE,"sL1",1,"sparse",0,1
94,0.245800758577818,0.000665734326091461,0.00033982189001611,0.00287850993300443,0.00287850993300443,0.471570455897578,0.471570455897578,0,TRUE,0.295251322215787,2.35825151021277e-13,0.140316377397696,TRUE,"sL1",1,"sparse",0,1
95,0.245135024251726,0.000612468460673504,0.000312613285795675,0.0027586594723148,0.0027586594723148,0.470479745301716,0.470479745301716,0,TRUE,0.28433528713731,1.82623686981549e-13,0.140217656782141,TRUE,"sL1",1,"sparse",0,1
96,0.244522555791053,0.000563604131175954,0.000287654787045283,0.00264423195314247,0.00264423195314247,0.469474641327673,0.469474641327673,0,TRUE,0.273793017023437,7.2286954941662e-14,0.140123140096785,TRUE,"sL1",1,"sparse",0,1
97,0.243958951659877,0.000518764914009678,0.000264753737435056,0.00253495888202721,0.00253495888202721,0.468548274856459,0.468548274856459,0,TRUE,0.263614874561169,2.36170051111434e-13,0.140032658579921,TRUE,"sL1",1,"sparse",0,1
98,0.243440186745867,0.000477608215782549,0.000243734826751042,0.00243058693629298,0.00243058693629298,0.467694336344148,0.467694336344148,0,TRUE,0.253791487188968,8.10633448597787e-14,0.139946048029168,TRUE,"sL1",1,"sparse",0,1
99,0.242962578530084,0.000439821993224204,0.000224438405363697,0.00233087702046655,0.00233087702046655,0.466907030023048,0.466907030023048,0,TRUE,0.244313656789629,1.1748536050523e-13,0.139863149239244,TRUE,"sL1",1,"sparse",0,1
100,0.24252275653686,0.000405121822797311,0.000206718978455286,0.00223560336722231,0.00223560336722231,0.466181031733599,0.466181031733599,0,TRUE,0.235172296123681,2.0415632572648e-13,0.139783808293685,TRUE,"sL1",1,"sparse",0,1
101,0.242117634714063,0.000373248280583383,0.000190443859910667,0.00214455268756646,0.00214455268756646,0.465511450155449,0.465511450155449,0,TRUE,0.226358386832605,1.53431820638437e-13,0.139707876736899,TRUE,"sL1",1,"sparse",0,1
102,0.241744386433479,0.000343964596751012,0.000175491967595544,0.00205752337217357,0.00205752337217357,0.464893791200257,0.464893791200257,0,TRUE,0.21786295446927,2.1126003614001e-13,0.139635211649793,TRUE,"sL1",1,"sparse",0,1
103,0.241400421836728,0.000317054552810975,0.000161752743672539,0.00197432474392983,0.00197432474392983,0.464323925331456,0.464323925331456,0,TRUE,0.209677056669557,8.68252242866839e-14,0.139565675649055,TRUE,"sL1",1,"sparse",0,1
104,0.241083367283917,0.000292320593541451,0.000149125185484424,0.00189477636051978,0.00189477636051978,0.463798057584337,0.463798057584337,0,TRUE,0.201791781203731,1.75167691321448e-13,0.139499136827293,TRUE,"sL1",1,"sparse",0,1
105,0.240791046690376,0.000269582128943763,0.000137516974283925,0.00181870736514418,0.00181870736514418,0.463312700071176,0.463312700071176,0,TRUE,0.194198251220541,8.86309370891262e-14,0.139435468648414,TRUE,"sL1",1,"sparse",0,1
106,0.240521464561432,0.000248674004626248,0.000126843690667547,0.00174595588298741,0.00174595588298741,0.462864646769304,0.462864646769304,0,TRUE,0.186887635502947,1.94456684062224e-13,0.13937454981025,TRUE,"sL1",1,"sparse",0,1
107,0.240272790556806,0.000229445121758737,0.000117028106974117,0.00167636846079392,0.00167636846079392,0.462450950403895,0.462450950403895,0,TRUE,0.179851161995242,1.29132277422778e-13,0.139316264084179,TRUE,"sL1",1,"sparse",0,1
108,0.240043345435047,0.00021175719012051,0.000107999548135469,0.001609799546792,0.001609799546792,0.462068901251223,0.462068901251223,0,TRUE,0.173080133231505,2.19728495398352e-13,0.139260500139646,TRUE,"sL1",1,"sparse",0,1
109,0.239831588244927,0.000195483599823382,9.96933135389458e-05,0.0015461110082145,0.0015461110082145,0.46171600770173,0.46171600770173,0,TRUE,0.166565942606945,2.6780547210051e-13,0.139207151359818,TRUE,"sL1",1,"sparse",0,1
110,0.239636104645103,0.000180508399075768,9.20501533822058e-05,0.00148517168367212,0.00148517168367212,0.461389978435263,0.461389978435263,0,TRUE,0.160300090691865,2.00543270594402e-13,0.139156115653234,TRUE,"sL1",1,"sparse",0,1
111,0.239455596246028,0.000166725366933795,8.50157938068793e-05,0.00142685696778685,0.00142685696778685,0.461088706072964,0.461088706072964,0,TRUE,0.154274200996324,1.66910621416777e-13,0.139107295265188,TRUE,"sL1",1,"sparse",0,1
112,0.239288870879094,0.000154037171252758,7.85405057806641e-05,0.0013710484255655,0.0013710484255655,0.460810252181759,0.460810252181759,0,TRUE,0.148480034763498,1.44827837195992e-13,0.139060596591585,TRUE,"sL1",1,"sparse",0,1
113,0.239134833707841,0.000142354603274331,7.25787132993668e-05,0.00131763343419324,0.00131763343419324,0.460552833517807,0.460552833517807,0,TRUE,0.142909504504937,1.19804086058185e-13,0.139015929997283,TRUE,"sL1",1,"sparse",0,1
114,0.238992479104567,0.000131595881233099,6.70886369904267e-05,0.00126650485002713,0.00126650485002713,0.460314809405,0.460314809405,0,TRUE,0.137554686098854,2.40224838884259e-13,0.138973209640302,TRUE,"sL1",1,"sparse",0,1
115,0.238860883223334,0.000121686016227335,6.20319696477978e-05,0.00121756069877247,0.00121756069877247,0.460094670153461,0.460094670153461,0,TRUE,0.132407829352761,1.05085330161472e-13,0.138932353302785,TRUE,"sL1",1,"sparse",0,1
116,0.238739197207106,0.000112556234381445,5.73735806139129e-05,0.00117070388695165,0.00117070388695165,0.459891026431076,0.459891026431076,0,TRUE,0.127461367000368,2.22731882443813e-13,0.138893282229238,TRUE,"sL1",1,"sparse",0,1
117,0.238626640972725,0.000104143449937921,5.30812462605851e-05,0.00112584193294435,0.00112584193294435,0.459702599508552,0.459702599508552,0,TRUE,0.122707922145061,1.00118316706564e-13,0.138855920972274,TRUE,"sL1",1,"sparse",0,1
118,0.238522497522787,9.63897845124018e-05,4.9125404114302e-05,0.00108288671600502,0.00108288671600502,0.459528212305214,0.459528212305214,0,TRUE,0.118140314203114,1.46979599729333e-13,0.138820197245877,TRUE,"sL1",1,"sparse",0,1
119,0.238426107738275,8.9242128224698e-05,4.54789284294819e-05,0.00104175424182041,0.00104175424182041,0.45936678116899,0.45936678116899,0,TRUE,0.113751563421058,1.37601991726202e-13,0.138786041786056,TRUE,"sL1",1,"sparse",0,1
120,0.23833686561005,8.26517388781145e-05,4.21169252366276e-05,0.00100236442327272,0.00100236442327272,0.459217308329619,0.459217308329619,0,TRUE,0.109534894060096,8.46905770305261e-14,0.138753388218637,TRUE,"sL1",1,"sparse",0,1
121,0.238254213871172,7.65738757138035e-05,3.90165450938486e-05,0.000964640875219648,0.000964640875219648,0.4590788749693,0.4590788749693,0,TRUE,0.105483736351083,1.70360733656894e-13,0.138722172933879,TRUE,"sL1",1,"sparse",0,1
122,0.238177639995458,7.09674646450775e-05,3.61568119436941e-05,0.000928510722182247,0.000928510722182247,0.458950634859673,0.458950634859673,0,TRUE,0.101591727329093,1.85888387633894e-13,0.138692334967558,TRUE,"sL1",1,"sparse",0,1
123,0.238106672530813,6.57947921433311e-05,3.35184666341669e-05,0.000893904417952892,0.000893904417952892,0.458831808518357,0.458831808518357,0,TRUE,0.0978527106579522,1.22475040425165e-13,0.138663815888152,TRUE,"sL1",1,"sparse",0,1
124,0.23804087773867,6.10212252482867e-05,3.10838238009251e-05,0.000860755576212962,0.000860755576212962,0.458721677842118,0.458721677842118,0,TRUE,0.0942607355545442,2.28792451232314e-13,0.138636559689728,TRUE,"sL1",1,"sparse",0,1
125,0.237979856513421,5.66149553852813e-05,2.88366409314224e-05,0.000829000811338265,0.000829000811338265,0.458619581177422,0.458619581177422,0,TRUE,0.0908100549193513,1.95278527303079e-13,0.13861051269017,TRUE,"sL1",1,"sparse",0,1
126,0.237923241558036,5.25467639180544e-05,2.67619985416186e-05,0.000798579588643984,0.000798579588643984,0.458524908792306,0.458524908792306,0,TRUE,0.0874951227737294,1.2349676592858e-13,0.138585623434387,TRUE,"sL1",1,"sparse",0,1
127,0.237870694794118,4.87898075274273e-05,2.48461904953859e-05,0.000769434083379498,0.000769434083379498,0.458437098716584,0.458437098716584,0,TRUE,0.0843105911018254,9.99587682995614e-14,0.138561842602155,TRUE,"sL1",1,"sparse",0,1
128,0.23782190498659,4.53194217087671e-05,2.30766235853483e-05,0.000741509047862959,0.000741509047862959,0.458355632920096,0.458355632920096,0,TRUE,0.0812513061835998,3.09078101299595e-13,0.138539122920282,TRUE,"sL1",1,"sparse",0,1
129,0.237776585564882,4.2112940810024e-05,2.14417255738056e-05,0.000714751686177142,0.000714751686177142,0.458280033801235,0.458280033801235,0,TRUE,0.0783123045040411,2.13833417635748e-13,0.138517419078803,TRUE,"sL1",1,"sparse",0,1
130,0.237734472624072,3.91495331933944e-05,1.99308609644823e-05,0.000689111535913161,0.000689111535913161,0.458209860960308,0.458209860960308,0,TRUE,0.0754888083118818,1.25271433749356e-13,0.138496687650929,TRUE,"sL1",1,"sparse",0,1
131,0.237695323090878,3.64100502238673e-05,1.8534253841617e-05,0.000664540356490777,0.000664540356490777,0.458144708234361,0.458144708234361,0,TRUE,0.0727762208985444,9.68209784263306e-14,0.13847688701652,TRUE,"sL1",1,"sparse",0,1
132,0.237658913040654,3.38768878935525e-05,1.72429171707109e-05,0.000640992023616251,0.000640992023616251,0.458084200972054,0.458084200972054,0,TRUE,0.0701701216565128,8.54107305569797e-14,0.138457977288846,TRUE,"sL1",1,"sparse",0,1
133,0.237625036152761,3.15338600115622e-05,1.60485880096648e-05,0.000618422429482627,0.000618422429482627,0.458027993528942,0.458027993528942,0,TRUE,0.0676662609754047,7.90411198609455e-14,0.138439920244436,TRUE,"sL1",1,"sparse",0,1
134,0.237593502292749,2.93660819741526e-05,1.49436681269555e-05,0.000596789388346249,0.000596789388346249,0.45797576696512,0.45797576696512,0,TRUE,0.065260555022333,8.27788699190316e-14,0.13842267925585,TRUE,"sL1",1,"sparse",0,1
135,0.237564136210775,2.73598642130946e-05,1.39211695674622e-05,0.000576052547139439,0.000576052547139439,0.457927226928696,0.457927226928696,0,TRUE,0.0629490804523172,2.31680337891144e-13,0.138406219227192,TRUE,"sL1",1,"sparse",0,1
136,0.237536776346562,2.55026145034587e-05,1.29746647468246e-05,0.0005561733008153,0.0005561733008153,0.457882101709929,0.457882101709929,0,TRUE,0.0607280690847763,3.05474130893804e-13,0.138390506532214,TRUE,"sL1",1,"sparse",0,1
137,0.237511273732059,2.37827483878239e-05,1.20982406911218e-05,0.000537114712130007,0.000537114712130007,0.457840140452074,0.457840140452074,0,TRUE,0.0585939025812289,1.46237189756488e-13,0.138375508954906,TRUE,"sL1",1,"sparse",0,1
138,0.237487490983671,2.21896070232153e-05,1.12864570720818e-05,0.000518841435600711,0.000518841435600711,0.457801111506187,0.457801111506187,0,TRUE,0.0565431071511533,9.73857030696097e-14,0.138361195632412,TRUE,"sL1",1,"sparse",0,1
139,0.237465301376648,2.07133818300176e-05,1.05343077178515e-05,0.000501319645390995,0.000501319645390995,0.457764800918134,0.457764800918134,0,TRUE,0.0545723483116901,8.19901654961673e-14,0.138347537000188,TRUE,"sL1",1,"sparse",0,1
140,0.237444587994818,1.93450453768174e-05,9.83718530724195e-06,0.000484516966896395,0.000484516966896395,0.457731011037056,0.457731011037056,0,TRUE,0.0526784257213111,1.65180652518501e-13,0.138334504739298,TRUE,"sL1",1,"sparse",0,1
141,0.237425242949441,1.80762879591068e-05,9.19084897993149e-06,0.000468402411813527,0.000468402411813527,0.457699559235414,0.457699559235414,0,TRUE,0.0508582681052983,7.91491351257357e-14,0.138322071725741,TRUE,"sL1",1,"sparse",0,1
142,0.237407166661482,1.68994594246519e-05,8.59139461813451e-06,0.000452946316494618,0.000452946316494618,0.457670276731514,0.457670276731514,0,TRUE,0.0491089282867942,7.16779672359105e-14,0.138310211981748,TRUE,"sL1",1,"sparse",0,1
143,0.237390267202057,1.58075157700166e-05,8.03522757627787e-06,0.000438120283401966,0.000438120283401966,0.457643007506244,0.457643007506244,0,TRUE,0.0474275783361707,2.46329361151309e-13,0.138298900628944,TRUE,"sL1",1,"sparse",0,1
144,0.237374459686287,1.47939701460043e-05,7.51903765390529e-06,0.000423897125488169,0.000423897125488169,0.457617607306315,0.457617607306315,0,TRUE,0.0458115048463413,1.20971172271636e-13,0.138288113843323,TRUE,"sL1",1,"sparse",0,1
145,0.237359665716141,1.38528478728639e-05,7.0397761245926e-06,0.000410250813333775,0.000410250813333775,0.457593942727059,0.457593942727059,0,TRUE,0.04425810434335,1.6744207183271e-13,0.138277828811956,TRUE,"sL1",1,"sparse",0,1
146,0.237345812868268,1.29786451570635e-05,6.59463464951606e-06,0.000397156424895039,0.000397156424895039,0.457571890368278,0.457571890368278,0,TRUE,0.0427648788349048,1.302618258789e-13,0.138268023691372,TRUE,"sL1",1,"sparse",0,1
147,0.237332834223111,1.21662911779508e-05,6.18102591887108e-06,0.000384590097712214,0.000384590097712214,0.457551336057295,0.457551336057295,0,TRUE,0.041329431504077,1.35343460878566e-13,0.138258677567547,TRUE,"sL1",1,"sparse",0,1
148,0.237320667931933,1.14111132860639e-05,5.79656587740448e-06,0.00037252898344422,0.00037252898344422,0.457532174133726,0.457532174133726,0,TRUE,0.0399494625464033,8.21299122258353e-14,0.138249770417448,TRUE,"sL1",1,"sparse",0,1
149,0.237309256818647,1.07088050376181e-05,5.43905740253378e-06,0.00036095120459858,0.00036095120459858,0.457514306791016,0.457514306791016,0,TRUE,0.0386227651552996,1.42284616580985e-13,0.138241283072073,TRUE,"sL1",1,"sparse",0,1
150,0.237298548013609,1.00553968411798e-05,5.10647531484589e-06,0.000349835813340205,0.000349835813340205,0.457497643470161,0.457497643470161,0,TRUE,0.0373472216529807,9.01172238914632e-14,0.138233197180933,TRUE,"sL1",1,"sparse",0,1
151,0.237288492616768,9.44722899701156e-06,4.79695261033021e-06,0.000339162752255652,0.000339162752255652,0.457482100301391,0.457482100301391,0,TRUE,0.0361207997681082,1.34874679268564e-13,0.138225495177935,TRUE,"sL1",1,"sparse",0,1
152,0.237279045387771,8.88092692385989e-06,4.50876781354911e-06,0.000328912816970996,0.000328912816970996,0.457467599589983,0.457467599589983,0,TRUE,0.034941549057352,2.46418906990718e-13,0.138218160248597,TRUE,"sL1",1,"sparse",0,1
153,0.237270164460847,8.35337841084693e-06,4.24033335910848e-06,0.000319067620521739,0.000319067620521739,0.457454069342627,0.457454069342627,0,TRUE,0.0338075974688983,1.30948790191983e-13,0.138211176298575,TRUE,"sL1",1,"sparse",0,1
154,0.237261811082436,7.8617127033942e-06,3.99018491659353e-06,0.000309609559368068,0.000309609559368068,0.457441442831117,0.457441442831117,0,TRUE,0.0327171480462549,2.39593181163169e-13,0.138204527923427,TRUE,"sL1",1,"sparse",0,1
155,0.237253949369733,7.40328129655854e-06,3.75697158123887e-06,0.000300521780975319,0.000300521780975319,0.457429658190341,0.457429658190341,0,TRUE,0.0316684757675846,2.10523701416855e-13,0.138198200379596,TRUE,"sL1",1,"sparse",0,1
156,0.237246546088437,6.9756402705512e-06,3.53944685908896e-06,0.000291788152862125,0.000291788152862125,0.457418658047861,0.457418658047861,0,TRUE,0.0306599245187519,3.13213494446657e-13,0.138192179556549,TRUE,"sL1",1,"sparse",0,1
157,0.237239570448166,6.57653407271086e-06,3.3364603814905e-06,0.000283393233043504,0.000283393233043504,0.457408389182507,0.457408389182507,0,TRUE,0.0296899041949381,1.97780740131478e-13,0.138186451950043,TRUE,"sL1",1,"sparse",0,1
158,0.237232993914093,6.20388058522603e-06,3.14695028877638e-06,0.00027532224178137,0.00027532224178137,0.457398802209724,0.457398802209724,0,TRUE,0.0287568879279541,1.86608738705136e-13,0.138181004636474,TRUE,"sL1",1,"sparse",0,1
159,0.237226790033508,5.85575742420574e-06,2.96993622866123e-06,0.000267561034578034,0.000267561034578034,0.457389851291474,0.457389851291474,0,TRUE,0.0278594094355316,1.30935908009939e-13,0.138175825248262,TRUE,"sL1",1,"sparse",0,1
160,0.237220934276084,5.53038931558336e-06,2.80451291862425e-06,0.000260096076335569,0.000260096076335569,0.457381493868795,0.457381493868795,0,TRUE,0.0269960604866927,1.74291254513998e-13,0.138170901950251,TRUE,"sL1",1,"sparse",0,1
161,0.237215403886768,5.22613651252057e-06,2.64984422652978e-06,0.00025291441662566,0.00025291441662566,0.457373690415158,0.457373690415158,0,TRUE,0.0261654884807093,9.06934366320432e-14,0.138166223417067,TRUE,"sL1",1,"sparse",0,1
162,0.237210177750256,4.94148412077955e-06,2.50515772685613e-06,0.000246003665995767,0.000246003665995767,0.457366404209017,0.457366404209017,0,TRUE,0.0253663941348219,1.54336218889905e-13,0.138161778811413,TRUE,"sL1",1,"sparse",0,1
163,0.237205236266135,4.67503229464872e-06,2.36973969392144e-06,0.00023935197326664,0.00023935197326664,0.45735960112399,0.45735960112399,0,TRUE,0.0245975292766806,1.23910610798755e-13,0.138157557763262,TRUE,"sL1",1,"sparse",0,1
164,0.23720056123384,4.42548721571456e-06,2.24293049643552e-06,0.000232948003759751,0.000232948003759751,0.457353249435294,0.457353249435294,0,TRUE,0.0238576947365563,8.30554378657735e-14,0.138153550349904,TRUE,"sL1",1,"sparse",0,1
165,0.237196135746625,4.1916527881436e-06,2.12412036072688e-06,0.000226780918405776,0.000226780918405776,0.457347319641145,0.457347319641145,0,TRUE,0.0231457383362382,1.21083653243486e-13,0.138149747076837,TRUE,"sL1",1,"sparse",0,1
166,0.237191944093836,3.97242300567702e-06,2.01274547268053e-06,0.0002208403536897,0.0002208403536897,0.457341784297922,0.457341784297922,0,TRUE,0.0224605529700444,1.34793855565521e-13,0.138146138859441,TRUE,"sL1",1,"sparse",0,1
167,0.237187971670831,3.76677492219812e-06,1.90828439088933e-06,0.000215116402384483,0.000215116402384483,0.457336617868034,0.457336617868034,0,TRUE,0.0218010747735005,8.14426177685718e-14,0.138142717005427,TRUE,"sL1",1,"sparse",0,1
168,0.237184204895909,3.57376218287908e-06,1.81025474578678e-06,0.000209599595035481,0.000209599595035481,0.45733179657947,0.45733179657947,0,TRUE,0.021166281376681,2.45700094824996e-13,0.138139473198027,TRUE,"sL1",1,"sparse",0,1
169,0.237180631133726,3.3925090743292e-06,1.71821020161608e-06,0.000204280882159343,0.000204280882159343,0.457327298296114,0.457327298296114,0,TRUE,0.0205551902370851,1.34466553852154e-13,0.138136399479878,TRUE,"sL1",1,"sparse",0,1
170,0.237177238624651,3.22220504270221e-06,1.63173765992266e-06,0.000199151617112956,0.000199151617112956,0.457323102397987,0.457323102397987,0,TRUE,0.0199668570503096,1.30342334723274e-13,0.138133488237604,TRUE,"sL1",1,"sparse",0,1
171,0.237174016419609,3.06209965036941e-06,1.55045468516541e-06,0.000194203539617938,0.000194203539617938,0.457319189670627,0.457319189670627,0,TRUE,0.0194003742320746,1.20573832650732e-13,0.138130732187033,TRUE,"sL1",1,"sparse",0,1
172,0.237170954319958,2.91149793082979e-06,1.47400713436874e-06,0.000189428759887235,0.000189428759887235,0.457315542202891,0.457315542202891,0,TRUE,0.0188548694708502,1.10082164195168e-13,0.138128124359058,TRUE,"sL1",1,"sparse",0,1
173,0.237168042822027,2.76975611160357e-06,1.40206697450978e-06,0.000184819743346493,0.000184819743346493,0.457312143292536,0.457312143292536,0,TRUE,0.018329504345999,2.00719965732484e-13,0.138125658086081,TRUE,"sL1",1,"sparse",0,1
174,0.237165273065916,2.63627767563279e-06,1.33433027249491e-06,0.000180369295915217,0.000180369295915217,0.457308977358941,0.457308977358941,0,TRUE,0.0178234730085088,2.41260946661347e-13,0.138123326989053,TRUE,"sL1",1,"sparse",0,1
175,0.23716263678824,2.51050972904787e-06,1.2705153437625e-06,0.000176070549823274,0.000176070549823274,0.457306029862449,0.457306029862449,0,TRUE,0.01733600092113,1.95288954224473e-13,0.138121124965048,TRUE,"sL1",1,"sparse",0,1
176,0.237160126278511,2.3919396687222e-06,1.21036104689939e-06,0.000171916949942123,0.000171916949942123,0.457303287229771,0.457303287229771,0,TRUE,0.0168663436557293,1.8577011975049e-13,0.138119046175387,TRUE,"sL1",1,"sparse",0,1
177,0.237157734338842,2.28009209038427e-06,1.15362521248188e-06,0.000167902240617884,0.000167902240617884,0.45730073678503,0.45730073678503,0,TRUE,0.0164137857423042,2.2918485438618e-13,0.138117085034255,TRUE,"sL1",1,"sparse",0,1
178,0.237155454246752,2.17452596285028e-06,1.10008319540387e-06,0.000164020452972748,0.000164020452972748,0.457298366685957,0.457298366685957,0,TRUE,0.0159776395710196,2.14123378098678e-13,0.138115236197811,TRUE,"sL1",1,"sparse",0,1
179,0.237153279720789,2.07483200331815e-06,1.04952654082883e-06,0.000160265892672783,0.000160265892672783,0.457296165864885,0.457296165864885,0,TRUE,0.0155572443399389,1.43284819845369e-13,0.138113494553771,TRUE,"sL1",1,"sparse",0,1
180,0.237151204888786,1.98063027509465e-06,1.00176175466358e-06,0.000156633128137669,0.000156633128137669,0.457294123974131,0.457294123974131,0,TRUE,0.0151519650492132,1.20631403580716e-13,0.138111855211429,TRUE,"sL1",1,"sparse",0,1
181,0.237149224258511,1.89156796323586e-06,9.56609170218738e-07,0.00015311697917655,0.00015311697917655,0.457292231335451,0.457292231335451,0,TRUE,0.0147611915382521,1.71993362103848e-13,0.138110313492115,TRUE,"sL1",1,"sparse",0,1
182,0.237147332690548,1.80731732507544e-06,9.13901903419822e-07,0.000149712506044287,0.000149712506044287,0.457290478893257,0.457290478893257,0,TRUE,0.0143843375626499,1.8076219192528e-13,0.138108864920059,TRUE,"sL1",1,"sparse",0,1
183,0.237145525373223,1.72757380417776e-06,8.73484889433418e-07,0.00014641499889584,0.00014641499889584,0.457288858171277,0.457288858171277,0,TRUE,0.0140208399095143,1.55137502415929e-13,0.13810750521365,TRUE,"sL1",1,"sparse",0,1
184,0.237143797799418,1.65205428678816e-06,8.35213994366907e-07,0.000143219967633511,0.000143219967633511,0.457287361232438,0.457287361232438,0,TRUE,0.0136701575494448,9.31787949828422e-14,0.138106230277071,TRUE,"sL1",1,"sparse",0,1
185,0.237142145745132,1.58049549864314e-06,7.98955195917127e-07,0.000140123132128312,0.000140123132128312,0.457285980641676,0.457285980641676,0,TRUE,0.0133317708218047,1.40287451812704e-13,0.138105036192302,TRUE,"sL1",1,"sparse",0,1
186,0.237140565249633,1.51265252090749e-06,7.64583827664385e-07,0.000137120412815219,0.000137120412815219,0.457284709431494,0.457284709431494,0,TRUE,0.0130051806525878,1.90193772377039e-13,0.138103919211453,TRUE,"sL1",1,"sparse",0,1
187,0.237139052597112,1.4482974215746e-06,7.31983881841874e-07,0.000134207921639795,0.000134207921639795,0.457283541070031,0.457283541070031,0,TRUE,0.0126899078027268,9.07131482404426e-14,0.138102875749446,TRUE,"sL1",1,"sparse",0,1
188,0.23713760429969,1.38721799994301e-06,7.01047366021881e-07,0.000131381953355364,0.000131381953355364,0.457282469431455,0.457282469431455,0,TRUE,0.0123854921445192,1.28258904454312e-13,0.138101902376997,TRUE,"sL1",1,"sparse",0,1
189,0.23713621708169,1.32921661705199e-06,6.71673709430296e-07,0.000128638977154619,0.000128638977154619,0.457281488768507,0.457281488768507,0,TRUE,0.0120914919658755,1.59433164833133e-13,0.138100995813916,TRUE,"sL1",1,"sparse",0,1
190,0.237134887865073,1.27410912353909e-06,6.43769214999375e-07,0.000125975628630957,0.000125975628630957,0.457280593687038,0.457280593687038,0,TRUE,0.0118074832998989,9.9418243597104e-14,0.138100152922683,TRUE,"sL1",1,"sparse",0,1
191,0.23713361375595,1.22172386882169e-06,6.17246553521243e-07,0.000123388702058264,0.000123388702058264,0.457279779122373,0.457279779122373,0,TRUE,0.0115330592781002,1.2200316204748e-13,0.138099370702312,TRUE,"sL1",1,"sparse",0,1
192,0.237132392032081,1.17190078247065e-06,5.92024296610696e-07,0.000120875142978121,0.000120875142978121,0.457279040317386,0.457279040317386,0,TRUE,0.0112678295078164,1.03262870427237e-13,0.138098646282476,TRUE,"sL1",1,"sparse",0,1
193,0.237131220131299,1.1244905295249e-06,5.68026485429416e-07,0.000118432041090861,0.000118432041090861,0.457278372802133,0.457278372802133,0,TRUE,0.0110114194700543,1.82949381436309e-13,0.138097976917884,TRUE,"sL1",1,"sparse",0,1
194,0.237130095640769,1.07935373294676e-06,5.45182232350113e-07,0.000116056623435666,0.000116056623435666,0.457277772374939,0.457277772374939,0,TRUE,0.0107634699390779,1.04341816015733e-13,0.138097359982908,TRUE,"sL1",1,"sparse",0,1
195,0.237129016287036,1.03636024523235e-06,5.23425352990722e-07,0.000113746247856202,0.000113746247856202,0.45727723508484,0.45727723508484,0,TRUE,0.0105236364209501,1.69946391216962e-13,0.138096792966434,TRUE,"sL1",1,"sparse",0,1
196,0.237127979926791,9.95388486468851e-07,5.02694026233358e-07,0.000111498396739648,0.000111498396739648,0.457276757215251,0.457276757215251,0,TRUE,0.0102915886110098,1.14557551887075e-13,0.13809627346694,TRUE,"sL1",1,"sparse",0,1
197,0.237126984538304,9.56324827855459e-07,4.82930480051587e-07,0.000109310671023726,0.000109310671023726,0.457276335268797,0.457276335268797,0,TRUE,0.0100670098692949,1.13662974894347e-13,0.138095799187789,TRUE,"sL1",1,"sparse",0,1
198,0.237126028213477,9.1906301977196e-07,4.64080701120823e-07,0.000107180784460391,0.000107180784460391,0.457275965953201,0.457275965953201,0,TRUE,0.00984959671295494,1.18105044771104e-13,0.13809536793272,TRUE,"sL1",1,"sparse",0,1
199,0.237125109150457,8.83503667559182e-07,4.4609416636842e-07,0.000105106558130873,0.000105106558130873,0.457275646168165,0.457275646168165,0,TRUE,0.00963905832503413,1.00900016238934e-13,0.138094977601538,TRUE,"sL1",1,"sparse",0,1
200,0.237124225646789,8.49553743104137e-07,4.2892359475133e-07,0.000103085915201566,0.000103085915201566,0.457275372993155,0.457275372993155,0,TRUE,0.00943511607879912,8.61932206548594e-14,0.138094626185987,TRUE,"sL1",1,"sparse",0,1
201,0.237123376093046,8.17126133728641e-07,4.12524717691317e-07,0.000101116875915609,0.000101116875915609,0.457275143676043,0.457275143676043,0,TRUE,0.00923750307737732,1.52717590806254e-13,0.138094311765806,TRUE,"sL1",1,"sparse",0,1
202,0.237122558966912,7.86139229880245e-07,3.96856066712523e-07,9.91975528068747e-05,9.91975528068747e-05,0.457274955622518,0.457274955622518,0,TRUE,0.00904596370783178,8.30002117473038e-14,0.138094032504947,TRUE,"sL1",1,"sparse",0,1
203,0.237121772827683,7.5651653413944e-07,3.81878776971728e-07,9.73261461356445e-05,9.73261461356445e-05,0.457274806386237,0.457274806386237,0,TRUE,0.00886025320925315,2.17956671105331e-13,0.138093786647967,TRUE,"sL1",1,"sparse",0,1
204,0.237121016311148,7.28186305753997e-07,3.67556405430916e-07,9.55009395328786e-05,9.55009395328786e-05,0.457274693659643,0.457274693659643,0,TRUE,0.00868013725451827,8.91624402654683e-14,0.138093572516566,TRUE,"sL1",1,"sparse",0,1
205,0.237120288124843,7.01081235982004e-07,3.53854762550201e-07,9.37202958467964e-05,9.37202958467964e-05,0.457274615265399,0.457274615265399,0,TRUE,0.00850539154510646,8.82997853739788e-14,0.138093388506282,TRUE,"sL1",1,"sparse",0,1
206,0.237119587043607,6.75138134398345e-07,3.40741756447002e-07,9.19826531832717e-05,9.19826531832717e-05,0.457274569148417,0.457274569148417,0,TRUE,0.00833580141877073,1.6580438979024e-13,0.138093233083318,TRUE,"sL1",1,"sparse",0,1
207,0.237118911905472,6.50297648868703e-07,3.28187248617487e-07,9.02865211401762e-05,9.02865211401762e-05,0.457274553368412,0.457274553368412,0,TRUE,0.00817116146961898,2.23020616764019e-13,0.138093104781521,TRUE,"sL1",1,"sparse",0,1
208,0.237118261607823,6.26504005868389e-07,3.16162920226948e-07,8.86304772116247e-05,8.86304772116247e-05,0.457274566092958,0.457274566092958,0,TRUE,0.00801127518031128,1.50073238753031e-13,0.138093002199474,TRUE,"sL1",1,"sparse",0,1
209,0.237117635103818,6.03704761875656e-07,3.04642148279856e-07,8.70131633746483e-05,8.70131633746483e-05,0.457274605591006,0.457274605591006,0,TRUE,0.00785595456614481,1.30249088799792e-13,0.138092923997727,TRUE,"sL1",1,"sparse",0,1
210,0.237117031399056,5.81850586683919e-07,2.93599890821013e-07,8.54332828372426e-05,8.54332828372426e-05,0.457274670226822,0.457274670226822,0,TRUE,0.00770501983025349,1.8352470080482e-13,0.13809286889614,TRUE,"sL1",1,"sparse",0,1
211,0.237116449548469,5.60895041745724e-07,2.83012580542815e-07,8.38895969490411e-05,8.38895969490411e-05,0.45727475845435,0.45727475845435,0,TRUE,0.00755829903072591,1.307738061284e-13,0.138092835671342,TRUE,"sL1",1,"sparse",0,1
212,0.237115888653427,5.40794400316624e-07,2.72858026090051e-07,8.23809222586379e-05,8.23809222586379e-05,0.457274868811911,0.457274868811911,0,TRUE,0.00741562775806938,6.02466292570328e-14,0.138092823154298,TRUE,"sL1",1,"sparse",0,1
213,0.237115347859027,5.21507457329484e-07,2.63115320568394e-07,8.09061277254834e-05,8.09061277254834e-05,0.457274999917269,0.457274999917269,0,TRUE,0.00727684882384593,1.85358994690601e-13,0.138092830227983,TRUE,"sL1",1,"sparse",0,1
214,0.23711482635157,5.02995368217851e-07,2.53764756617221e-07,7.94641320661465e-05,7.94641320661465e-05,0.457275150463014,0.457275150463014,0,TRUE,0.00714181195950529,1.0533343760715e-13,0.138092855825151,TRUE,"sL1",1,"sparse",0,1
215,0.237114323356201,4.85221493123911e-07,2.44787747612968e-07,7.80539012337083e-05,7.80539012337083e-05,0.457275319212232,0.457275319212232,0,TRUE,0.00701037352592584,1.37576773560689e-13,0.138092898926209,TRUE,"sL1",1,"sparse",0,1
216,0.237113838134708,4.68151250376803e-07,2.36166754511625e-07,7.66744460292173e-05,7.66744460292173e-05,0.457275504994463,0.457275504994463,0,TRUE,0.00688239623240412,8.91869369426889e-14,0.13809295855717,TRUE,"sL1",1,"sparse",0,1
217,0.237113369983458,4.51751988594928e-07,2.27885217916168e-07,7.53248198316001e-05,7.53248198316001e-05,0.457275706701909,0.457275706701909,0,TRUE,0.00675774886621095,1.89686020678464e-13,0.138093033787703,TRUE,"sL1",1,"sparse",0,1
218,0.237112918231469,4.35992857955592e-07,2.19927494969907e-07,7.40041164443175e-05,7.40041164443175e-05,0.457275923285885,0.457275923285885,0,TRUE,0.00663630603110262,1.82995511456151e-13,0.138093123729262,TRUE,"sL1",1,"sparse",0,1
219,0.237112482238611,4.20844695453448e-07,2.12278800715612e-07,7.27114680543418e-05,7.27114680543418e-05,0.457276153753494,0.457276153753494,0,TRUE,0.00651794789575701,1.44737348671461e-13,0.138093227533298,TRUE,"sL1",1,"sparse",0,1
220,0.237112061393916,4.06279922482433e-07,2.04925153603682e-07,7.14460432978279e-05,7.14460432978279e-05,0.457276397164504,0.457276397164504,0,TRUE,0.00640255995111173,1.53289150536476e-13,0.138093344389544,TRUE,"sL1",1,"sparse",0,1
221,0.237111655113993,3.92272438365371e-07,1.97853324787914e-07,7.02070454206648e-05,7.02070454206648e-05,0.457276652628425,0.457276652628425,0,TRUE,0.00629003277690696,1.17988634441067e-13,0.138093473524376,TRUE,"sL1",1,"sparse",0,1
222,0.237111262841555,3.78797533090447e-07,1.91050791004362e-07,6.89937105429847e-05,6.89937105429847e-05,0.457276919301761,0.457276919301761,0,TRUE,0.0061802618167216,1.14318475647424e-13,0.138093614199244,TRUE,"sL1",1,"sparse",0,1
223,0.237110884044022,3.65831799992167e-07,1.84505690699144e-07,6.78053060084687e-05,6.78053060084687e-05,0.457277196385434,0.457277196385434,0,TRUE,0.00607314716181626,1.95542498939637e-13,0.138093765709168,TRUE,"sL1",1,"sparse",0,1
224,0.237110518212222,3.53353051041339e-07,1.78206783200877e-07,6.66411288246318e-05,6.66411288246318e-05,0.457277483122366,0.457277483122366,0,TRUE,0.00596859334330876,1.66960460760657e-13,0.138093927381299,TRUE,"sL1",1,"sparse",0,1
225,0.237110164859171,3.41340251952538e-07,1.72143410701455e-07,6.55005041810212e-05,6.55005041810212e-05,0.457277778795197,0.457277778795197,0,TRUE,0.00586650913235435,2.45859296204941e-13,0.138094098573543,TRUE,"sL1",1,"sparse",0,1
226,0.237109823518919,3.29773441137826e-07,1.66305462842035e-07,6.43827840502703e-05,6.43827840502703e-05,0.457278082724154,0.457278082724154,0,TRUE,0.00576680734824097,8.12306114805794e-14,0.138094278673241,TRUE,"sL1",1,"sparse",0,1
227,0.237109493745478,3.18633672780066e-07,1.60683343710463e-07,6.32873458603478e-05,6.32873458603478e-05,0.457278394265037,0.457278394265037,0,TRUE,0.00566940467427345,3.34068726068355e-13,0.138094467095909,TRUE,"sL1",1,"sparse",0,1
228,0.237109175111805,3.07902953911032e-07,1.55267941087298e-07,6.22135912399504e-05,6.22135912399504e-05,0.457278712807326,0.457278712807326,0,TRUE,0.00557422148132297,1.89558662258326e-13,0.138094663284026,TRUE,"sL1",1,"sparse",0,1
229,0.237108867208851,2.97564186957366e-07,1.50050597737396e-07,6.11609448259743e-05,6.11609448259743e-05,0.457279037772407,0.457279037772407,0,TRUE,0.00548118165807989,1.33201886084994e-13,0.13809486670588,TRUE,"sL1",1,"sparse",0,1
230,0.237108569644664,2.876011183095e-07,1.45023084655058e-07,6.01288531396895e-05,6.01288531396895e-05,0.457279368611888,0.457279368611888,0,TRUE,0.00539021244889086,7.48958593910562e-14,0.138095076854457,TRUE,"sL1",1,"sparse",0,1
231,0.237108282043546,2.77998289693882e-07,1.40177576077581e-07,5.911678352126e-05,5.911678352126e-05,0.457279704806024,0.457279704806024,0,TRUE,0.00530124429828388,1.42862875662982e-13,0.138095293246383,TRUE,"sL1",1,"sparse",0,1
232,0.237108004045256,2.68740990572169e-07,1.35506626155522e-07,5.81242231192984e-05,5.81242231192984e-05,0.457280045862228,0.457280045862228,0,TRUE,0.00521421070196156,1.23914151611271e-13,0.138095515420906,TRUE,"sL1",1,"sparse",0,1
233,0.237107735304266,2.5981521803442e-07,1.31003147162545e-07,5.71506779371663e-05,5.71506779371663e-05,0.457280391313665,0.457280391313665,0,TRUE,0.00512904806428571,1.36604193664713e-13,0.138095742938925,TRUE,"sL1",1,"sparse",0,1
234,0.237107475489048,2.51207632445682e-07,1.26660389126803e-07,5.61956719282604e-05,5.61956719282604e-05,0.457280740717936,0.457280740717936,0,TRUE,0.00504569556200742,1.92816644705467e-13,0.138095975382056,TRUE,"sL1",1,"sparse",0,1
235,0.237107224281415,2.42905525027481e-07,1.22471920791658e-07,5.52587461404785e-05,5.52587461404785e-05,0.457281093655819,0.457281093655819,0,TRUE,0.00496409501393452,6.21164467493477e-14,0.138096212351745,TRUE,"sL1",1,"sparse",0,1
236,0.23710698137589,2.34896777473459e-07,1.18431611807228e-07,5.43394579077381e-05,5.43394579077381e-05,0.457281449730101,0.457281449730101,0,TRUE,0.00488419075635336,1.19912301933849e-13,0.138096453468408,TRUE,"sL1",1,"sparse",0,1
237,0.237106746479113,2.27169836469754e-07,1.14533616057294e-07,5.34373800814316e-05,5.34373800814316e-05,0.457281808564452,0.457281808564452,0,TRUE,0.00480592952393225,1.57306309699709e-13,0.138096698370617,TRUE,"sL1",1,"sparse",0,1
238,0.237106519309276,2.19713673282884e-07,1.10772356058855e-07,5.25521003057153e-05,5.25521003057153e-05,0.457282169802387,0.457282169802387,0,TRUE,0.00472926033619643,9.49816383328311e-14,0.138096946714318,TRUE,"sL1",1,"sparse",0,1
239,0.237106299595603,2.12517764081044e-07,1.07142508349715e-07,5.16832203330915e-05,5.16832203330915e-05,0.457282533106262,0.457282533106262,0,TRUE,0.00465413438898844,1.41649813951422e-13,0.138097198172076,TRUE,"sL1",1,"sparse",0,1
240,0.237106087077839,2.05572057376813e-07,1.03638989782055e-07,5.08303553696953e-05,5.08303553696953e-05,0.457282898156338,0.457282898156338,0,TRUE,0.00458050495090651,8.50424134901051e-14,0.138097452432363,TRUE,"sL1",1,"sparse",0,1
241,0.237105881505781,1.98866951878207e-07,1.00256944689315e-07,4.99931334633316e-05,4.99931334633316e-05,0.457283264649889,0.457283264649889,0,TRUE,0.00450832726461915,1.56151611552787e-13,0.138097709198864,TRUE,"sL1",1,"sparse",0,1
242,0.237105682638829,1.92393269343727e-07,9.699173284083e-08,4.91711949199975e-05,4.91711949199975e-05,0.457283632300367,0.457283632300367,0,TRUE,0.00443755845265176,1.56446651094028e-13,0.138097968189824,TRUE,"sL1",1,"sparse",0,1
243,0.23710549024556,1.86142236041631e-07,9.3838918134734e-08,4.83641917513621e-05,4.83641917513621e-05,0.457284000836596,0.457284000836596,0,TRUE,0.00436815742767176,1.02777891774868e-13,0.138098229137414,TRUE,"sL1",1,"sparse",0,1
244,0.237105304103324,1.80105461045077e-07,9.07942579827741e-08,4.75717871512763e-05,4.75717871512763e-05,0.457284370002024,0.457284370002024,0,TRUE,0.00430008480700427,2.7080304107831e-13,0.138098491787126,TRUE,"sL1",1,"sparse",0,1
245,0.237105123997863,1.74274912195793e-07,8.78536933500065e-08,4.67936550031154e-05,4.67936550031154e-05,0.457284739554012,0.457284739554012,0,TRUE,0.00423330283093035,2.29448972902844e-13,0.138098755897197,TRUE,"sL1",1,"sparse",0,1
246,0.237104949722951,1.68642905196137e-07,8.50133393768354e-08,4.60294794096335e-05,4.60294794096335e-05,0.457285109263148,0.457285109263148,0,TRUE,0.00416777528539663,8.43105048981817e-14,0.138099021238054,TRUE,"sL1",1,"sparse",0,1
247,0.237104781080046,1.63202080127878e-07,8.22694765678675e-08,4.52789542464581e-05,4.52789542464581e-05,0.457285478912608,0.457285478912608,0,TRUE,0.00410346742784214,1.16484644333418e-13,0.138099287591783,TRUE,"sL1",1,"sparse",0,1
248,0.237104617877966,1.57945387935232e-07,7.96185425106555e-08,4.45417827449903e-05,4.45417827449903e-05,0.45728584829755,0.45728584829755,0,TRUE,0.00404034591709692,6.96100734974019e-14,0.138099554751621,TRUE,"sL1",1,"sparse",0,1
249,0.237104459932578,1.52866074354385e-07,7.70571240695298e-08,4.38176770904646e-05,4.38176770904646e-05,0.457286217224535,0.457286217224535,0,TRUE,0.00397837874624426,1.36964913199919e-13,0.138099822521468,TRUE,"sL1",1,"sparse",0,1
250,0.237104307066503,1.47957664287102e-07,7.45819500361501e-08,4.31063580442908e-05,4.31063580442908e-05,0.457286585510979,0.457286585510979,0,TRUE,0.00391753517909249,1.02648509058915e-13,0.138100090715422,TRUE,"sL1",1,"sparse",0,1
251,0.237104159108839,1.43213950809518e-07,7.21898842123514e-08,4.24075545855131e-05,4.24075545855131e-05,0.45728695298463,0.45728695298463,0,TRUE,0.00385778568953239,1.48537002519226e-13,0.138100359157333,TRUE,"sL1",1,"sparse",0,1
252,0.237104015894888,1.38628982210287e-07,6.9877918882065e-08,4.17210035696419e-05,4.17210035696419e-05,0.457287319483073,0.457287319483073,0,TRUE,0.00379910190396027,7.74938948517442e-14,0.138100627680374,TRUE,"sL1",1,"sparse",0,1
253,0.237103877265906,1.34197043338835e-07,6.76431686564212e-08,4.10464494072698e-05,4.10464494072698e-05,0.457287684853269,0.457287684853269,0,TRUE,0.00374145654643585,9.67995481100454e-14,0.138100896126631,TRUE,"sL1",1,"sparse",0,1
254,0.237103743068863,1.29912656077202e-07,6.54828646679238e-08,4.03836437564683e-05,4.03836437564683e-05,0.457288048951098,0.457288048951098,0,TRUE,0.00368482338664286,1.07072811504225e-13,0.138101164346713,TRUE,"sL1",1,"sparse",0,1
255,0.237103613156207,1.25770555581273e-07,6.33943490870461e-08,3.97323452329365e-05,3.97323452329365e-05,0.45728841164094,0.45728841164094,0,TRUE,0.0036291771903858,8.28772229436571e-14,0.138101432199374,TRUE,"sL1",1,"sparse",0,1
256,0.237103487385651,1.21765690475062e-07,6.13750699409176e-08,3.90923191327078e-05,3.90923191327078e-05,0.457288772795273,0.457288772795273,0,TRUE,0.00357449367259093,1.27072583311152e-13,0.138101699551153,TRUE,"sL1",1,"sparse",0,1
257,0.23710336561996,1.17893207141062e-07,5.94225762206131e-08,3.84633371709884e-05,3.84633371709884e-05,0.457289132294285,0.457289132294285,0,TRUE,0.00352074945249472,1.50625212984955e-13,0.138101966276032,TRUE,"sL1",1,"sparse",0,1
258,0.237103247726753,1.14148442947881e-07,5.75345132548159e-08,3.78451772332019e-05,3.78451772332019e-05,0.457289490025511,0.457289490025511,0,TRUE,0.00346792201117541,1.62641487928614e-13,0.138102232255102,TRUE,"sL1",1,"sparse",0,1
259,0.23710313357831,1.10526915869658e-07,5.57086183276781e-08,3.72376231375545e-05,3.72376231375545e-05,0.457289845883489,0.457289845883489,0,TRUE,0.00341598965126236,3.47500907230082e-13,0.13810249737625,TRUE,"sL1",1,"sparse",0,1
260,0.237103023051394,1.07024320294968e-07,5.39427165371055e-08,3.66404644102415e-05,3.66404644102415e-05,0.457290199769421,0.457290199769421,0,TRUE,0.00336493145852267,1.85875095256797e-13,0.138102761533854,TRUE,"sL1",1,"sparse",0,1
261,0.237102916027074,1.03636512760463e-07,5.22347168711716e-08,3.60534960722699e-05,3.60534960722699e-05,0.457290551590868,0.457290551590868,0,TRUE,0.00331472726551765,1.28683979756769e-13,0.138103024628495,TRUE,"sL1",1,"sparse",0,1
262,0.237102812390561,1.00359512505976e-07,5.05826084884231e-08,3.54765184344114e-05,3.54765184344114e-05,0.457290901261442,0.457290901261442,0,TRUE,0.00326535761686999,9.76600436555196e-14,0.138103286566676,TRUE,"sL1",1,"sparse",0,1
263,0.237102712031049,9.71894857648703e-08,4.89844571955536e-08,3.49093369052535e-05,3.49093369052535e-05,0.457291248700526,0.457291248700526,0,TRUE,0.00321680373652881,1.53648142651722e-13,0.138103547260561,TRUE,"sL1",1,"sparse",0,1
264,0.237102614841563,9.41227479567264e-08,4.74384021022136e-08,3.43517618046644e-05,3.43517618046644e-05,0.457291593832996,0.457291593832996,0,TRUE,0.00316904749649736,1.14338319675481e-13,0.138103806627714,TRUE,"sL1",1,"sparse",0,1
265,0.237102520718815,9.11557512250916e-08,4.59426524576438e-08,3.38036081919423e-05,3.38036081919423e-05,0.457291936588965,0.457291936588965,0,TRUE,0.00312207138722716,1.88483257248867e-13,0.13810406459086,TRUE,"sL1",1,"sparse",0,1
266,0.237102429563064,8.82850803851642e-08,4.44954846295113e-08,3.32646956937224e-05,3.32646956937224e-05,0.457292276903538,0.457292276903538,0,TRUE,0.00307585848939901,1.93432354858525e-13,0.138104321077647,TRUE,"sL1",1,"sparse",0,1
267,0.237102341277984,8.55074481498352e-08,4.30952392556554e-08,3.27348483489209e-05,3.27348483489209e-05,0.45729261471657,0.45729261471657,0,TRUE,0.00303039244726049,2.23933255199421e-13,0.138104576020428,TRUE,"sL1",1,"sparse",0,1
268,0.237102255770535,8.28196886071275e-08,4.17403185209768e-08,3.22138944542823e-05,3.22138944542823e-05,0.457292949972444,0.457292949972444,0,TRUE,0.00298565744323606,1.10789918331756e-13,0.13810482935604,TRUE,"sL1",1,"sparse",0,1
269,0.237102172950847,8.02187523352149e-08,4.04291835800114e-08,3.17016664203834e-05,3.17016664203834e-05,0.457293282619858,0.457293282619858,0,TRUE,0.00294163817372333,2.49660126210907e-13,0.138105081025604,TRUE,"sL1",1,"sparse",0,1
270,0.237102092732095,7.77017026276638e-08,3.91603520966971e-08,3.11980006327766e-05,3.11980006327766e-05,0.457293612611616,0.457293612611616,0,TRUE,0.00289831982633084,1.57248159630932e-13,0.138105330974324,TRUE,"sL1",1,"sparse",0,1
271,0.237102015030392,7.52657075830943e-08,3.79323959142564e-08,3.07027373212771e-05,3.07027373212771e-05,0.457293939904441,0.457293939904441,0,TRUE,0.00285568805803787,2.17492975989981e-13,0.138105579151302,TRUE,"sL1",1,"sparse",0,1
272,0.237101939764684,7.29080436301377e-08,3.67439388274312e-08,3.02157204328012e-05,3.02157204328012e-05,0.457294264458772,0.457294264458772,0,TRUE,0.00281372897454069,9.5811524890103e-14,0.138105825509357,TRUE,"sL1",1,"sparse",0,1
273,0.237101866856641,7.06260789851143e-08,3.5593654464533e-08,2.97367975110563e-05,2.97367975110563e-05,0.457294586238604,0.457294586238604,0,TRUE,0.00277242911062763,2.11261841338753e-13,0.138106070004851,TRUE,"sL1",1,"sparse",0,1
274,0.237101796230562,6.84172805631711e-08,3.44802642716723e-08,2.92658195813261e-05,2.92658195813261e-05,0.457294905211308,0.457294905211308,0,TRUE,0.00273177541163516,1.52423315416147e-13,0.138106312597527,TRUE,"sL1",1,"sparse",0,1
275,0.237101727813281,6.6279205734876e-08,3.34025355899125e-08,2.88026410417084e-05,2.88026410417084e-05,0.45729522134747,0.45729522134747,0,TRUE,0.00269175521558054,1.99159101983549e-13,0.138106553250346,TRUE,"sL1",1,"sparse",0,1
276,0.237101661534075,6.42094975800145e-08,3.23592798209757e-08,2.83471195563291e-05,2.83471195563291e-05,0.457295534620738,0.457295534620738,0,TRUE,0.00265235623648954,1.38595269187655e-13,0.138106791929337,TRUE,"sL1",1,"sparse",0,1
277,0.237101597324578,6.22058863308794e-08,3.13493506796144e-08,2.78991159553804e-05,2.78991159553804e-05,0.457295845007669,0.457295845007669,0,TRUE,0.00261356654838054,1.05271626700623e-13,0.138107028603457,TRUE,"sL1",1,"sparse",0,1
278,0.237101535118691,6.0266178131263e-08,3.03716425246617e-08,2.74584941394066e-05,2.74584941394066e-05,0.457296152487594,0.457296152487594,0,TRUE,0.00257537456992242,3.31650583825586e-13,0.138107263244443,TRUE,"sL1",1,"sparse",0,1
279,0.237101474852513,5.83882597549046e-08,2.9425088765106e-08,2.70251209850267e-05,2.70251209850267e-05,0.457296457042478,0.457296457042478,0,TRUE,0.00253776905031512,9.85211194373193e-14,0.138107495826687,TRUE,"sL1",1,"sparse",0,1
280,0.237101416464254,5.65700905841293e-08,2.85086603380152e-08,2.65988662575674e-05,2.65988662575674e-05,0.457296758656793,0.457296758656793,0,TRUE,0.00250073905524405,8.5903002514549e-14,0.138107726327104,TRUE,"sL1",1,"sparse",0,1
281,0.237101359894163,5.48097031372041e-08,2.76213642582517e-08,2.61796025266133e-05,2.61796025266133e-05,0.457297057317391,0.457297057317391,0,TRUE,0.00246427395406663,1.66837930423253e-13,0.138107954725013,TRUE,"sL1",1,"sparse",0,1
282,0.23710130508446,5.31051977115116e-08,2.67622422263359e-08,2.57672050841271e-05,2.57672050841271e-05,0.457297353013392,0.457297353013392,0,TRUE,0.00242836340728169,6.42386839693623e-14,0.138108181002017,TRUE,"sL1",1,"sparse",0,1
283,0.237101251979262,5.14547394137033e-08,2.59303693016302e-08,2.53615518656747e-05,2.53615518656747e-05,0.457297645736064,0.457297645736064,0,TRUE,0.00239299735490301,1.42109758353461e-13,0.138108405141894,TRUE,"sL1",1,"sparse",0,1
284,0.237101200524523,4.98565593531897e-08,2.51248526335634e-08,2.49625233774921e-05,2.49625233774921e-05,0.457297935478723,0.457297935478723,0,TRUE,0.00235816600506466,1.25228337389268e-13,0.13810862713049,TRUE,"sL1",1,"sparse",0,1
285,0.237101150667963,4.83089473979348e-08,2.43448302418439e-08,2.45700026209656e-05,2.45700026209656e-05,0.457298222236622,0.457298222236622,0,TRUE,0.00232385982348519,1.02909728710351e-13,0.138108846955615,TRUE,"sL1",1,"sparse",0,1
286,0.237101102359016,4.68102552830807e-08,2.35894698597369e-08,2.41838750270767e-05,2.41838750270767e-05,0.457298506006857,0.457298506006857,0,TRUE,0.00229006952328712,1.12417280409447e-13,0.138109064606947,TRUE,"sL1",1,"sparse",0,1
287,0.237101055548761,4.53588869242516e-08,2.28579678160892e-08,2.38040283878267e-05,2.38040283878267e-05,0.457298786788273,0.457298786788273,0,TRUE,0.00225678605532383,2.04434530758662e-13,0.138109280075936,TRUE,"sL1",1,"sparse",0,1
288,0.237101010189874,4.39533060225816e-08,2.21495479706821e-08,2.34303527924726e-05,2.34303527924726e-05,0.457299064581371,0.457299064581371,0,TRUE,0.00222400059910523,1.52199926060927e-13,0.138109493355718,TRUE,"sL1",1,"sparse",0,1
289,0.237100966236568,4.25920246294176e-08,2.14634606922348e-08,2.30627405664149e-05,2.30627405664149e-05,0.457299339388223,0.457299339388223,0,TRUE,0.00219170455393704,1.96569144076605e-13,0.138109704441023,TRUE,"sL1",1,"sparse",0,1
290,0.237100923644543,4.12736077537446e-08,2.07989818810501e-08,2.27010862117052e-05,2.27010862117052e-05,0.457299611212391,0.457299611212391,0,TRUE,0.00215988953064232,2.03085607441422e-13,0.138109913328101,TRUE,"sL1",1,"sparse",0,1
291,0.237100882370935,3.99966670339147e-08,2.01554120289676e-08,2.2345286349912e-05,2.2345286349912e-05,0.457299880058848,0.457299880058848,0,TRUE,0.00212854734369903,1.35850642404053e-13,0.138110120014637,TRUE,"sL1",1,"sparse",0,1
292,0.237100842374268,3.87598642070941e-08,1.95320753187654e-08,2.19952396662066e-05,2.19952396662066e-05,0.457300145933898,0.457300145933898,0,TRUE,0.0020976700035598,2.98655793068211e-13,0.138110324499677,TRUE,"sL1",1,"sparse",0,1
293,0.237100803614404,3.75619032266794e-08,1.8928318765143e-08,2.16508468590285e-05,2.16508468590285e-05,0.457300408845111,0.457300408845111,0,TRUE,0.00206724970962922,1.81326116374276e-13,0.13811052678356,TRUE,"sL1",1,"sparse",0,1
294,0.237100766052501,3.64015333431666e-08,1.8343511382214e-08,2.13120105853092e-05,2.13120105853092e-05,0.457300668801247,0.457300668801247,0,TRUE,0.00203727884339584,1.36507625422852e-13,0.138110726867843,TRUE,"sL1",1,"sparse",0,1
295,0.237100729650968,3.52775449408149e-08,1.77770433920078e-08,2.09786354139917e-05,2.09786354139917e-05,0.457300925812198,0.457300925812198,0,TRUE,0.00200774996174982,1.39931144063959e-13,0.138110924755241,TRUE,"sL1",1,"sparse",0,1
296,0.237100694373423,3.41887685384457e-08,1.72283254610581e-08,2.06506277772218e-05,2.06506277772218e-05,0.457301179888918,0.457301179888918,0,TRUE,0.00197865579083543,1.1411556168376e-13,0.138111120449562,TRUE,"sL1",1,"sparse",0,1
297,0.237100660184654,3.31340768433552e-08,1.66967879672942e-08,2.03278959240313e-05,2.03278959240313e-05,0.457301431043362,0.457301431043362,0,TRUE,0.0019499892203395,9.284110296229e-14,0.138111313955645,TRUE,"sL1",1,"sparse",0,1
298,0.237100627050577,3.21123754254415e-08,1.61818802981955e-08,2.00103498772861e-05,2.00103498772861e-05,0.457301679288438,0.457301679288438,0,TRUE,0.0019217432973754,1.3338468295831e-13,0.138111505279304,TRUE,"sL1",1,"sparse",0,1
299,0.237100594938202,3.11226102667206e-08,1.56830701739804e-08,1.96979013893029e-05,1.96979013893029e-05,0.457301924637939,0.457301924637939,0,TRUE,0.00189391122163592,1.08144012855071e-13,0.138111694427275,TRUE,"sL1",1,"sparse",0,1
300,0.237100563815592,3.01637595456761e-08,1.51998429981361e-08,1.9390463900277e-05,1.9390463900277e-05,0.457302167106501,0.457302167106501,0,TRUE,0.00186648633980682,1.14642877142407e-13,0.138111881407159,TRUE,"sL1",1,"sparse",0,1
301,0.237100533651832,2.9234837328751e-08,1.47317012364053e-08,1.90879525006483e-05,1.90879525006483e-05,0.457302406709547,0.457302406709547,0,TRUE,0.00183946214084623,8.51464129997182e-14,0.138112066227376,TRUE,"sL1",1,"sparse",0,1
302,0.237100504416995,2.83348892682334e-08,1.42781638128458e-08,1.87902838885794e-05,1.87902838885794e-05,0.457302643463236,0.457302643463236,0,TRUE,0.00181283225123852,1.23880392914772e-13,0.138112248897115,TRUE,"sL1",1,"sparse",0,1
303,0.237100476082105,2.74629926577674e-08,1.38387655360559e-08,1.84973763349348e-05,1.84973763349348e-05,0.457302877384427,0.457302877384427,0,TRUE,0.00178659043057606,9.33053924812456e-14,0.138112429426288,TRUE,"sL1",1,"sparse",0,1
304,0.237100448619113,2.66182553498862e-08,1.34130565429779e-08,1.82091496458155e-05,1.82091496458155e-05,0.457303108490623,0.457303108490623,0,TRUE,0.00176073056716969,1.60709237369027e-13,0.138112607825487,TRUE,"sL1",1,"sparse",0,1
305,0.237100422000857,2.57998140906768e-08,1.30006017672426e-08,1.7925525128241e-05,1.7925525128241e-05,0.457303336799938,0.457303336799938,0,TRUE,0.00173524667407139,9.99407756553594e-14,0.138112784105941,TRUE,"sL1",1,"sparse",0,1
306,0.237100396201043,2.50068347973365e-08,1.26009804235187e-08,1.76464255545571e-05,1.76464255545571e-05,0.457303562331051,0.457303562331051,0,TRUE,0.00171013288509919,1.0379715922228e-13,0.138112958279477,TRUE,"sL1",1,"sparse",0,1
307,0.237100371194209,2.42385100046594e-08,1.22137855154144e-08,1.73717751301733e-05,1.73717751301733e-05,0.45730378510317,0.45730378510317,0,TRUE,0.00168538345101456,2.25916518248948e-13,0.138113130358482,TRUE,"sL1",1,"sparse",0,1
308,0.237100346955699,2.34940577270581e-08,1.18386233594459e-08,1.71014994622299e-05,1.71014994622299e-05,0.457304005135999,0.457304005135999,0,TRUE,0.00166099273618005,1.12686328613753e-13,0.138113300355865,TRUE,"sL1",1,"sparse",0,1
309,0.237100323461641,2.27727246226994e-08,1.14751131270233e-08,1.68355255266826e-05,1.68355255266826e-05,0.45730422244969,0.45730422244969,0,TRUE,0.00163695521493459,7.12253471033923e-14,0.138113468285023,TRUE,"sL1",1,"sparse",0,1
310,0.237100300688916,2.20737790268544e-08,1.11228864032847e-08,1.6573781638267e-05,1.6573781638267e-05,0.457304437064826,0.457304437064826,0,TRUE,0.00161326546830608,1.35686919158271e-13,0.138113634159809,TRUE,"sL1",1,"sparse",0,1
311,0.237100278615137,2.13965130058114e-08,1.07815867653602e-08,1.63161974238012e-05,1.63161974238012e-05,0.457304649002377,0.457304649002377,0,TRUE,0.0015899181809846,1.55114738134105e-13,0.138113797994497,TRUE,"sL1",1,"sparse",0,1
312,0.237100257218624,2.07402432728099e-08,1.04508693697144e-08,1.60627037899403e-05,1.60627037899403e-05,0.457304858283676,0.457304858283676,0,TRUE,0.00156690813824874,2.76857733850479e-13,0.138113959803757,TRUE,"sL1",1,"sparse",0,1
313,0.237100236478381,2.01043084679942e-08,1.01304005619012e-08,1.58132328980714e-05,1.58132328980714e-05,0.457305064930383,0.457305064930383,0,TRUE,0.00154423022315694,1.96584263475239e-13,0.138114119602621,TRUE,"sL1",1,"sparse",0,1
314,0.237100216374072,1.94880677706344e-08,9.81985749419347e-09,1.55677181356428e-05,1.55677181356428e-05,0.457305268964464,0.457305268964464,0,TRUE,0.00152187941365221,1.76809894988083e-13,0.138114277406455,TRUE,"sL1",1,"sparse",0,1
315,0.237100196886005,1.8890900288504e-08,9.51892776288449e-09,1.53260940924066e-05,1.53260940924066e-05,0.457305470408163,0.457305470408163,0,TRUE,0.00149985078005091,1.05781585238249e-13,0.13811443323094,TRUE,"sL1",1,"sparse",0,1
316,0.237100177995104,1.83122084163045e-08,9.22730905275542e-09,1.50882965317197e-05,1.50882965317197e-05,0.457305669283971,0.457305669283971,0,TRUE,0.00147813948243485,1.45671350326563e-13,0.138114587092039,TRUE,"sL1",1,"sparse",0,1
317,0.237100159682896,1.77514104526821e-08,8.94470880101694e-09,1.48542623696161e-05,1.48542623696161e-05,0.457305865614607,0.457305865614607,0,TRUE,0.00145674076826147,1.43855059973763e-13,0.138114739005975,TRUE,"sL1",1,"sparse",0,1
318,0.237100141931485,1.72079449023421e-08,8.67084386670574e-09,1.46239296473086e-05,1.46239296473086e-05,0.457306059422996,0.457306059422996,0,TRUE,0.00143564996994983,1.2570923596056e-13,0.138114888989211,TRUE,"sL1",1,"sparse",0,1
319,0.237100124723541,1.66812685331585e-08,8.40544021555044e-09,1.43972375089337e-05,1.43972375089337e-05,0.45730625073224,0.45730625073224,0,TRUE,0.00141486250263289,2.59272593463154e-13,0.138115037058427,TRUE,"sL1",1,"sparse",0,1
320,0.237100108042272,1.61708544055283e-08,8.14823261744546e-09,1.41741261801924e-05,1.41741261801924e-05,0.457306439565604,0.457306439565604,0,TRUE,0.00139437386209664,1.06542368002592e-13,0.138115183230498,TRUE,"sL1",1,"sparse",0,1
321,0.237100091871418,1.56761934821947e-08,7.89896435049081e-09,1.39545369444315e-05,1.39545369444315e-05,0.457306625946494,0.457306625946494,0,TRUE,0.00137417962270413,1.41592576923393e-13,0.138115327522474,TRUE,"sL1",1,"sparse",0,1
322,0.237100076195224,1.51967938788466e-08,7.65738691851461e-09,1.37384121213264e-05,1.37384121213264e-05,0.457306809898433,0.457306809898433,0,TRUE,0.00135427543527444,1.47203070099815e-13,0.138115469951565,TRUE,"sL1",1,"sparse",0,1
323,0.23710006099843,1.47321760901598e-08,7.42325977873139e-09,1.35256950466988e-05,1.35256950466988e-05,0.457306991445053,0.457306991445053,0,TRUE,0.00133465702530107,7.70715413835301e-14,0.138115610535119,TRUE,"sL1",1,"sparse",0,1
324,0.237100046266254,1.42818812054468e-08,7.19635007628552e-09,1.33163300510909e-05,1.33163300510909e-05,0.457307170610063,0.457307170610063,0,TRUE,0.00131532019091817,1.2094307617359e-13,0.138115749290606,TRUE,"sL1",1,"sparse",0,1
325,0.237100031984373,1.3845459639894e-08,6.9764323913365e-09,1.31102624402345e-05,1.31102624402345e-05,0.457307347417247,0.457307347417247,0,TRUE,0.00129626080140705,1.96341508001846e-13,0.138115886235604,TRUE,"sL1",1,"sparse",0,1
326,0.237100018138913,1.34224789616333e-08,6.7632884922275e-09,1.29074384749589e-05,1.29074384749589e-05,0.45730752189044,0.45730752189044,0,TRUE,0.00127747479526205,1.43638570214879e-13,0.138116021387781,TRUE,"sL1",1,"sparse",0,1
327,0.237100004716434,1.30125200614728e-08,6.55670710012971e-09,1.27078053536035e-05,1.27078053536035e-05,0.457307694053517,0.457307694053517,0,TRUE,0.00125895817855906,1.3025934612855e-13,0.138116154764883,TRUE,"sL1",1,"sparse",0,1
328,0.237099991703914,1.26151775137195e-08,6.35648365835884e-09,1.25113111916482e-05,1.25113111916482e-05,0.457307863930372,0.457307863930372,0,TRUE,0.00124070702359246,1.50528250345984e-13,0.138116286384716,TRUE,"sL1",1,"sparse",0,1
329,0.237099979088737,1.22300581884005e-08,6.16242011394878e-09,1.23179050055514e-05,1.23179050055514e-05,0.457308031544914,0.457308031544914,0,TRUE,0.00122271746710043,2.84325535355622e-13,0.138116416265138,TRUE,"sL1",1,"sparse",0,1
330,0.237099966858679,1.18567814177961e-08,5.97432470053283e-09,1.21275366922334e-05,1.21275366922334e-05,0.457308196921046,0.457308196921046,0,TRUE,0.00120498570869455,1.41765377788649e-13,0.138116544424043,TRUE,"sL1",1,"sparse",0,1
331,0.237099955001897,1.14949789409291e-08,5.79201173786857e-09,1.19401570164592e-05,1.19401570164592e-05,0.457308360082657,0.457308360082657,0,TRUE,0.00118750800993013,1.42819545659952e-13,0.138116670879349,TRUE,"sL1",1,"sparse",0,1
332,0.237099943506918,1.11442939598749e-08,5.61530142798091e-09,1.17557175890883e-05,1.17557175890883e-05,0.457308521053611,0.457308521053611,0,TRUE,0.00117028069231421,2.46821702815728e-13,0.138116795648991,TRUE,"sL1",1,"sparse",0,1
333,0.237099932362624,1.08043811675174e-08,5.44401966600325e-09,1.15741708536993e-05,1.15741708536993e-05,0.457308679857731,0.457308679857731,0,TRUE,0.00115330013645567,2.29878687951747e-13,0.138116918750903,TRUE,"sL1",1,"sparse",0,1
334,0.237099921558243,1.04749058316145e-08,5.27799785397225e-09,1.1395470070029e-05,1.1395470070029e-05,0.457308836518796,0.457308836518796,0,TRUE,0.00113656278061785,2.15936929155083e-13,0.138117040203016,TRUE,"sL1",1,"sparse",0,1
335,0.237099911083337,1.01555445441992e-08,5.11707272203873e-09,1.12195692979932e-05,1.12195692979932e-05,0.457308991060524,0.457308991060524,0,TRUE,0.00112006511923882,1.63785166746032e-13,0.138117160023241,TRUE,"sL1",1,"sparse",0,1
336,0.237099900927793,9.84598289011096e-09,4.96108615454546e-09,1.10464233819114e-05,1.10464233819114e-05,0.457309143506565,0.457309143506565,0,TRUE,0.00110380370228997,1.77891762654767e-13,0.138117278229467,TRUE,"sL1",1,"sparse",0,1
337,0.23709989108181,9.54591727886367e-09,4.80988502406708e-09,1.08759879370491e-05,1.08759879370491e-05,0.457309293880497,0.457309293880497,0,TRUE,0.00108777513357353,2.31341663305249e-13,0.138117394839545,TRUE,"sL1",1,"sparse",0,1
338,0.237099881535893,9.25505416748962e-09,4.66332102843965e-09,1.07082193333689e-05,1.07082193333689e-05,0.457309442205808,0.457309442205808,0,TRUE,0.00107197606980019,1.80012478083544e-13,0.138117509871288,TRUE,"sL1",1,"sparse",0,1
339,0.237099872280838,8.97310728498191e-09,4.52125053632138e-09,1.05430746827065e-05,1.05430746827065e-05,0.457309588505897,0.457309588505897,0,TRUE,0.00105640321969396,2.08869569878344e-13,0.138117623342455,TRUE,"sL1",1,"sparse",0,1
340,0.237099863307731,8.69980135154158e-09,4.38353443528176e-09,1.03805118237209e-05,1.03805118237209e-05,0.457309732804062,0.457309732804062,0,TRUE,0.00104105334264554,9.90388330911942e-14,0.138117735270751,TRUE,"sL1",1,"sparse",0,1
341,0.23709985460793,8.43486927526449e-09,4.25003798590614e-09,1.02204893087847e-05,1.02204893087847e-05,0.457309875123492,0.457309875123492,0,TRUE,0.00102592324774412,1.42079115262393e-13,0.138117845673816,TRUE,"sL1",1,"sparse",0,1
342,0.23709984617306,8.17805084762924e-09,4.12063068236059e-09,1.00629663913882e-05,1.00629663913882e-05,0.457310015487267,0.457310015487267,0,TRUE,0.0010110097931309,1.202852092326e-13,0.138117954569219,TRUE,"sL1",1,"sparse",0,1
343,0.23709983799501,7.92909773950079e-09,3.99518611420571e-09,9.90790301109311e-06,9.90790301109311e-06,0.45731015391834,0.45731015391834,0,TRUE,0.000996309884508336,2.63505295543874e-13,0.138118061974453,TRUE,"sL1",1,"sparse",0,1
344,0.237099830065912,7.6877643695461e-09,3.87358183685818e-09,9.7552597836438e-06,9.7552597836438e-06,0.457310290439543,0.457310290439543,0,TRUE,0.000981820474678949,1.03537106305085e-13,0.13811816790693,TRUE,"sL1",1,"sparse",0,1
345,0.237099822378148,7.45381686928503e-09,3.75569924224038e-09,9.60499798503365e-06,9.60499798503365e-06,0.457310425073574,0.457310425073574,0,TRUE,0.000967538562340436,1.27387569342709e-13,0.138118272383974,TRUE,"sL1",1,"sparse",0,1
346,0.237099814924331,7.22702636624106e-09,3.64142343781644e-09,9.45707954285288e-06,9.45707954285288e-06,0.457310557842996,0.457310557842996,0,TRUE,0.000953461191405193,1.67084885446579e-13,0.138118375422816,TRUE,"sL1",1,"sparse",0,1
347,0.237099807697304,7.00717292523301e-09,3.53064312633576e-09,9.31146702195368e-06,9.31146702195368e-06,0.457310688770229,0.457310688770229,0,TRUE,0.000939585449963479,2.02136497913374e-13,0.13811847704059,TRUE,"sL1",1,"sparse",0,1
348,0.237099800690131,6.79404243975057e-09,3.42325049121881e-09,9.16812361341617e-06,9.16812361341617e-06,0.457310817877546,0.457310817877546,0,TRUE,0.000925908469732086,6.82254997322021e-14,0.138118577254329,TRUE,"sL1",1,"sparse",0,1
349,0.237099793896089,6.58742727033257e-09,3.31914108564093e-09,9.02701312375932e-06,9.02701312375932e-06,0.45731094518707,0.45731094518707,0,TRUE,0.000912427424936046,3.28506254453619e-13,0.13811867608096,TRUE,"sL1",1,"sparse",0,1
350,0.237099787308662,6.38712627232252e-09,3.21821372476685e-09,8.88809996247895e-06,8.88809996247895e-06,0.457311070720773,0.457311070720773,0,TRUE,0.000899139531838348,3.13366059836493e-13,0.138118773537301,TRUE,"sL1",1,"sparse",0,1
351,0.237099780921535,6.1929458505805e-09,3.1203703818038e-09,8.75134913309087e-06,8.75134913309087e-06,0.457311194500463,0.457311194500463,0,TRUE,0.000886042047526407,1.36456820717317e-13,0.138118869640057,TRUE,"sL1",1,"sparse",0,1
352,0.23709977472859,6.00469660105851e-09,3.02551608764297e-09,8.61672621982305e-06,8.61672621982305e-06,0.45731131654779,0.45731131654779,0,TRUE,0.000873132269960274,1.68116894623191e-13,0.138118964405816,TRUE,"sL1",1,"sparse",0,1
353,0.237099768723893,5.82219750189239e-09,2.93355883325862e-09,8.48419737957364e-06,8.48419737957364e-06,0.457311436884237,0.457311436884237,0,TRUE,0.000860407536429796,1.47910030224155e-13,0.138119057851046,TRUE,"sL1",1,"sparse",0,1
354,0.237099762901695,5.6452701124865e-09,2.84440947607748e-09,8.35372932965447e-06,8.35372932965447e-06,0.457311555531121,0.457311555531121,0,TRUE,0.000847865223338658,1.82356444592468e-13,0.138119149992095,TRUE,"sL1",1,"sparse",0,1
355,0.237099757256425,5.47374343073948e-09,2.75798164893395e-09,8.22528933957352e-06,8.22528933957352e-06,0.457311672509588,0.457311672509588,0,TRUE,0.000835502745351982,8.32682745829182e-14,0.138119240845184,TRUE,"sL1",1,"sparse",0,1
356,0.237099751782682,5.30745217219852e-09,2.67419167147733e-09,8.09884521929462e-06,8.09884521929462e-06,0.457311787840609,0.457311787840609,0,TRUE,0.000823317554773406,1.52190384974125e-13,0.138119330426407,TRUE,"sL1",1,"sparse",0,1
357,0.23709974647523,5.14623474390241e-09,2.59295846600129e-09,7.97436531123801e-06,7.97436531123801e-06,0.457311901544983,0.457311901544983,0,TRUE,0.000811307140969756,1.9483376230754e-13,0.138119418751729,TRUE,"sL1",1,"sparse",0,1
358,0.237099741328995,4.98993485420485e-09,2.51420347426812e-09,7.85181847978819e-06,7.85181847978819e-06,0.457312013643329,0.457312013643329,0,TRUE,0.000799469029565816,1.80697337824778e-13,0.138119505836982,TRUE,"sL1",1,"sparse",0,1
359,0.23709973633906,4.83840198461927e-09,2.43785057821959e-09,7.73117410239031e-06,7.73117410239031e-06,0.457312124156088,0.457312124156088,0,TRUE,0.00078780078212555,6.54060621063725e-14,0.138119591697866,TRUE,"sL1",1,"sparse",0,1
360,0.237099731500658,4.69149094572963e-09,2.36382602306068e-09,7.61240206028539e-06,7.61240206028539e-06,0.457312233103517,0.457312233103517,0,TRUE,0.00077629999520937,9.06170973346413e-14,0.138119676349945,TRUE,"sL1",1,"sparse",0,1
361,0.237099726809167,4.54905693669794e-09,2.29205834201865e-09,7.49547273011843e-06,7.49547273011843e-06,0.457312340505698,0.457312340505698,0,TRUE,0.000764964299977464,1.63264921247075e-13,0.138119759808645,TRUE,"sL1",1,"sparse",0,1
362,0.23709972226011,4.41096623116088e-09,2.22247828474967e-09,7.38035697421728e-06,7.38035697421728e-06,0.457312446382518,0.457312446382518,0,TRUE,0.000753791361733414,7.47276476243431e-14,0.138119842089255,TRUE,"sL1",1,"sparse",0,1
363,0.237099717849144,4.27708216066414e-09,2.15501874732883e-09,7.26702613321693e-06,7.26702613321693e-06,0.45731255075369,0.45731255075369,0,TRUE,0.000742778879085736,1.95446923013455e-13,0.138119923206926,TRUE,"sL1",1,"sparse",0,1
364,0.237099713572062,4.14727865938325e-09,2.08961470499256e-09,7.15545201752024e-06,7.15545201752024e-06,0.457312653638732,0.457312653638732,0,TRUE,0.00073192458365378,2.35921985135096e-13,0.138120003176665,TRUE,"sL1",1,"sparse",0,1
365,0.237099709424783,4.02142846800402e-09,2.02620314558319e-09,7.04560689697109e-06,7.04560689697109e-06,0.45731275505698,0.45731275505698,0,TRUE,0.000721226239364703,1.30634784275507e-13,0.13812008201334,TRUE,"sL1",1,"sparse",0,1
366,0.237099705403355,3.89941146039519e-09,1.96472300773403e-09,6.93746349654528e-06,6.93746349654528e-06,0.457312855027581,0.457312855027581,0,TRUE,0.000710681642007361,1.97706779690086e-13,0.138120159731676,TRUE,"sL1",1,"sparse",0,1
367,0.237099701503943,3.78111042476093e-09,1.90511511866887e-09,6.83099498504062e-06,6.83099498504062e-06,0.457312953569493,0.457312953569493,0,TRUE,0.000700288618890868,9.32489421632144e-14,0.138120236346255,TRUE,"sL1",1,"sparse",0,1
368,0.237099697722833,3.66641092486297e-09,1.84732213570691e-09,6.72617497008822e-06,6.72617497008822e-06,0.457313050701484,0.457313050701484,0,TRUE,0.000690045027913751,1.38759742106542e-13,0.138120311871515,TRUE,"sL1",1,"sparse",0,1
369,0.237099694056422,3.55520310413304e-09,1.79128848735143e-09,6.62297748749592e-06,6.62297748749592e-06,0.457313146442134,0.457313146442134,0,TRUE,0.000679948757561571,7.20149128949946e-14,0.138120386321749,TRUE,"sL1",1,"sparse",0,1
370,0.237099690501219,3.44737993707156e-09,1.73696031977601e-09,6.52137699687437e-06,6.52137699687437e-06,0.457313240809834,0.457313240809834,0,TRUE,0.000669997726211903,2.28367553890279e-13,0.138120459711107,TRUE,"sL1",1,"sparse",0,1
371,0.237099687053839,3.34283742353669e-09,1.68428544142411e-09,6.42134837243203e-06,6.42134837243203e-06,0.457313333822785,0.457313333822785,0,TRUE,0.000660189881548719,2.18807334527304e-13,0.138120532053595,TRUE,"sL1",1,"sparse",0,1
372,0.237099683711001,3.24147592101198e-09,1.63321327171775e-09,6.32286689663967e-06,6.32286689663967e-06,0.457313425498995,0.457313425498995,0,TRUE,0.000650523200316223,1.63128240849185e-13,0.138120603363071,TRUE,"sL1",1,"sparse",0,1
373,0.237099680469526,3.14319806293817e-09,1.58369479062729e-09,6.22590825221962e-06,6.22590825221962e-06,0.457313515856286,0.457313515856286,0,TRUE,0.000640995687976148,2.58095446671105e-13,0.138120673653249,TRUE,"sL1",1,"sparse",0,1
374,0.237099677326327,3.0479093138247e-09,1.53568248977537e-09,6.13044851695286e-06,6.13044851695286e-06,0.457313604912288,0.457313604912288,0,TRUE,0.000631605377707931,1.71028244831275e-13,0.1381207429377,TRUE,"sL1",1,"sparse",0,1
375,0.237099674278418,2.95551805251648e-09,1.48913032503203e-09,6.03646415505676e-06,6.03646415505676e-06,0.457313692684443,0.457313692684443,0,TRUE,0.000622350330648311,1.71444830878653e-13,0.138120811229846,TRUE,"sL1",1,"sparse",0,1
376,0.2370996713229,2.86593609954977e-09,1.4439936713124e-09,5.94393201217357e-06,5.94393201217357e-06,0.457313779190004,0.457313779190004,0,TRUE,0.00061322863519072,8.18470523336359e-14,0.138120878542968,TRUE,"sL1",1,"sparse",0,1
377,0.237099668456964,2.77907766244034e-09,1.40022927789813e-09,5.85282930763785e-06,5.85282930763785e-06,0.457313864446032,0.457313864446032,0,TRUE,0.000604238406448833,1.14496622709725e-13,0.138120944890199,TRUE,"sL1",1,"sparse",0,1
378,0.237099665677886,2.69485991855056e-09,1.35779522552137e-09,5.76313362828835e-06,5.76313362828835e-06,0.457313948469403,0.457313948469403,0,TRUE,0.000595377786136058,2.4625162012575e-13,0.13812101028453,TRUE,"sL1",1,"sparse",0,1
379,0.237099662983026,2.61320079464333e-09,1.31665088538425e-09,5.67482292331117e-06,5.67482292331117e-06,0.457314031276804,0.457314031276804,0,TRUE,0.000586644941865568,1.84202599016192e-13,0.138121074738805,TRUE,"sL1",1,"sparse",0,1
380,0.237099660369826,2.53402376859668e-09,1.27675687855696e-09,5.58787549714544e-06,5.58787549714544e-06,0.457314112884736,0.457314112884736,0,TRUE,0.000578038067004186,1.19043082659793e-13,0.138121138265728,TRUE,"sL1",1,"sparse",0,1
381,0.237099657835802,2.45725170766598e-09,1.23807503685463e-09,5.50227000240427e-06,5.50227000240427e-06,0.457314193309513,0.457314193309513,0,TRUE,0.000569555380158448,1.19665349599624e-13,0.138121200877856,TRUE,"sL1",1,"sparse",0,1
382,0.23709965537855,2.38281308573285e-09,1.20056836606405e-09,5.41798543662567e-06,5.41798543662567e-06,0.457314272567261,0.457314272567261,0,TRUE,0.00056119512494247,1.78450263364041e-13,0.138121262587607,TRUE,"sL1",1,"sparse",0,1
383,0.237099652995737,2.3106346003221e-09,1.16420100844566e-09,5.33500113452275e-06,5.33500113452275e-06,0.457314350673923,0.457314350673923,0,TRUE,0.000552955569408095,1.21070534812707e-13,0.138121323407252,TRUE,"sL1",1,"sparse",0,1
384,0.237099650685102,2.24064874987384e-09,1.12893820811686e-09,5.25329676215527e-06,5.25329676215527e-06,0.457314427645259,0.457314427645259,0,TRUE,0.00054483500586219,1.22579672214546e-13,0.138121383348926,TRUE,"sL1",1,"sparse",0,1
385,0.237099648444454,2.17278797731701e-09,1.09474627634161e-09,5.17285231229844e-06,5.17285231229844e-06,0.457314503496843,0.457314503496843,0,TRUE,0.000536831750494102,2.02998382682891e-13,0.138121442424618,TRUE,"sL1",1,"sparse",0,1
386,0.237099646271666,2.10698755664929e-09,1.06159255905159e-09,5.09364809898435e-06,5.09364809898435e-06,0.45731457824407,0.45731457824407,0,TRUE,0.000528944142909397,1.1717361813189e-13,0.13812150064618,TRUE,"sL1",1,"sparse",0,1
387,0.237099644164678,2.0431852876257e-09,1.02944540391243e-09,5.01566475054634e-06,5.01566475054634e-06,0.45731465190215,0.45731465190215,0,TRUE,0.000521170545908215,1.36697568461222e-13,0.138121558025322,TRUE,"sL1",1,"sparse",0,1
388,0.237099642121493,1.98131930306822e-09,9.98274129992928e-10,4.93888320661626e-06,4.93888320661626e-06,0.457314724486116,0.457314724486116,0,TRUE,0.000513509344979361,1.02767298912426e-13,0.138121614573619,TRUE,"sL1",1,"sparse",0,1
389,0.237099640140174,1.92133076115653e-09,9.68048997359845e-10,4.86328471108948e-06,4.86328471108948e-06,0.457314796010821,0.457314796010821,0,TRUE,0.000505958948331158,9.75594723240205e-14,0.138121670302505,TRUE,"sL1",1,"sparse",0,1
390,0.237099638218843,1.86316354011673e-09,9.38741177904390e-10,4.78885080789509e-06,4.78885080789509e-06,0.457314866490938,0.457314866490938,0,TRUE,0.000498517786233742,2.56116137031208e-13,0.138121725223277,TRUE,"sL1",1,"sparse",0,1
391,0.237099636355679,1.80676174021954e-09,9.10322727289069e-10,4.71556333603531e-06,4.71556333603531e-06,0.457314935940964,0.457314935940964,0,TRUE,0.000491184310747688,2.83039028045938e-13,0.138121779347098,TRUE,"sL1",1,"sparse",0,1
392,0.237099634548918,1.75207004460276e-09,8.82766557402284e-10,4.6434044239967e-06,4.6434044239967e-06,0.457315004375224,0.457315004375224,0,TRUE,0.000483956995675008,1.45277566879575e-13,0.138121832684992,TRUE,"sL1",1,"sparse",0,1
393,0.237099632796848,1.69903810465222e-09,8.5604640982375e-10,4.57235648531458e-06,4.57235648531458e-06,0.457315071807864,0.457315071807864,0,TRUE,0.000476834335822243,1.89694846871748e-13,0.138121885247853,TRUE,"sL1",1,"sparse",0,1
394,0.237099631097809,1.64761496113108e-09,8.30136830639486e-10,4.50240221427223e-06,4.50240221427223e-06,0.457315138252857,0.457315138252857,0,TRUE,0.00046981484699037,1.92132051064456e-13,0.138121937046439,TRUE,"sL1",1,"sparse",0,1
395,0.237099629450194,1.59775190300415e-09,8.0501314489499e-10,4.43352458016306e-06,4.43352458016306e-06,0.457315203724006,0.457315203724006,0,TRUE,0.000462897065685403,9.22954421976468e-14,0.138121988091376,TRUE,"sL1",1,"sparse",0,1
396,0.237099627852443,1.5494003580141e-09,7.80651433206079e-10,4.36570682402029e-06,4.36570682402029e-06,0.457315268234943,0.457315268234943,0,TRUE,0.000456079548877038,1.17267523321384e-13,0.138122038393159,TRUE,"sL1",1,"sparse",0,1
397,0.237099626303042,1.50251566743975e-09,7.57028508039646e-10,4.29893245330387e-06,4.29893245330387e-06,0.45731533179913,0.45731533179913,0,TRUE,0.000449360873323961,2.20987971677345e-13,0.138122087962152,TRUE,"sL1",1,"sparse",0,1
398,0.237099624800527,1.45705245091499e-09,7.34121891043298e-10,4.23318523705643e-06,4.23318523705643e-06,0.457315394429861,0.457315394429861,0,TRUE,0.000442739635868989,4.59859904505431e-13,0.13812213680859,TRUE,"sL1",1,"sparse",0,1
399,0.237099623343474,1.41296729871954e-09,7.11909791606117e-10,4.16844920272506e-06,4.16844920272506e-06,0.457315456140265,0.457315456140265,0,TRUE,0.00043621445249655,2.29691718228136e-13,0.13812218494258,TRUE,"sL1",1,"sparse",0,1
400,0.237099621930507,1.37021852197883e-09,6.90371085235902e-10,4.10470863183532e-06,4.10470863183532e-06,0.457315516943304,0.457315516943304,0,TRUE,0.000429783958711733,1.56122414592245e-13,0.138122232374102,TRUE,"sL1",1,"sparse",0,1
401,0.237099620560288,1.32876654124203e-09,6.69485293220914e-10,4.04194805399868e-06,4.04194805399868e-06,0.457315576851775,0.457315576851775,0,TRUE,0.000423446809016525,1.34935590644048e-13,0.138122279113008,TRUE,"sL1",1,"sparse",0,1
402,0.237099619231522,1.28856969539015e-09,6.49232562700978e-10,3.98015224483639e-06,3.98015224483639e-06,0.457315635878317,0.457315635878317,0,TRUE,0.000417201676376491,1.24703133734532e-13,0.138122325169028,TRUE,"sL1",1,"sparse",0,1
403,0.237099617942952,1.24959281810888e-09,6.29593647317705e-10,3.91930622133023e-06,3.91930622133023e-06,0.457315694035401,0.457315694035401,0,TRUE,0.000411047252343458,1.19690332150462e-13,0.138122370551765,TRUE,"sL1",1,"sparse",0,1
404,0.237099616693359,1.21179491441303e-09,6.10549888822488e-10,3.85939523765701e-06,3.85939523765701e-06,0.457315751335348,0.457315751335348,0,TRUE,0.000404982246638723,1.5247299845817e-13,0.138122415270702,TRUE,"sL1",1,"sparse",0,1
405,0.237099615481564,1.17514395436835e-09,5.92083198637799e-10,3.8004047815589e-06,3.8004047815589e-06,0.457315807790312,0.457315807790312,0,TRUE,0.000399005386941313,7.63736720392455e-14,0.138122459335198,TRUE,"sL1",1,"sparse",0,1
406,0.23709961430642,1.13960316183714e-09,5.74176040441931e-10,3.74232056990339e-06,3.74232056990339e-06,0.457315863412295,0.457315863412295,0,TRUE,0.000393115418616427,2.17853510299986e-13,0.138122502754492,TRUE,"sL1",1,"sparse",0,1
407,0.237099613166817,1.10513836970583e-09,5.56811412982408e-10,3.68512854424952e-06,3.68512854424952e-06,0.457315918213143,0.457315918213143,0,TRUE,0.000387311104354042,1.64901430586858e-13,0.138122545537705,TRUE,"sL1",1,"sparse",0,1
408,0.237099612061679,1.07171926888583e-09,5.39972834499272e-10,3.62881487159663e-06,3.62881487159663e-06,0.457315972204545,0.457315972204545,0,TRUE,0.000381591224179684,1.13595576756607e-13,0.138122587693838,TRUE,"sL1",1,"sparse",0,1
409,0.23709961098996,1.03931060979612e-09,5.23644325496161e-10,3.57336593355255e-06,3.57336593355255e-06,0.457316025398046,0.457316025398046,0,TRUE,0.000375954574994886,1.0457893346531e-13,0.138122629231776,TRUE,"sL1",1,"sparse",0,1
410,0.237099609950649,1.00788441481647e-09,5.07810394241378e-10,3.51876832959991e-06,3.51876832959991e-06,0.457316077805033,0.457316077805033,0,TRUE,0.000370399970542975,2.02053326554472e-13,0.138122670160287,TRUE,"sL1",1,"sparse",0,1
411,0.237099608942764,9.77410402613899e-10,4.92456021314105e-10,3.46500886832559e-06,3.46500886832559e-06,0.457316129436743,0.457316129436743,0,TRUE,0.000364926240943744,1.07702406865093e-13,0.138122710488026,TRUE,"sL1",1,"sparse",0,1
1,35.6155206427984,25.2745188486874,6.04890423651367,0.733878805231458,1.45240927151789,23.2565820283222,8.39350826558817,0,TRUE,36.3876791110287,6.912070970768e-16,0.192274960936347,TRUE,"sL1",5,"sparse",0,1
2,10.341001794111,5.16093207003067,0.955784738583227,0.202141642506926,0.648870292839271,10.4166664127076,6.14542073427478,0,TRUE,20.2338404976248,1.98482594030729e-15,0.368854970318844,TRUE,"sL1",5,"sparse",0,1
3,5.1800697240803,2.43487537107057,0.467139239094585,0.140160375971934,0.437219998784597,5.81516473261229,3.45459241334006,0,TRUE,9.8756206050662,1.30118272201593e-14,0.185396790698356,TRUE,"sL1",5,"sparse",0,1
4,2.74519435300973,0.933692184776884,0.171365060618694,0.0761037469739484,0.247619944819237,3.55043572005772,2.5058331169305,0,TRUE,5.09669991455686,1.89120955409518e-14,0.128964496747688,TRUE,"sL1",5,"sparse",0,1
5,1.81150216823285,0.430819189960434,0.0631513675517086,0.0426188159620674,0.167768532180939,2.57611479324543,2.01443560301903,0,TRUE,3.51151897951505,3.69604240131058e-14,0.120737385166163,TRUE,"sL1",5,"sparse",0,1
6,1.38068297827241,0.271628290177233,0.0344120725464953,0.0318507279730633,0.138482782210757,2.04434670677459,1.66357685547748,0,TRUE,2.76347370410168,3.77871723829886e-14,0.122332779152433,TRUE,"sL1",5,"sparse",0,1
7,1.10905468809518,0.202427365173215,0.0235858558100946,0.026823691918307,0.122722231614288,1.67793541385185,1.38353833783497,0,TRUE,2.27080878236958,1.18065211615325e-13,0.125941722222988,TRUE,"sL1",5,"sparse",0,1
8,0.906627322921965,0.167863111599678,0.0186082248056968,0.0239337509276865,0.112139708805989,1.39776279627578,1.15213577169524,0,TRUE,1.95612363524759,4.90577968504594e-14,0.129916722379545,TRUE,"sL1",5,"sparse",0,1
9,0.738764211322288,0.1463063801918,0.0162915700498084,0.0224723064765986,0.104275114493273,1.16675030024025,0.95611325884589,0,TRUE,1.74554891041761,1.12270228932822e-13,0.133975315152253,TRUE,"sL1",5,"sparse",0,1
10,0.592457831130487,0.116486078220928,0.013953468986582,0.0207149892224614,0.0923204050836834,0.965089724239298,0.800301282151882,0,TRUE,1.54043615311042,1.01607581907905e-13,0.137780382322995,TRUE,"sL1",5,"sparse",0,1
11,0.475971752909559,0.0790260396302656,0.0099860213378617,0.0171332748056257,0.0745357195511143,0.804441856834476,0.692679252757802,0,TRUE,1.33189198012176,7.90592250345417e-14,0.140924780615606,TRUE,"sL1",5,"sparse",0,1
12,0.396945713279294,0.0519471926718354,0.00647450389847253,0.0133332345992013,0.0588465506006411,0.695466995939421,0.621191399860186,0,TRUE,1.16727252514702,7.09989586415971e-14,0.143018196421046,TRUE,"sL1",5,"sparse",0,1
13,0.344998520607458,0.0352282631468174,0.00434040448381449,0.0106485676545023,0.047713242397249,0.622522728503995,0.57154390466057,0,TRUE,0.997731729666731,8.49575286634441e-14,0.143878347631463,TRUE,"sL1",5,"sparse",0,1
14,0.309770257460641,0.0238775293439981,0.00293072489232348,0.00864715602377502,0.0390806743595837,0.571357573027661,0.536359584565583,0,TRUE,0.825703471402206,1.5028919279607e-13,0.143760828270387,TRUE,"sL1",5,"sparse",0,1
15,0.285892728116643,0.0160178773391672,0.00195548903358417,0.00702690560188042,0.031959208168366,0.535349187594801,0.511598789724772,0,TRUE,0.675095473927173,1.14328256069046e-13,0.143149819823634,TRUE,"sL1",5,"sparse",0,1
16,0.269874850777476,0.010701738336209,0.00129837929432637,0.0057085463439751,0.0260804723376396,0.510411402790245,0.494410813934848,0,TRUE,0.553668091620748,8.2948957363352e-14,0.142393638928865,TRUE,"sL1",5,"sparse",0,1
17,0.259173112441267,0.00715627807432512,0.000863918022087336,0.00464318573048794,0.0212734053849667,0.493367376034589,0.482611163876661,0,TRUE,0.457620619565866,1.09940485621843e-13,0.141659984858892,TRUE,"sL1",5,"sparse",0,1
18,0.252016834366942,0.00479634525547853,0.000576996403954538,0.00378288390877917,0.0173626250576037,0.481795654457289,0.474562625913765,0,TRUE,0.380297758622164,1.31508750089225e-13,0.141011481128385,TRUE,"sL1",5,"sparse",0,1
19,0.247220489111463,0.0032225294641624,0.000386654480204873,0.00308710907264493,0.0141870748809986,0.47395836109064,0.469087817726796,0,TRUE,0.316709297965729,2.52406383912833e-13,0.140462264462713,TRUE,"sL1",5,"sparse",0,1
20,0.243997959647301,0.00217085414512483,0.000259888165610269,0.00252369747094924,0.011610100766799,0.468651863235389,0.465365347959866,0,TRUE,0.263820883287973,1.70705986460593e-13,0.140006886799037,TRUE,"sL1",5,"sparse",0,1
21,0.241827105502176,0.00146689905771191,0.000175235001795145,0.00206708073755022,0.00951898301402205,0.465055607751789,0.462831785069456,0,TRUE,0.219704372215669,2.71918606142213e-13,0.139633469357759,TRUE,"sL1",5,"sparse",0,1
22,0.240360206444464,0.000994891286170363,0.000118582192099762,0.00169676203464166,0.00782175126009402,0.462614013965679,0.461103911575651,0,TRUE,0.182944484373239,4.61555114069398e-13,0.139329177297224,TRUE,"sL1",5,"sparse",0,1
23,0.239365315158294,0.000677772362887158,8.05860242690708e-05,0.00139624673230717,0.00644373137360149,0.460952137461477,0.459922173609679,0,TRUE,0.152381508147154,1.73142018348657e-13,0.139082219345993,TRUE,"sL1",5,"sparse",0,1
24,0.238687542795406,0.000464190241839191,5.50397946628036e-05,0.00115223611245774,0.0053244081155198,0.45981734883013,0.459111120286764,0,TRUE,0.127022253078801,1.76791790712243e-13,0.138882402076348,TRUE,"sL1",5,"sparse",0,1
25,0.238223352553567,0.000319904107020735,3.78138590268607e-05,0.000953991348265699,0.0044147560053075,0.459039529429245,0.458552222011255,0,TRUE,0.106011278697835,2.15431754617106e-13,0.138721142621654,TRUE,"sL1",5,"sparse",0,1
26,0.237903448446547,0.000222071273483143,2.61576709384728e-05,0.000792827452112976,0.0036750412025116,0.458504091792434,0.458165368190685,0,TRUE,0.0886177291233697,1.87656457965346e-13,0.138591307020361,TRUE,"sL1",5,"sparse",0,1
27,0.237681377173063,0.000155442477142276,1.82374600398495e-05,0.000661710556686398,0.00307303844944703,0.45813377346384,0.457896342871457,0,TRUE,0.0742236910576752,2.01912065434341e-13,0.138487009952264,TRUE,"sL1",5,"sparse",0,1
28,0.237525934695921,0.000109827552201847,1.28292993990423e-05,0.000554937133321864,0.00258259365903873,0.457876388442767,0.457708376741247,0,TRUE,0.0623113671894552,1.07320003814237e-13,0.138403421299497,TRUE,"sL1",5,"sparse",0,1
29,0.237416107143719,7.84078397859655e-05,9.11517036633952e-06,0.000467877985960398,0.0021824678513369,0.457696603020495,0.45757646100403,0,TRUE,0.0524496441746482,2.02816845566292e-13,0.138336592787169,TRUE,"sL1",5,"sparse",0,1
30,0.237337699303933,5.66127657488369e-05,6.54741749743482e-06,0.000396773549251623,0.00185540817806592,0.457570419791954,0.457483524386758,0,TRUE,0.0442810877416144,7.25352175847313e-14,0.138283307332921,TRUE,"sL1",5,"sparse",0,1
31,0.237281086538184,4.13720417516972e-05,4.75863360155621e-06,0.000338569950510237,0.00158740151574073,0.457481479287476,0.457417863377887,0,TRUE,0.0375100815812104,1.8504589312408e-13,0.138240950360877,TRUE,"sL1",5,"sparse",0,1
32,0.237239714496433,3.06177944168762e-05,3.50172377999768e-06,0.000290787500267835,0.00136707421873105,0.457418579472685,0.45737141397849,0,TRUE,0.0318924412032841,1.59819512290703e-13,0.138207401233905,TRUE,"sL1",5,"sparse",0,1
33,0.237209096702016,2.29529261974448e-05,2.61001751441173e-06,0.000251414925263371,0.0011852081790095,0.457374010551635,0.457338588034172,0,TRUE,0.0272265597494345,1.02240278176191e-13,0.138180942580675,TRUE,"sL1",5,"sparse",0,1
34,0.237186143775818,1.74300324482513e-05,1.97070094001843e-06,0.000218823935659851,0.00103434878543747,0.457342435467987,0.457315488316206,0,TRUE,0.0233459882638532,1.65322198913414e-13,0.138160185202205,TRUE,"sL1",5,"sparse",0,1
35,0.23716871374337,1.34038630204836e-05,1.50710240900461e-06,0.000191699770341842,0.0009084851172976,0.457320135788632,0.457299377823933,0,TRUE,0.0201132837199573,1.46485946267246e-13,0.138144006306666,TRUE,"sL1",5,"sparse",0,1
36,0.23715530988035,1.04327315955943e-05,1.16686574106747e-06,0.000168984277538828,0.000802786949523402,0.457304502449488,0.457288319910862,0,TRUE,0.0174149395558069,2.14426857633757e-13,0.138131498982784,TRUE,"sL1",5,"sparse",0,1
37,0.237144877148754,8.21252632549063e-06,9.14041955671955e-07,0.000149828891747968,0.00071338688483417,0.457293690814693,0.457280933380862,0,TRUE,0.0151572210219381,3.03557868376956e-13,0.138121931039545,TRUE,"sL1",5,"sparse",0,1
38,0.237136664622429,6.53245545742531e-06,7.23791423421851e-07,0.000133555550589211,0.000637199034720625,0.457286386192542,0.457276225126787,0,TRUE,0.0132627465012725,2.81173038676747e-13,0.138114711579991,TRUE,"sL1",5,"sparse",0,1
39,0.237130132166971,5.24530082710029e-06,5.78827061946918e-07,0.000119624133405173,0.000571768033353751,0.457281643768433,0.457273475205456,0,TRUE,0.0116676782358924,2.02522762126961e-13,0.138109363915986,TRUE,"sL1",5,"sparse",0,1
40,0.237124886866144,4.24736913501311e-06,4.67020344863393e-07,0.000107605387214802,0.000515143780636872,0.457278778808391,0.457272157483485,0,TRUE,0.0103194079281547,9.55184130535741e-14,0.138105503654036,TRUE,"sL1",5,"sparse",0,1
41,0.237120639497009,3.46493677227944e-06,3.7978519226779e-07,9.71585501054048e-05,0.000465778292555957,0.457277290929499,0.457271884502751,0,TRUE,0.00917464299680434,2.30997038030864e-13,0.138102820981578,TRUE,"sL1",5,"sparse",0,1
42,0.237117174560237,2.84505129818924e-06,3.10983219965695e-07,8.80130219048488e-05,0.000422441582150856,0.457276811542254,0.457272368907933,0,TRUE,0.00819781734871227,2.20777525147997e-13,0.138101066355882,TRUE,"sL1",5,"sparse",0,1
43,0.237114329508939,2.3492627349575e-06,2.56179186829137e-07,7.99535081675425e-05,0.000384153800747195,0.457277067121938,0.457273396255831,0,TRUE,0.00735976618158411,9.74801437054087e-14,0.138100038944117,TRUE,"sL1",5,"sparse",0,1
44,0.237111980246204,1.94933048372481e-06,2.12132272401255e-07,7.28081109438512e-05,0.0003501310862498,0.457277853346286,0.457274805690523,0,TRUE,0.0066366174231613,1.21080927253942e-13,0.138099577285196,TRUE,"sL1",5,"sparse",0,1
45,0.23711003091572,1.62426665051285e-06,1.76446638667354e-07,6.64388810716186e-05,0.000319742779312644,0.457279016734383,0.4572764760889,0,TRUE,0.00600886291853849,1.27338027758592e-13,0.138099551744774,TRUE,"sL1",5,"sparse",0,1
46,0.237108406649069,1.35828668912374e-06,1.47329945909371e-07,6.07343923184064e-05,0.000292477910861212,0.457280441496369,0.457278316037309,0,TRUE,0.00546058050222417,2.04413996083476e-13,0.138099858417054,TRUE,"sL1",5,"sparse",0,1
47,0.23710704836238,1.13937866899616e-06,1.23425325256525e-07,5.56039493058454e-05,0.000267919133015007,0.457282040028204,0.457280256511885,0,TRUE,0.00497878394867146,1.20868404487375e-13,0.138100414194059,TRUE,"sL1",5,"sparse",0,1
48,0.237105908983711,9.5829638221967e-07,1.03693563809828e-07,5.097309629258e-05,0.000245722543357192,0.457283745975778,0.457282245482709,0,TRUE,0.00455288192504389,2.52220443482244e-13,0.13810115277718,TRUE,"sL1",5,"sparse",0,1
49,0.237104950687329,8.07844444838945e-07,8.73297938711181e-08,4.67801486564084e-05,0.000225602120723224,0.457285509125157,0.45728424389899,0,TRUE,0.00417422996438431,2.15381652745858e-13,0.138102021449571,TRUE,"sL1",5,"sparse",0,1
50,0.237104142842884,6.82365839582699e-07,7.37040337841223e-08,4.29735200039431e-05,0.000207317735297518,0.45728729160223,0.457286222674737,0,TRUE,0.00383576158706662,1.14951774832044e-13,0.138102978463221,TRUE,"sL1",5,"sparse",0,1
51,0.237103460477045,5.77370810495026e-07,6.23183279315275e-08,3.9509663184631e-05,0.000190665908842516,0.457289065019979,0.45728816040611,0,TRUE,0.0035316863587588,1.21329468004244e-13,0.138103990922884,TRUE,"sL1",5,"sparse",0,1
52,0.237102883106234,4.89265218034385e-07,5.27755255250062e-08,3.6351482058714e-05,0.000175472679676692,0.457290808318139,0.457290041629025,0,TRUE,0.00325724410923194,8.42550906314059e-14,0.138105033071879,TRUE,"sL1",5,"sparse",0,1
53,0.237102393841016,4.15149501248324e-07,4.47562879804095e-08,3.3467102757873e-05,0.000161588073034388,0.457292506113647,0.45729185547942,0,TRUE,0.00300850586195534,2.06183086014315e-13,0.138106084903146,TRUE,"sL1",5,"sparse",0,1
54,0.237101978691515,3.52668214104179e-07,3.80019664009809e-08,3.08289188076899e-05,0.000148881793864951,0.457294147431622,0.457293594656461,0,TRUE,0.0027822132749815,1.78260146856942e-13,0.138107131033679,TRUE,"sL1",5,"sparse",0,1
55,0.237101626023301,2.99896159322577e-07,3.23017072896766e-08,2.84128447398102e-05,0.000137239850491482,0.457295724722451,0.457295254615657,0,TRUE,0.00257564957768407,1.16812031627229e-13,0.138108159792379,TRUE,"sL1",5,"sparse",0,1
56,0.237101326127141,2.55251271730206e-07,2.74826350026994e-08,2.61977285598716e-05,0.000126561888113439,0.457297233096004,0.457296832937943,0,TRUE,0.00238653607994918,1.02688861959217e-13,0.138109162480924,TRUE,"sL1",5,"sparse",0,1
57,0.23710107087587,2.1742728500973e-07,2.34022968250003e-08,2.41648855400504e-05,0.000116759065241469,0.457298669722013,0.457298328834444,0,TRUE,0.00221294931841369,1.20866783163951e-13,0.138110132774976,TRUE,"sL1",5,"sparse",0,1
58,0.237100853448585,1.8534114340496e-07,1.99427900027669e-08,2.22977250087928e-05,0.000107752347134414,0.457300033358634,0.457299742756676,0,TRUE,0.00205325477459216,9.2979908909926e-14,0.13811106623927,TRUE,"sL1",5,"sparse",0,1
59,0.237100668107441,1.58091586793807e-07,1.70061526712752e-08,2.0581448783902e-05,9.94711212742996e-05,0.457301323980628,0.45730107608909,0,TRUE,0.00190605384977993,1.95022761670406e-13,0.13811195993514,TRUE,"sL1",5,"sparse",0,1
60,0.237100510015855,1.34926224942822e-07,1.45107147043807e-08,1.90028051337892e-05,9.18520631869987e-05,0.457302542485429,0.457302330906369,0,TRUE,0.00177014141443767,5.5307505445245e-14,0.138112812103117,TRUE,"sL1",5,"sparse",0,1
61,0.23710037508963,1.15215180729322e-07,1.23881851911026e-08,1.75498860883037e-05,8.48381983326414e-05,0.457303690460528,0.45730350978185,0,TRUE,0.00164447177818971,1.24980819772693e-13,0.138113621906489,TRUE,"sL1",5,"sparse",0,1
62,0.237100259874449,9.84298274553375e-08,1.05813107846737e-08,1.62119588523307e-05,7.83781188356439e-05,0.457304769999272,0.457304615636476,0,TRUE,0.00152813135749092,1.55327492345028e-13,0.138114389224392,TRUE,"sL1",5,"sparse",0,1
63,0.237100161444621,8.41255480832359e-08,9.04198060589294e-09,1.4979324297149e-05,7.24253235887262e-05,0.457305783555158,0.457305651619971,0,TRUE,0.00142031666940307,1.44874443856266e-13,0.138115114485137,TRUE,"sL1",5,"sparse",0,1
64,0.237100077319073,7.19276486704779e-08,7.72968348342096e-09,1.3843197138652e-05,6.69376575898781e-05,0.457306733826753,0.457306621017756,0,TRUE,0.001320316562336,1.0887415413184e-13,0.138115798532206,TRUE,"sL1",5,"sparse",0,1
65,0.237100005391425,6.1519819849476e-08,6.61024540139674e-09,1.27956036492149e-05,6.18768318288851e-05,0.457307623667114,0.457307527178385,0,TRUE,0.00122749782020722,1.36164762400949e-13,0.138116442516804,TRUE,"sL1",5,"sparse",0,1
66,0.237099943871605,5.26346293772129e-08,5.65479143091439e-09,1.18292936928319e-05,5.72080092122706e-05,0.457308456012811,0.457308373457419,0,TRUE,0.00114129345546496,1.00608233577637e-13,0.138117047811955,TRUE,"sL1",5,"sparse",0,1
67,0.237099891236975,4.50456526246423e-08,4.83888866633178e-09,1.09376645512446e-05,5.2899445099539e-05,0.457309233828655,0.457309163174465,0,TRUE,0.00106119314949809,2.41393199027198e-13,0.138117615944084,TRUE,"sL1",5,"sparse",0,1
68,0.237099846191323,3.85609471575954e-08,4.14183599470406e-09,1.01146945667744e-05,4.8922173430254e-05,0.457309960065059,0.457309899580732,0,TRUE,0.000986735411752943,1.3815550548887e-13,0.138118148538787,TRUE,"sL1",5,"sparse",0,1
69,0.237099807630376,3.30176259943915e-08,3.54607359730852e-09,9.35488501606937e-06,4.52497312334409e-05,0.457310637625504,0.457310585834996,0,TRUE,0.000917501115610781,2.53767118686298e-13,0.13811864727809,TRUE,"sL1",5,"sparse",0,1
70,0.23709977461275,2.82773079673948e-08,3.03669055415655e-09,8.65320893657094e-06,4.18579156702382e-05,0.457311269342132,0.457311224986301,0,TRUE,0.000853108143059833,1.74614291147054e-13,0.138119113867009,TRUE,"sL1",5,"sparse",0,1
71,0.237099746335442,2.42223352764359e-08,2.60101317982354e-09,8.00506589146396e-06,3.87245689026351e-05,0.45731185795784,0.457311819961985,0,TRUE,0.000793206921380097,1.04538518689706e-13,0.138119550007632,TRUE,"sL1",5,"sparse",0,1
72,0.237099722113106,2.07525798212593e-08,2.22826003541277e-09,7.40624181330369e-06,3.58293868820191e-05,0.457312406113564,0.457312373559954,0,TRUE,0.000737476682315271,2.12138461011297e-13,0.138119957379263,TRUE,"sL1",5,"sparse",0,1
73,0.237099701360527,1.77827689518129e-08,1.90925221174980e-09,6.8528732470892e-06,3.31537488384345e-05,0.457312916339709,0.457312888444302,0,TRUE,0.000685622306587857,7.81264583516645e-14,0.138120337623451,TRUE,"sL1",5,"sparse",0,1
74,0.237099683577758,1.52402342135094e-08,1.63616955816102e-09,6.34141540016464e-06,3.06805647759841e-05,0.457313391050852,0.457313367143548,0,TRUE,0.000637371645281227,6.91298555000716e-14,0.138120692332947,TRUE,"sL1",5,"sparse",0,1
75,0.237099668337523,1.30630063432946e-08,1.40234521911887e-09,5.86861351930078e-06,2.83941387192531e-05,0.457313832543048,0.45731381205091,0,TRUE,0.000592473230083882,1.35506493796223e-13,0.138121023043792,TRUE,"sL1",5,"sparse",0,1
76,0.237099655274517,1.11982103034869e-08,1.20209218768792e-09,5.43147718894399e-06,2.62800457742751e-05,0.457314242993146,0.457314225426153,0,TRUE,0.000550694303725655,1.10761785257067e-13,0.138121331229916,TRUE,"sL1",5,"sparse",0,1
77,0.237099644076307,9.60071178113253e-09,1.03055667621067e-09,5.02725718868114e-06,2.43250213815353e-05,0.457314624459691,0.457314609398598,0,TRUE,0.000511819112955472,1.03722416230172e-13,0.13812161829972,TRUE,"sL1",5,"sparse",0,1
78,0.237099634475595,8.23195903110197e-09,8.83593999783847e-10,4.65342462413974e-06,2.25168613424328e-05,0.457314978885018,0.457314965971037,0,TRUE,0.00047564741940197,3.97166222979947e-13,0.138121885594225,TRUE,"sL1",5,"sparse",0,1
79,0.237099626243636,7.05901231912165e-09,7.57663390515256e-10,4.30765206473717e-06,2.08443314120166e-05,0.457315308098254,0.457315297024257,0,TRUE,0.000441993191954205,1.51977063929237e-13,0.138122134386445,TRUE,"sL1",5,"sparse",0,1
80,0.237099619184624,6.05371783257702e-09,6.49738759276646e-10,3.9877964688021e-06,1.92970854088412e-05,0.457315613818988,0.457315604322002,0,TRUE,0.000410683450344126,9.03388478038685e-14,0.138122365881718,TRUE,"sL1",5,"sparse",0,1
81,0.237099613130906,5.19199758186595e-09,5.57232913227727e-10,3.6918837029779e-06,1.78655909181682e-05,0.457315897661409,0.457315889516221,0,TRUE,0.000381557236486649,2.52293091100252e-13,0.138122581218754,TRUE,"sL1",5,"sparse",0,1
82,0.237099607938908,4.45325934461671e-09,4.77933140314746e-10,3.41809448270863e-06,1.65410617924951e-05,0.457316161138749,0.457316154152451,0,TRUE,0.000354464693410077,1.74503602036153e-13,0.13812278147124,TRUE,"sL1",5,"sparse",0,1
83,0.237099603485649,3.8198810503598e-09,4.09946413261815e-10,3.16475159120831e-06,1.53153967437853e-05,0.457316405667953,0.457316399675269,0,TRUE,0.000329266236906334,1.63941928515257e-13,0.138122967649843,TRUE,"sL1",5,"sparse",0,1
84,0.237099599665768,3.27678301159651e-09,3.51652737983536e-10,2.93030824109242e-06,1.41811234135818e-05,0.457316632574396,0.457316627433705,0,TRUE,0.000305831805036613,1.71454426834828e-13,0.138123140704504,TRUE,"sL1",5,"sparse",0,1
85,0.237099596388985,2.81105375088408e-09,3.01665411364779e-10,2.713337466956e-06,1.31313473654432e-05,0.457316843096658,0.457316838686594,0,TRUE,0.000284040176944513,1.9155562600053e-13,0.138123301526923,TRUE,"sL1",5,"sparse",0,1
86,0.237099593577931,2.4116383612327e-09,2.58797141426624e-10,2.51252244612115e-06,1.21597055269499e-05,0.457317038391242,0.457317034607778,0,TRUE,0.000263778349913185,1.81030515818933e-13,0.138123450953169,TRUE,"sL1",5,"sparse",0,1
87,0.237099591166293,2.06906883293279e-09,2.22031149239246e-10,2.32664765700709e-06,1.12603236375262e-05,0.457317219537206,0.457317216291165,0,TRUE,0.000244940968767894,6.96711022424899e-14,0.138123589766351,TRUE,"sL1",5,"sparse",0,1
88,0.237099589097224,1.77523387656642e-09,1.9049650647786e-10,2.15459079437104e-06,1.04277773375102e-05,0.457317387540673,0.457317384755603,0,TRUE,0.000227429801320178,1.33189710827524e-13,0.13812371869931,TRUE,"sL1",5,"sparse",0,1
89,0.23709958732199,1.52318488377823e-09,1.63447078198332e-10,1.99531537295322e-06,9.65705654060068e-06,0.457317543339191,0.45731754094954,0,TRUE,0.000211153254241119,1.14814444491772e-13,0.138123838437284,TRUE,"sL1",5,"sparse",0,1
90,0.237099585798805,1.30696670153085e-09,1.40243534355167e-10,1.84786394991016e-06,8.94353279511768e-06,0.457317687805938,0.457317685755496,0,TRUE,0.00019602592507277,1.14798733071865e-13,0.138123949620542,TRUE,"sL1",5,"sparse",0,1
91,0.237099584491838,1.12147696684772e-09,1.20337978164945e-10,1.71135191643063e-06,8.28292935479946e-06,0.45731782175374,0.4573178199943,0,TRUE,0.000181968187548995,1.05079501236677e-13,0.138124052846942,TRUE,"sL1",5,"sparse",0,1
92,0.237099583370361,9.6233881974328e-10,1.03260804170698e-10,1.58496179825399e-06,7.67129372460339e-06,0.457317945938901,0.457317944429123,0,TRUE,0.000168905805679473,1.09726483175596e-13,0.138124148674414,TRUE,"sL1",5,"sparse",0,1
1,114.553317037543,22.3468469038752,11.6518492217986,0.670747469574129,0.670747469574129,90.4155916665523,90.4155916665523,0,TRUE,77.2258274868176,1.1776233581673e-15,0.109265327022601,TRUE,"Fair",1,"complete",0.1,1
2,92.2064701336679,6.98099999933397,3.75765283212333,0.277059697758186,0.277059697758186,88.0667284490595,88.0667284490595,0,TRUE,68.4051998396853,1.39650718280613e-15,0.135593495034322,TRUE,"Fair",1,"complete",0.1,1
3,85.2254701343339,4.31722376091371,2.30874576537881,0.203015975163627,0.203015975163627,84.6747407691202,84.6747407691202,0,TRUE,55.7521515303583,2.34727243086085e-15,0.16201042501262,TRUE,"Fair",1,"complete",0.1,1
4,80.9082463734202,2.65436673925363,1.38866933424668,0.152391702849473,0.152391702849473,82.5952362147365,82.5952362147365,0,TRUE,46.7226445877105,2.76493381791024e-15,0.184971972726397,TRUE,"Fair",1,"complete",0.1,1
5,78.2538796341666,2.10168832364198,1.08141803271725,0.129245133927577,0.129245133927577,80.6189918676792,80.6189918676792,0,TRUE,41.7335425650155,5.89249749600707e-15,0.203554053462252,TRUE,"Fair",1,"complete",0.1,1
6,76.1521913105246,1.8121082615494,0.935149461221268,0.119303477724573,0.119303477724573,78.7835492844568,78.7835492844568,0,TRUE,37.0669505683195,3.28148311216388e-15,0.211657065005923,TRUE,"Fair",1,"complete",0.1,1
7,74.3400830489752,1.5006807745509,0.77370956818186,0.105439777656443,0.105439777656443,77.2967240056422,77.2967240056422,0,TRUE,33.1325074825079,4.98815485308733e-15,0.216736830351161,TRUE,"Fair",1,"complete",0.1,1
8,72.8394022744243,1.21354712849153,0.631081008554698,0.091708886543319,0.091708886543319,76.0659836922675,76.0659836922675,0,TRUE,29.8500298527175,8.00818814855519e-15,0.215432120292862,TRUE,"Fair",1,"complete",0.1,1
9,71.6258551459328,0.888360921058549,0.470206914564196,0.0751963267878288,0.0751963267878288,75.2103755234276,75.2103755234276,0,TRUE,26.3740888602364,3.85730201745259e-15,0.218418513913383,TRUE,"Fair",1,"complete",0.1,1
10,70.7374942248742,0.678443641082964,0.354102129149057,0.0637173906424749,0.0637173906424749,74.5387807220381,74.5387807220381,0,TRUE,22.8325545406803,7.91898856634483e-15,0.213274177593591,TRUE,"Fair",1,"complete",0.1,1
11,70.0590505837912,0.570683261444231,0.292754386622284,0.0580405934243132,0.0580405934243132,73.9472944375246,73.9472944375246,0,TRUE,20.6531927746773,9.02569442714999e-15,0.187797570971042,TRUE,"Fair",1,"complete",0.1,1
12,69.488367322347,0.503578280456949,0.257517540426839,0.0548704438457178,0.0548704438457178,73.4095954413359,73.4095954413359,0,TRUE,19.1020036995825,2.97415285049548e-14,0.167517908089188,TRUE,"Fair",1,"complete",0.1,1
13,68.9847890418901,0.444383061338399,0.227555439897642,0.05170948645046,0.05170948645046,72.9335442578351,72.9335442578351,0,TRUE,17.7303753547057,2.38692952680922e-14,0.15155176940495,TRUE,"Fair",1,"complete",0.1,1
14,68.5404059805517,0.384357738965846,0.197959047139998,0.0478777799534489,0.0478777799534489,72.5238053569357,72.5238053569357,0,TRUE,16.2964244008259,2.47876888527843e-14,0.139047901076985,TRUE,"Fair",1,"complete",0.1,1
15,68.1560482415858,0.322338755597954,0.166014491180144,0.0429156667249642,0.0429156667249642,72.1911040548705,72.1911040548705,0,TRUE,14.6019832728986,3.46979389268466e-14,0.129777971821482,TRUE,"Fair",1,"complete",0.1,1
16,67.8337094859879,0.283861874250135,0.145212848396856,0.0394798986738405,0.0394798986738405,71.8920411781804,71.8920411781804,0,TRUE,13.7000267939,1.83467986389711e-14,0.123046302119298,TRUE,"Fair",1,"complete",0.1,1
17,67.5498476117377,0.259850727507356,0.131761212704273,0.0372836026858491,0.0372836026858491,71.6160901606788,71.6160901606788,0,TRUE,13.2645394503829,1.58637898235765e-14,0.117988065630777,TRUE,"Fair",1,"complete",0.1,1
18,67.2899968842304,0.244807681287242,0.12360080542575,0.0359381109055628,0.0359381109055628,71.3521612445728,71.3521612445728,0,TRUE,13.099030264581,1.32438065833271e-14,0.114163323671599,TRUE,"Fair",1,"complete",0.1,1
19,67.0451892029431,0.234878808000005,0.118296954993537,0.0351082207750309,0.0351082207750309,71.0966258763572,71.0966258763572,0,TRUE,12.9014317156425,4.62494963802514e-14,0.111276153109137,TRUE,"Fair",1,"complete",0.1,1
20,66.8103103949431,0.227881250138566,0.114658483536196,0.0346293045168299,0.0346293045168299,70.8461740763789,70.8461740763789,0,TRUE,12.5876923115961,6.59265419824049e-14,0.109009014728459,TRUE,"Fair",1,"complete",0.1,1
21,66.5824291448046,0.221077842940034,0.111236029133694,0.0342030778271162,0.0342030778271162,70.6020313242304,70.6020313242304,0,TRUE,12.1651356074507,2.69575224330121e-14,0.10732140989423,TRUE,"Fair",1,"complete",0.1,1
22,66.3613513018645,0.213857903607888,0.107595685172826,0.0337452014066215,0.0337452014066215,70.3651654828699,70.3651654828699,0,TRUE,11.6551492950419,3.47670335334044e-14,0.106037766524476,TRUE,"Fair",1,"complete",0.1,1
23,66.1474933982566,0.207536900236519,0.104395033260739,0.0333912208932206,0.0333912208932206,70.1335793625155,70.1335793625155,0,TRUE,11.1331930861438,1.49434927966341e-14,0.105058413060971,TRUE,"Fair",1,"complete",0.1,1
24,65.9399564980201,0.201326241647308,0.101304039331538,0.0330421770001037,0.0330421770001037,69.9074660590113,69.9074660590113,0,TRUE,10.6168229856268,2.91654382320531e-14,0.104308152009016,TRUE,"Fair",1,"complete",0.1,1
25,65.7386302563728,0.19429228501707,0.0977938866569883,0.0325768558039265,0.0325768558039265,69.6888319413833,69.6888319413833,0,TRUE,10.0823905422098,2.66418201784547e-14,0.103722799696177,TRUE,"Fair",1,"complete",0.1,1
26,65.5443379713557,0.186975505842,0.0940763062849523,0.0320636478498971,0.0320636478498971,69.4784217819846,69.4784217819846,0,TRUE,9.53412599490495,1.78554626073833e-14,0.103253812296405,TRUE,"Fair",1,"complete",0.1,1
27,65.3573624655137,0.180615042130697,0.090734486449874,0.0316028492912047,0.0316028492912047,69.2751527665476,69.2751527665476,0,TRUE,9.02092171497495,5.21631728934294e-14,0.10287146006662,TRUE,"Fair",1,"complete",0.1,1
28,65.176747423383,0.176907230167373,0.0886670531129714,0.0314678793784757,0.0314678793784757,69.0750825028436,69.0750825028436,0,TRUE,8.58907295749072,3.51717894059565e-14,0.102584247166055,TRUE,"Fair",1,"complete",0.1,1
29,64.9998401932157,0.174690540961677,0.0874352202074046,0.0314590492970592,0.0314590492970592,68.876207393016,68.876207393016,0,TRUE,8.22209230842553,2.29835429633421e-14,0.102385185436501,TRUE,"Fair",1,"complete",0.1,1
30,64.825149652254,0.17306562328325,0.0865210394021568,0.0314782219288834,0.0314782219288834,68.6782243301511,68.6782243301511,0,TRUE,7.89149522582602,2.52066949862999e-14,0.102266162471442,TRUE,"Fair",1,"complete",0.1,1
31,64.6520840289707,0.172022464807114,0.0859064394363331,0.0315337537494714,0.0315337537494714,68.4803071953761,68.4803071953761,0,TRUE,7.59830351089537,2.56140180548753e-14,0.102232039194597,TRUE,"Fair",1,"complete",0.1,1
32,64.4800615641636,0.171429069012476,0.0855182502036216,0.0316169544387474,0.0316169544387474,68.2819076607247,68.2819076607247,0,TRUE,7.339962873274,3.2270689295923e-14,0.102327251034831,TRUE,"Fair",1,"complete",0.1,1
33,64.3086324951512,0.171333960407011,0.0853797883651734,0.031736399543737,0.031736399543737,68.0823663945856,68.0823663945856,0,TRUE,7.1129788568485,3.59470432125732e-14,0.102522636866726,TRUE,"Fair",1,"complete",0.1,1
34,64.1372985347441,0.17190306241914,0.0855715982331585,0.0319107133714691,0.0319107133714691,67.8807609795655,67.8807609795655,0,TRUE,6.91555044537988,7.21057746333771e-14,0.102795017970889,TRUE,"Fair",1,"complete",0.1,1
35,63.965395472325,0.17363090376206,0.0863462425005575,0.0322030664456424,0.0322030664456424,67.6752951163472,67.6752951163472,0,TRUE,6.74568829991905,5.58010307102798e-14,0.103124508339819,TRUE,"Fair",1,"complete",0.1,1
36,63.7917645685629,0.175741064940411,0.0873193775542667,0.0324993699627627,0.0324993699627627,67.4661379490795,67.4661379490795,0,TRUE,6.60758561802357,2.80699234238561e-14,0.103486421668584,TRUE,"Fair",1,"complete",0.1,1
37,63.6160235036225,0.178183518711265,0.0884687001600245,0.0327885485691847,0.0327885485691847,67.2530671199734,67.2530671199734,0,TRUE,6.50194653159013,1.04450728820739e-13,0.103873642184254,TRUE,"Fair",1,"complete",0.1,1
38,63.4378399849113,0.180870466401402,0.0897521919519232,0.0330558917734807,0.0330558917734807,67.036060126183,67.036060126183,0,TRUE,6.42409907493559,4.07217850415678e-14,0.104273021180618,TRUE,"Fair",1,"complete",0.1,1
39,63.2569695185099,0.183759269957655,0.091152373067154,0.0332933910816462,0.0332933910816462,66.815155074616,66.815155074616,0,TRUE,6.37034533193726,4.35905433664303e-14,0.104673450701131,TRUE,"Fair",1,"complete",0.1,1
40,63.0732102485522,0.186685734876122,0.0925895909192922,0.0334799093791463,0.0334799093791463,66.5906973523411,66.5906973523411,0,TRUE,6.33777228126751,4.06563482252773e-14,0.105065477813622,TRUE,"Fair",1,"complete",0.1,1
41,62.8865245136761,0.189417785639613,0.0939472372014243,0.0335873544453621,0.0335873544453621,66.3633818137119,66.3633818137119,0,TRUE,6.32568438850506,3.27489411368884e-14,0.105436210012942,TRUE,"Fair",1,"complete",0.1,1
42,62.6971067280365,0.191834101860806,0.0951638686253452,0.033608382320328,0.033608382320328,66.1340432129226,66.1340432129226,0,TRUE,6.33210974677122,4.44899746799205e-14,0.105773618923703,TRUE,"Fair",1,"complete",0.1,1
43,62.5052726261757,0.194032958385314,0.096286555800036,0.033556796301496,0.033556796301496,65.9032653238449,65.9032653238449,0,TRUE,6.35643596842291,3.86897221606344e-14,0.106068169387269,TRUE,"Fair",1,"complete",0.1,1
44,62.3112396677904,0.197847447282442,0.0981501062909537,0.0338681419311154,0.0338681419311154,65.6680913219193,65.6680913219193,0,TRUE,6.38236379167785,1.30119591514558e-13,0.106312934966603,TRUE,"Fair",1,"complete",0.1,1
45,62.1133922205079,0.202419412582785,0.100400646725617,0.0343138009404622,0.0343138009404622,65.4282977617864,65.4282977617864,0,TRUE,6.39335023281839,3.44863977219698e-14,0.106546806516119,TRUE,"Fair",1,"complete",0.1,1
46,61.9109728079251,0.206441887290957,0.102412352156369,0.0346441392670405,0.0346441392670405,65.1853205147589,65.1853205147589,0,TRUE,6.41025534231519,1.03710774707379e-13,0.106734192639709,TRUE,"Fair",1,"complete",0.1,1
47,61.7045309206342,0.209839056390891,0.104152918876262,0.0348579089722068,0.0348579089722068,64.939573695127,64.939573695127,0,TRUE,6.43511933740403,4.24116320525855e-14,0.106842701169972,TRUE,"Fair",1,"complete",0.1,1
48,61.4946918642433,0.212177272547628,0.105436109853583,0.0349392922930463,0.0349392922930463,64.6923447219112,64.6923447219112,0,TRUE,6.45966993544326,1.37547183195044e-13,0.106865368027451,TRUE,"Fair",1,"complete",0.1,1
49,61.2825145916957,0.212873681963437,0.105962761124831,0.0348437884094074,0.0348437884094074,64.4456057489901,64.4456057489901,0,TRUE,6.47877925048468,7.98786666834852e-14,0.106792294254322,TRUE,"Fair",1,"complete",0.1,1
50,61.0696409097322,0.211307002271752,0.105405382094439,0.0345243379416689,0.0345243379416689,64.2021509036373,64.2021509036373,0,TRUE,6.48611936124847,5.87725633380863e-14,0.106633337110215,TRUE,"Fair",1,"complete",0.1,1
51,60.8583339074605,0.207206174302563,0.103591157450735,0.0339637645906725,0.0339637645906725,63.9650494082049,63.9650494082049,0,TRUE,6.47649841490192,5.4373403598228e-14,0.106364373991273,TRUE,"Fair",1,"complete",0.1,1
52,60.6511277331579,0.201012862998873,0.100674106680735,0.0332169391100445,0.0332169391100445,63.7367790588643,63.7367790588643,0,TRUE,6.4458941229765,7.84030821730131e-14,0.105940761509182,TRUE,"Fair",1,"complete",0.1,1
53,60.450114870159,0.195035230459013,0.0976221848851668,0.0325160130763111,0.0325160130763111,63.51666885547,63.51666885547,0,TRUE,6.39951835836217,5.00436135114116e-14,0.105308888854493,TRUE,"Fair",1,"complete",0.1,1
54,60.2550796397,0.191358983666547,0.0957606921315238,0.0321232727119891,0.0321232727119891,63.2999610410242,63.2999610410242,0,TRUE,6.35771687151146,3.05081554391945e-14,0.104551622004256,TRUE,"Fair",1,"complete",0.1,1
55,60.0637206560335,0.188073399832966,0.0941336502758209,0.0317825581541281,0.0317825581541281,63.0872326403062,63.0872326403062,0,TRUE,6.32772486564727,1.14309434721139e-13,0.103995967928217,TRUE,"Fair",1,"complete",0.1,1
56,59.8756472562005,0.185396358914929,0.0928368875054097,0.0315194659648111,0.0315194659648111,62.8771488719055,62.8771488719055,0,TRUE,6.30910612355749,5.37562839148661e-14,0.103584693964913,TRUE,"Fair",1,"complete",0.1,1
57,59.6902508972856,0.182491147634792,0.0914163380020383,0.0312371908555403,0.0312371908555403,62.6703115707376,62.6703115707376,0,TRUE,6.29646333402531,4.89758690973384e-14,0.103260805298292,TRUE,"Fair",1,"complete",0.1,1
58,59.5077597496508,0.179191068481636,0.0897794974593056,0.03089605233034,0.03089605233034,62.4676127621699,62.4676127621699,0,TRUE,6.29504545400419,7.99496758668595e-14,0.10298953069938,TRUE,"Fair",1,"complete",0.1,1
59,59.3285686811692,0.175801902123467,0.0880863527148292,0.0305205916238571,0.0305205916238571,62.2691136497914,62.2691136497914,0,TRUE,6.30922809594654,8.70637005608206e-14,0.102750611296426,TRUE,"Fair",1,"complete",0.1,1
60,59.1527667790457,0.172411823249519,0.0863328420676582,0.0300890514009764,0.0300890514009764,62.0749759581614,62.0749759581614,0,TRUE,6.34673007038641,4.41102233496292e-14,0.102529884889023,TRUE,"Fair",1,"complete",0.1,1
61,58.9803549557962,0.169113759140103,0.0846743001157387,0.029608139591373,0.029608139591373,61.8843466033814,61.8843466033814,0,TRUE,6.4262397705437,5.88457494173991e-14,0.102320572671435,TRUE,"Fair",1,"complete",0.1,1
62,58.8112411966561,0.165357254350766,0.0828211227147091,0.0290398032982021,0.0290398032982021,61.6977175804977,61.6977175804977,0,TRUE,6.54220484191085,8.9929112680396e-14,0.102119668683596,TRUE,"Fair",1,"complete",0.1,1
63,58.6458839423053,0.160996738641337,0.08067610461793,0.0283781747742073,0.0283781747742073,61.5158524915667,61.5158524915667,0,TRUE,6.69516307753938,6.71581305649492e-14,0.101933814284463,TRUE,"Fair",1,"complete",0.1,1
64,58.484887203664,0.156156094414534,0.0782649807505857,0.0276394609246493,0.0276394609246493,61.3393569246078,61.3393569246078,0,TRUE,6.88631739664427,7.01295473818943e-14,0.101770357812936,TRUE,"Fair",1,"complete",0.1,1
65,58.3287311092494,0.154957590317508,0.0776575510311587,0.0275333590042581,0.0275333590042581,61.1608326665088,61.1608326665088,0,TRUE,7.04612308294912,1.12790618969808e-13,0.101634394488393,TRUE,"Fair",1,"complete",0.1,1
66,58.1737735189319,0.153573458549417,0.0769886567627024,0.0274121831687873,0.0274121831687873,60.9834312735721,60.9834312735721,0,TRUE,7.14748405920384,4.98963981309563e-14,0.101589962107972,TRUE,"Fair",1,"complete",0.1,1
67,58.0202000603825,0.151610796301057,0.0760537458183451,0.0272181190297792,0.0272181190297792,60.8079704901288,60.8079704901288,0,TRUE,7.23130744278072,4.73157424993677e-14,0.101641502376869,TRUE,"Fair",1,"complete",0.1,1
68,57.8685892640814,0.148733600750816,0.0746747183685441,0.0268978415767386,0.0268978415767386,60.6356154077302,60.6356154077302,0,TRUE,7.30337737530302,7.24792917728686e-14,0.101754463413076,TRUE,"Fair",1,"complete",0.1,1
69,57.7198556633306,0.144974936657654,0.0728613279687564,0.0264488208375426,0.0264488208375426,60.4672341932724,60.4672341932724,0,TRUE,7.37201421337464,8.24048593619393e-14,0.101903663915453,TRUE,"Fair",1,"complete",0.1,1
70,57.574880726673,0.14021897308497,0.0705519779525598,0.0258554635763315,0.0258554635763315,60.3039637169174,60.3039637169174,0,TRUE,7.43765698303294,5.16819604501568e-14,0.102074148569555,TRUE,"Fair",1,"complete",0.1,1
71,57.434661753588,0.134502597046158,0.06775805658587,0.0251204999189615,0.0251204999189615,60.1468868677925,60.1468868677925,0,TRUE,7.49766028952196,4.35217534251176e-14,0.1022551626473,TRUE,"Fair",1,"complete",0.1,1
72,57.3001591565418,0.127962554322458,0.0645412509895331,0.024258445890592,0.024258445890592,59.9969304758522,59.9969304758522,0,TRUE,7.55024735039188,8.40184940037488e-14,0.102440004926918,TRUE,"Fair",1,"complete",0.1,1
73,57.1721966022194,0.120808474432287,0.0610014574380089,0.0232977701378127,0.0232977701378127,59.8548032520574,59.8548032520574,0,TRUE,7.59219586016093,7.65638551584841e-14,0.102624910799944,TRUE,"Fair",1,"complete",0.1,1
74,57.0513881277871,0.113309609870939,0.0572698723882621,0.022276416331656,0.022276416331656,59.7209386343186,59.7209386343186,0,TRUE,7.6195552735456,3.27664035500846e-14,0.102811015731293,TRUE,"Fair",1,"complete",0.1,1
75,56.9380785179162,0.105744677699917,0.0534845685658046,0.0212362000842547,0.0212362000842547,59.5954975716023,59.5954975716023,0,TRUE,7.6266125485298,4.72731101097341e-14,0.102996298390044,TRUE,"Fair",1,"complete",0.1,1
76,56.8323338402162,0.0989861802569152,0.0500918040670345,0.0203361188653098,0.0203361188653098,59.4772039968666,59.4772039968666,0,TRUE,7.5971833048271,2.80902760843902e-14,0.103179485808345,TRUE,"Fair",1,"complete",0.1,1
77,56.7333476599593,0.0926411892109584,0.0469015080519629,0.0195036186451574,0.0195036186451574,59.365937408926,59.365937408926,0,TRUE,7.51403664663946,4.10062682649827e-14,0.103349892972261,TRUE,"Fair",1,"complete",0.1,1
78,56.6407064707484,0.0864551787489276,0.0437813733449467,0.0186833325801167,0.0186833325801167,59.2618835115476,59.2618835115476,0,TRUE,7.39044905713085,9.59086560591661e-14,0.103498989816784,TRUE,"Fair",1,"complete",0.1,1
79,56.5542512919994,0.0805660517925304,0.0408033993723085,0.0178955245174495,0.0178955245174495,59.1648184450836,59.1648184450836,0,TRUE,7.23346929625116,2.99991079421844e-14,0.103633746267931,TRUE,"Fair",1,"complete",0.1,1
80,56.4736852402069,0.0750813514135302,0.0380216788476543,0.0171566359027438,0.0171566359027438,59.0743690105938,59.0743690105938,0,TRUE,7.04871475408194,7.55640239331508e-14,0.103758151710326,TRUE,"Fair",1,"complete",0.1,1
81,56.3986038887934,0.0706344788747657,0.0357500983423825,0.0166039996204603,0.0166039996204603,58.9889691667886,58.9889691667886,0,TRUE,6.83637074999814,7.29659370064665e-14,0.103869433958576,TRUE,"Fair",1,"complete",0.1,1
82,56.3279694099186,0.0668839825367016,0.0338337135064428,0.016160508051898,0.016160508051898,58.907859872474,58.907859872474,0,TRUE,6.58480986422765,4.94620697046227e-14,0.103954731217345,TRUE,"Fair",1,"complete",0.1,1
83,56.2610854273819,0.0633653731609556,0.0320423021788299,0.015732909401134,0.015732909401134,58.8310970831906,58.8310970831906,0,TRUE,6.31183953627398,5.64788298903829e-14,0.104027256284115,TRUE,"Fair",1,"complete",0.1,1
84,56.197720054221,0.0600559628458015,0.030360900042712,0.0153178135391184,0.0153178135391184,58.7584204271994,58.7584204271994,0,TRUE,6.03333859405465,1.10135160363919e-13,0.104091139700109,TRUE,"Fair",1,"complete",0.1,1
85,56.1376640913752,0.0569402599717392,0.0287798046746318,0.014913341504322,0.014913341504322,58.689591927106,58.689591927106,0,TRUE,5.75757397115787,1.29820635952688e-13,0.104148734795995,TRUE,"Fair",1,"complete",0.1,1
86,56.0807238314034,0.0542095594726888,0.0273930705226497,0.0145782463805759,0.0145782463805759,58.6239967580834,58.6239967580834,0,TRUE,5.49027587188032,6.09410295558393e-14,0.104201372121292,TRUE,"Fair",1,"complete",0.1,1
87,56.0265142719307,0.0516827353790532,0.0261114962064466,0.0142626658053491,0.0142626658053491,58.5614978402111,58.5614978402111,0,TRUE,5.23834733468124,1.24568683119948e-13,0.104248733800159,TRUE,"Fair",1,"complete",0.1,1
88,55.9748315365517,0.0493019965579435,0.0249049572994529,0.0139535053290241,0.0139535053290241,58.5019320658184,58.5019320658184,0,TRUE,5.00120703400515,1.50819561020027e-13,0.104290863149897,TRUE,"Fair",1,"complete",0.1,1
89,55.9255295399937,0.0470875200368397,0.0237814690057928,0.0136565860382605,0.0136565860382605,58.4450597446686,58.4450597446686,0,TRUE,4.78342556714946,1.04221253967181e-13,0.104329051235608,TRUE,"Fair",1,"complete",0.1,1
90,55.8784420199569,0.0450980731536177,0.0227732294084473,0.0133948937842607,0.0133948937842607,58.3905091014866,58.3905091014866,0,TRUE,4.59038953300659,9.23661785792505e-14,0.104363338859129,TRUE,"Fair",1,"complete",0.1,1
91,55.8333439468033,0.0432595310948116,0.0218415265796788,0.0131453367026761,0.0131453367026761,58.3381011305545,58.3381011305545,0,TRUE,4.41261332234841,1.21498681314271e-13,0.104393094408745,TRUE,"Fair",1,"complete",0.1,1
92,55.7900844157085,0.0415016387649345,0.0209528102642346,0.012895791495777,0.012895791495777,58.2877395487984,58.2877395487984,0,TRUE,4.24626134553003,5.24548463333125e-14,0.104418642326954,TRUE,"Fair",1,"complete",0.1,1
93,55.7485827769435,0.0398081363192944,0.0200983606937224,0.0126449814470068,0.0126449814470068,58.2393212690814,58.2393212690814,0,TRUE,4.09192164092769,1.67008911937361e-13,0.104440837223241,TRUE,"Fair",1,"complete",0.1,1
94,55.7087746406242,0.0381587900323836,0.019267402124402,0.0123898674150174,0.0123898674150174,58.1927785318363,58.1927785318363,0,TRUE,3.94774828745599,1.66474526382181e-13,0.104461488503357,TRUE,"Fair",1,"complete",0.1,1
95,55.6706158505919,0.0365519229694371,0.0184587105421322,0.0121313435177284,0.0121313435177284,58.1480445600043,58.1480445600043,0,TRUE,3.81242971290734,1.0930226588719e-13,0.104481795898428,TRUE,"Fair",1,"complete",0.1,1
96,55.6340639276224,0.0349709081332961,0.0176636536903414,0.0118660704681351,0.0118660704681351,58.1050897885676,58.1050897885676,0,TRUE,3.68494464575133,1.35181413537263e-13,0.104501631841972,TRUE,"Fair",1,"complete",0.1,1
97,55.5990930194891,0.033413765056423,0.0168809845766661,0.0115942034253404,0.0115942034253404,58.06388586337,58.06388586337,0,TRUE,3.56446655427833,1.49216287262994e-13,0.104520752090301,TRUE,"Fair",1,"complete",0.1,1
98,55.5656792544327,0.0319048230623906,0.0161231283888037,0.0113233835692621,0.0113233835692621,58.0243569838221,58.0243569838221,0,TRUE,3.45019263210547,1.5759665397186e-13,0.104539119675957,TRUE,"Fair",1,"complete",0.1,1
99,55.5337744313703,0.0304125255236301,0.0153738170593807,0.0110452689542785,0.0110452689542785,57.9865080086105,57.9865080086105,0,TRUE,3.34148439754686,7.36328721490911e-14,0.104556819593371,TRUE,"Fair",1,"complete",0.1,1
100,55.5033619058467,0.0289376022407737,0.0146333004021568,0.0107601949010037,0.0107601949010037,57.9503201937687,57.9503201937687,0,TRUE,3.23767642246375,1.35615009419643e-13,0.104573870231553,TRUE,"Fair",1,"complete",0.1,1
101,55.4744243036059,0.0274815469257135,0.0139022234157317,0.0104686463150051,0.0104686463150051,57.9157745249366,57.9157745249366,0,TRUE,3.13820879752809,1.42883015452158e-13,0.10459036105782,TRUE,"Fair",1,"complete",0.1,1
102,55.4469427566802,0.0260463869289964,0.0131815441485303,0.0101712007420304,0.0101712007420304,57.8828502793715,57.8828502793715,0,TRUE,3.04262342567752,2.1375404967088e-13,0.104606361215035,TRUE,"Fair",1,"complete",0.1,1
103,55.4208963697512,0.02463423442871,0.0124722608325938,0.00986843657183428,0.00986843657183428,57.851524074489,57.851524074489,0,TRUE,2.95047651560136,2.23282312535735e-13,0.104621476690774,TRUE,"Fair",1,"complete",0.1,1
104,55.3962621353225,0.0232477560859863,0.0117756694694802,0.00956109916134516,0.00956109916134516,57.8217708651947,57.8217708651947,0,TRUE,2.86143630121117,1.07877722106151e-13,0.104635503658438,TRUE,"Fair",1,"complete",0.1,1
105,55.3730143792365,0.021889479842919,0.0110930218784482,0.00924993069746763,0.00924993069746763,57.7935634445134,57.7935634445134,0,TRUE,2.77513924930276,1.91309587440745e-13,0.10464898599756,TRUE,"Fair",1,"complete",0.1,1
106,55.3511248993936,0.0205620569037634,0.0104256262828178,0.00893571905671314,0.00893571905671314,57.7668727500517,57.7668727500517,0,TRUE,2.69130601764485,1.43725406682805e-13,0.104662381650468,TRUE,"Fair",1,"complete",0.1,1
107,55.3305628424898,0.0192681301135949,0.00977479705490144,0.00861927260858962,0.00861927260858962,57.7416673329506,57.7416673329506,0,TRUE,2.60971763132183,1.99314338535085e-13,0.104676011948795,TRUE,"Fair",1,"complete",0.1,1
108,55.3112947123762,0.0180101790003846,0.00914176107865875,0.00830138187627002,0.00830138187627002,57.7179134087665,57.7179134087665,0,TRUE,2.53015399239665,3.0063150390499e-13,0.104690098984165,TRUE,"Fair",1,"complete",0.1,1
109,55.2932845333758,0.0167961098317591,0.00853042283510447,0.00798506133738665,0.00798506133738665,57.6955647361318,57.6955647361318,0,TRUE,2.45228987012133,3.55178989580497e-13,0.104704788291358,TRUE,"Fair",1,"complete",0.1,1
110,55.2764884235441,0.015634426980462,0.00794525203090556,0.00767498912753978,0.00767498912753978,57.6745644680106,57.6745644680106,0,TRUE,2.375386528938,3.15680766996052e-13,0.104720247570468,TRUE,"Fair",1,"complete",0.1,1
111,55.2608539965636,0.0145243266446755,0.00738587419079964,0.00737166792804674,0.00737166792804674,57.6548608763262,57.6548608763262,0,TRUE,2.29945481890651,1.99911740742349e-13,0.104736589378196,TRUE,"Fair",1,"complete",0.1,1
112,55.2463296699189,0.0134533488792883,0.00684594617854078,0.00706853772534605,0.00706853772534605,57.6364225334017,57.6364225334017,0,TRUE,2.22476030841149,1.18075011198067e-13,0.104753738050726,TRUE,"Fair",1,"complete",0.1,1
113,55.2328763210396,0.0124228922699601,0.00632615806585527,0.00676614507185018,0.00676614507185018,57.619210943913,57.619210943913,0,TRUE,2.15121384922748,1.69693972245054e-13,0.104771582377148,TRUE,"Fair",1,"complete",0.1,1
114,55.2204534287697,0.0114343425820422,0.00582720330032098,0.00646509222396688,0.00646509222396688,57.6031866627367,57.6031866627367,0,TRUE,2.07873210755548,1.93319337862219e-13,0.104790008441383,TRUE,"Fair",1,"complete",0.1,1
115,55.2090190861876,0.0104889938922881,0.00534973483396943,0.00616601308479334,0.00616601308479334,57.5883091847445,57.5883091847445,0,TRUE,2.00724448545417,5.00478253620215e-13,0.10480890774821,TRUE,"Fair",1,"complete",0.1,1
116,55.1985300922954,0.00958802816161608,0.00489434423217807,0.0058695612386064,0.0058695612386064,57.5745368927106,57.5745368927106,0,TRUE,1.93669820698125,3.34238378069721e-13,0.104828179470593,TRUE,"Fair",1,"complete",0.1,1
117,55.1889420641337,0.00873255357446112,0.00446159870104844,0.00557641692503262,0.00557641692503262,57.5618268117839,57.5618268117839,0,TRUE,1.86707837012261,3.95197565622836e-13,0.104847729804279,TRUE,"Fair",1,"complete",0.1,1
118,55.1802095105593,0.00792337000553545,0.00405191964347091,0.005287264965965,0.005287264965965,57.5501351770753,57.5501351770753,0,TRUE,1.79838139996463,2.52400524751856e-13,0.104867462160209,TRUE,"Fair",1,"complete",0.1,1
119,55.1722861405537,0.00716109702906209,0.00366562904759876,0.00500279225056185,0.00500279225056185,57.5394171771335,57.5394171771335,0,TRUE,1.73063725485371,7.48335871023646e-13,0.104887275833302,TRUE,"Fair",1,"complete",0.1,1
120,55.1651250435247,0.00644616615748106,0.00330295751131527,0.00472369373056949,0.00472369373056949,57.5296269863603,57.5296269863603,0,TRUE,1.66391004411161,6.30455395672152e-13,0.104907079287453,TRUE,"Fair",1,"complete",0.1,1
121,55.1586788773672,0.00577880128510344,0.00296403534297337,0.00445067449133364,0.00445067449133364,57.5207178167805,57.5207178167805,0,TRUE,1.59829721481686,3.06728208893974e-13,0.104926793109804,TRUE,"Fair",1,"complete",0.1,1
122,55.1529000760821,0.00515905198931677,0.00264888031685149,0.00418444793386846,0.00418444793386846,57.5126419829221,57.5126419829221,0,TRUE,1.53392789952387,1.50912986682026e-13,0.104946349178649,TRUE,"Fair",1,"complete",0.1,1
123,55.1477410240928,0.00459600213801536,0.00236212106267297,0.00393355964477344,0.00393355964477344,57.5053333504862,57.5053333504862,0,TRUE,1.47100471220929,2.53734301087564e-13,0.10496568852387,TRUE,"Fair",1,"complete",0.1,1
124,55.1431450219548,0.00408171895419684,0.00209992224102268,0.0036934831146703,0.0036934831146703,57.4987455020431,57.4987455020431,0,TRUE,1.4099221765246,3.01786382985271e-13,0.104984655660504,TRUE,"Fair",1,"complete",0.1,1
125,55.1390633030006,0.00360991604048877,0.00185904319186245,0.00346032828967113,0.00346032828967113,57.4928398730876,57.4928398730876,0,TRUE,1.35089110410392,2.34221462429732e-13,0.105002955198321,TRUE,"Fair",1,"complete",0.1,1
126,55.1354533869601,0.00317986028919393,0.00163914684697026,0.00323492625596492,0.00323492625596492,57.4875694362609,57.4875694362609,0,TRUE,1.29395674022766,9.13167549562356e-13,0.105020409235085,TRUE,"Fair",1,"complete",0.1,1
127,55.1322735266709,0.00279046412595108,0.00143972622536548,0.00301805749407943,0.00301805749407943,57.4828865770015,57.4828865770015,0,TRUE,1.2391889634579,3.00834540461911e-13,0.105036974380463,TRUE,"Fair",1,"complete",0.1,1
128,55.1294830625449,0.00244027292630733,0.00126009338206925,0.00281043008230764,0.00281043008230764,57.4787436562099,57.4787436562099,0,TRUE,1.18665965719609,2.15480305272444e-13,0.105052674416587,TRUE,"Fair",1,"complete",0.1,1
129,55.1270427896186,0.00212747730363105,0.00109938212366779,0.00261265825335098,0.00261265825335098,57.4750934985847,57.4750934985847,0,TRUE,1.13641990741119,6.07198146265415e-13,0.105067561041338,TRUE,"Fair",1,"complete",0.1,1
130,55.124915312315,0.00184994750443224,0.000956562282252701,0.00242524211629425,0.00242524211629425,57.4718898913406,57.4718898913406,0,TRUE,1.08848382556278,4.15483952982739e-13,0.105081692577443,TRUE,"Fair",1,"complete",0.1,1
131,55.1230653648106,0.00160528720322617,0.000830464173887673,0.00224855054895498,0.00224855054895498,57.4690880903298,57.4690880903298,0,TRUE,1.04282015702608,7.05081430211378e-13,0.105095123441655,TRUE,"Fair",1,"complete",0.1,1
132,55.1214600776073,0.00139090228113758,0.000719811188523742,0.00208280911882416,0.00208280911882416,57.4666453056473,57.4666453056473,0,TRUE,0.999351341977033,4.80319169621696e-13,0.105107899780078,TRUE,"Fair",1,"complete",0.1,1
133,55.1200691753262,0.00120409339005789,0.000623259502318794,0.00192810143362301,0.00192810143362301,57.4645211283246,57.4645211283246,0,TRUE,0.957958948673302,4.09482749336866e-13,0.105120058487462,TRUE,"Fair",1,"complete",0.1,1
134,55.1188650819361,0.00104297815980914,0.000539885919658155,0.00178591251767819,0.00178591251767819,57.4626761961936,57.4626761961936,0,TRUE,0.918507947591547,5.32602480431476e-13,0.105131628046533,TRUE,"Fair",1,"complete",0.1,1
135,55.1178221037763,0.000903918438972084,0.000467859765370044,0.00165456462540807,0.00165456462540807,57.4610753620567,57.4610753620567,0,TRUE,0.880874376846806,4.86782257028142e-13,0.105142645037723,TRUE,"Fair",1,"complete",0.1,1
136,55.1169181853374,0.000784068363863355,0.00040573519016246,0.00153325194771342,0.00153325194771342,57.4596878814622,57.4596878814622,0,TRUE,0.84488719836149,5.33134507142409e-13,0.10515314638343,TRUE,"Fair",1,"complete",0.1,1
137,55.1161341169735,0.000681040538182742,0.000352300759250422,0.00142161278371276,0.00142161278371276,57.4584858677573,57.4584858677573,0,TRUE,0.810361027079048,8.91788790447295e-13,0.10516315718465,TRUE,"Fair",1,"complete",0.1,1
138,55.1154530764353,0.00059261912379327,0.000306426296306986,0.00131918388292917,0.00131918388292917,57.45744441452,57.45744441452,0,TRUE,0.777131761910601,2.68828974560579e-13,0.105172693631026,TRUE,"Fair",1,"complete",0.1,1
139,55.1148604573115,0.000516789204539236,0.000267079435861424,0.00122542674084113,0.00122542674084113,57.4565415385338,57.4565415385338,0,TRUE,0.745063422755251,7.36586742226357e-13,0.105181765238661,TRUE,"Fair",1,"complete",0.1,1
140,55.114343668107,0.000451750614502089,0.000233334200137085,0.00113975337867585,0.00113975337867585,57.4557580181504,57.4557580181504,0,TRUE,0.714049724116482,7.78742180620803e-13,0.10519037755041,TRUE,"Fair",1,"complete",0.1,1
141,55.1138919174925,0.000395919119966948,0.00020437292759028,0.0010615499514157,0.0010615499514157,57.4550771754023,57.4550771754023,0,TRUE,0.68401264815495,8.06614498993381e-13,0.105198534587647,TRUE,"Fair",1,"complete",0.1,1
142,55.1134959983725,0.000347918118855262,0.000179483099837051,0.000990197192200636,0.000990197192200636,57.4544846294713,57.4544846294713,0,TRUE,0.654899084467816,9.7036797261157e-13,0.105206240730414,TRUE,"Fair",1,"complete",0.1,1
143,55.1131480802537,0.000306573008188593,0.000158050610341261,0.000925087160657553,0.000925087160657553,57.4539680405685,57.4539680405685,0,TRUE,0.62667636168986,4.70775747525366e-13,0.105213501964256,TRUE,"Fair",1,"complete",0.1,1
144,55.1128415072455,0.000271170817306654,0.000139694556398073,0.000866550577657109,0.000866550577657109,57.4535162726574,57.4535162726574,0,TRUE,0.59927330097072,3.93567105268385e-13,0.105220326563471,TRUE,"Fair",1,"complete",0.1,1
145,55.1125703364282,0.000240615465713745,0.000123872976794297,0.000813410476082389,0.000813410476082389,57.453119400859,57.453119400859,0,TRUE,0.572644016547823,4.58154788352524e-13,0.105226717436446,TRUE,"Fair",1,"complete",0.1,1
146,55.1123297209624,0.00021402942670079,0.00011012252391318,0.000764688157939747,0.000764688157939747,57.4527694142974,57.4527694142974,0,TRUE,0.54685146889785,7.80793346609095e-13,0.105232690564121,TRUE,"Fair",1,"complete",0.1,1
147,55.1121156915357,0.000190798673365578,9.81192775602589e-05,0.000719871745440896,0.000719871745440896,57.4524601410753,57.4524601410753,0,TRUE,0.521934646417701,2.49176162445682e-13,0.105238263608757,TRUE,"Fair",1,"complete",0.1,1
148,55.1119248928624,0.000170425112514749,8.76013533256715e-05,0.000678530387213435,0.000678530387213435,57.4521864471743,57.4521864471743,0,TRUE,0.497920943250234,1.26862345835212e-12,0.105243454740694,TRUE,"Fair",1,"complete",0.1,1
149,55.1117544677499,0.000152499715412091,7.8354290660475e-05,0.000640297778472062,0.000640297778472062,57.4519439840729,57.4519439840729,0,TRUE,0.474825261366969,5.91841187829665e-13,0.105248283363766,TRUE,"Fair",1,"complete",0.1,1
150,55.1116019680345,0.000136683153321826,7.02005893116717e-05,0.000604859440315439,0.000604859440315439,57.4517290276444,57.4517290276444,0,TRUE,0.452651679364424,9.92435282580404e-13,0.105252769956559,TRUE,"Fair",1,"complete",0.1,1
151,55.1114652848811,0.0001226914912138,6.29920203126504e-05,0.000571943031850541,0.000571943031850541,57.4515383641585,57.4515383641585,0,TRUE,0.431395506896494,3.86737014500533e-13,0.105256935543678,TRUE,"Fair",1,"complete",0.1,1
152,55.1113425933899,0.000110285396736742,5.66038530464208e-05,0.000541310932078839,0.000541310932078839,57.4513692043615,57.4513692043615,0,TRUE,0.411045144981444,6.19902346456308e-13,0.105260801118511,TRUE,"Fair",1,"complete",0.1,1
153,55.1112323079932,9.92618543875778e-05,5.09304405229499e-05,0.000512754486726401,0.000512754486726401,57.4512191162205,57.4512191162205,0,TRUE,0.391583643541322,5.0653562583261e-13,0.105264387162663,TRUE,"Fair",1,"complete",0.1,1
154,55.1111330461388,8.94477046102793e-05,4.58817891198215e-05,0.000486089478241103,0.000486089478241103,57.4510859709952,57.4510859709952,0,TRUE,0.372989974759439,8.3830950366793e-13,0.105267713303403,TRUE,"Fair",1,"complete",0.1,1
155,55.1110435984342,8.0694537267334e-05,4.13808559441579e-05,0.000461152504047512,0.000461152504047512,57.4509678992687,57.4509678992687,0,TRUE,0.355240066996924,9.38169866853355e-13,0.10527079810136,TRUE,"Fair",1,"complete",0.1,1
156,55.1109629038969,7.28746077953701e-05,3.73613933887204e-05,0.000437798039032508,0.000437798039032508,57.4508632546464,57.4508632546464,0,TRUE,0.338307642806871,3.57608062739072e-13,0.105273658942762,TRUE,"Fair",1,"complete",0.1,1
157,55.1108900292891,6.58775371107367e-05,3.37662116243306e-05,0.000415896021611793,0.000415896021611793,57.4507705834822,57.4507705834822,0,TRUE,0.322164897606323,3.02118326915245e-13,0.105276312007849,TRUE,"Fair",1,"complete",0.1,1
158,55.110824151752,5.96076206136331e-05,3.05457647655153e-05,0.00039532984675184,0.00039532984675184,57.4506885994252,57.4506885994252,0,TRUE,0.306783048553869,4.11808293775064e-13,0.10527877229071,TRUE,"Fair",1,"complete",0.1,1
159,55.1107645441314,5.39816158919848e-05,2.7656990846472e-05,0.000375994680089191,0.000375994680089191,57.4506161618678,57.4506161618678,0,TRUE,0.292132777381142,5.00317458496618e-13,0.105281053651152,TRUE,"Fair",1,"complete",0.1,1
160,55.1107105625155,4.89269112549096e-05,2.50623530490916e-05,0.00035779602899006,0.00035779602899006,57.4505522575894,57.4505522575894,0,TRUE,0.278184586318138,5.4629301812521e-13,0.10528316888449,TRUE,"Fair",1,"complete",0.1,1
161,55.1106616356043,4.43799998564032e-05,2.27290421068894e-05,0.000340648521929285,0.000340648521929285,57.4504959850411,57.4504959850411,0,TRUE,0.264909082628179,4.96312911834635e-13,0.105285129799464,TRUE,"Fair",1,"complete",0.1,1
162,55.1106172556044,4.0285201166057e-05,2.06283089408033e-05,0.000324474858777052,0.000324474858777052,57.4504465408296,57.4504465408296,0,TRUE,0.252277204397493,2.78468653102743e-13,0.105286947297874,TRUE,"Fair",1,"complete",0.1,1
163,55.1105769704032,3.65935844541809e-05,1.87349033653721e-05,0.000309204902826199,0.000309204902826199,57.4504032080476,57.4504032080476,0,TRUE,0.24026039793422,7.03231121807956e-13,0.105288631451907,TRUE,"Fair",1,"complete",0.1,1
164,55.1105403768188,3.32620580323351e-05,1.70265998032448e-05,0.000294774891510643,0.000294774891510643,57.4503653461601,57.4503653461601,0,TRUE,0.228830755285071,6.84854706200616e-13,0.105290191576884,TRUE,"Fair",1,"complete",0.1,1
165,55.1105071147607,3.02525958346678e-05,1.54837948293722e-05,0.000281126747361393,0.000281126747361393,57.4503323822134,57.4503323822134,0,TRUE,0.217961118884698,6.06018345048847e-13,0.10529163629827,TRUE,"Fair",1,"complete",0.1,1
166,55.1104768621649,2.7531577806883e-05,1.40891643540243e-05,0.000268207474252236,0.000268207474252236,57.4503038031684,57.4503038031684,0,TRUE,0.207625159140741,6.92156350952373e-13,0.105292973612555,TRUE,"Fair",1,"complete",0.1,1
167,55.1104493305871,2.5069225834784e-05,1.28273705820408e-05,0.000255968626701617,0.000255968626701617,57.450279149199,57.450279149199,0,TRUE,0.197797429762772,4.42543364736016e-13,0.105294210942079,TRUE,"Fair",1,"complete",0.1,1
168,55.1104242613613,2.28391194170285e-05,1.168481071032e-05,0.000244365842098698,0.000244365842098698,57.4502580078175,57.4502580078175,0,TRUE,0.188453404829421,4.53165709824365e-13,0.105295355184132,TRUE,"Fair",1,"complete",0.1,1
169,55.1104014222418,2.08177789531305e-05,1.06494007728456e-05,0.000233358427397524,0.000233358427397524,57.4502400087142,57.4502400087142,0,TRUE,0.179569500915837,3.76935744835049e-13,0.105296412754802,TRUE,"Fair",1,"complete",0.1,1
170,55.1103806044629,1.89843060240946e-05,9.71038920016744e-06,0.000222908993161451,0.000222908993161451,57.4502248192134,57.4502248192134,0,TRUE,0.171123087048844,1.11208260618544e-12,0.105297389628121,TRUE,"Fair",1,"complete",0.1,1
171,55.1103616201569,1.73200720681166e-05,8.8581955885909e-06,0.000212983128917367,0.000212983128917367,57.4502121402647,57.4502121402647,0,TRUE,0.163092484803302,4.33989044477166e-13,0.105298291371029,TRUE,"Fair",1,"complete",0.1,1
172,55.1103443000848,1.5808448445398e-05,8.08427092812411e-06,0.000203549114657675,0.000203549114657675,57.4502017028998,57.4502017028998,0,TRUE,0.155456960461915,8.57831903658706e-13,0.105299123174676,TRUE,"Fair",1,"complete",0.1,1
173,55.1103284916364,1.44345716037719e-05,7.38097615288888e-06,0.000194577664067021,0.000194577664067021,57.4501932650943,57.4501932650943,0,TRUE,0.148196710851921,1.11387521753061e-12,0.105299889882521,TRUE,"Fair",1,"complete",0.1,1
174,55.1103140570648,1.31851386768744e-05,6.74147637996447e-06,0.000186041695649197,0.000186041695649197,57.4501866089839,57.4501866089839,0,TRUE,0.141292844198011,3.30359552005831e-13,0.105300596015656,TRUE,"Fair",1,"complete",0.1,1
175,55.1103008719261,1.20482288181734e-05,6.15964861731373e-06,0.000177916128438221,0.000177916128438221,57.450181538391,57.450181538391,0,TRUE,0.134727357116971,3.43567692648346e-13,0.105301245795706,TRUE,"Fair",1,"complete",0.1,1
176,55.1102888236973,1.10131470520969e-05,5.63000106472974e-06,0.000170177699421018,0.000170177699421018,57.4501778766233,57.4501778766233,0,TRUE,0.12848310868184,2.88257609521458e-13,0.105301843165635,TRUE,"Fair",1,"complete",0.1,1
177,55.1102778105502,1.00702873382374e-05,5.14760241656754e-06,0.000162804800149041,0.000162804800149041,57.4501754645115,57.4501754645115,0,TRUE,0.122543792338534,1.11323185088042e-12,0.105302391808716,TRUE,"Fair",1,"complete",0.1,1
178,55.1102677402629,9.21101237594257e-06,4.70801981259947e-06,0.000155777330340314,0.000155777330340314,57.4501741586582,57.4501741586582,0,TRUE,0.116893906316215,4.49711012990004e-13,0.105302895165914,TRUE,"Fair",1,"complete",0.1,1
179,55.1102585292505,8.42754783292321e-06,4.30726428341972e-06,0.000149076566548953,0.000149076566548953,57.4501738298727,57.4501738298727,0,TRUE,0.111518723065648,3.4348427706948e-13,0.10530335645185,TRUE,"Fair",1,"complete",0.1,1
180,55.1102501017027,7.71288921441737e-06,3.94174270275072e-06,0.000142685044198771,0.000142685044198771,57.4501743617703,57.4501743617703,0,TRUE,0.106404258162729,5.61504028388193e-13,0.10530377866954,TRUE,"Fair",1,"complete",0.1,1
181,55.1102423888134,7.06071966050104e-06,3.60821540179131e-06,0.000136586451497792,0.000136586451497792,57.4501756495172,57.4501756495172,0,TRUE,0.101537239041192,7.04929240268344e-13,0.105304164624032,TRUE,"Fair",1,"complete",0.1,1
182,55.1102353280938,6.46533716519571e-06,3.30375871848718e-06,0.000130765533911344,0.000130765533911344,57.4501775987046,57.4501775987046,0,TRUE,0.0969050738442439,4.6182677664968e-13,0.105304516935064,TRUE,"Fair",1,"complete",0.1,1
183,55.1102288627566,5.92159041445939e-06,3.02573185663501e-06,0.00012520800803746,0.00012520800803746,57.4501801243379,57.4501801243379,0,TRUE,0.0924958206332134,1.40866084532228e-12,0.105304838048836,TRUE,"Fair",1,"complete",0.1,1
184,55.1102229411662,5.42482162302349e-06,2.77174751534221e-06,0.000119900483861632,0.000119900483861632,57.4501831499275,57.4501831499275,0,TRUE,0.0882981571405748,4.970460310541e-13,0.105305130248997,TRUE,"Fair",1,"complete",0.1,1
185,55.1102175163446,4.97081590111748e-06,2.5396458222725e-06,0.000114830394480386,0.000114830394480386,57.4501866066715,57.4501866066715,0,TRUE,0.0843013512168272,4.05052327733249e-13,0.105305395666902,TRUE,"Fair",1,"complete",0.1,1
186,55.1102125455287,4.55575633395711e-06,2.32747116727092e-06,0.000109985932494246,0.000109985932494246,57.4501904327185,57.4501904327185,0,TRUE,0.0804952320879709,4.24492309503065e-13,0.105305636291209,TRUE,"Fair",1,"complete",0.1,1
187,55.1102079897723,4.17618380765816e-06,2.13345158560187e-06,0.000105355992358081,0.000105355992358081,57.4501945725042,57.4501945725042,0,TRUE,0.0768701625070316,5.76032645034174e-13,0.105305853976872,TRUE,"Fair",1,"complete",0.1,1
188,55.1102038135885,3.82896133999111e-06,1.95598038647368e-06,0.000100930118063067,0.000100930118063067,57.4501989761518,57.4501989761518,0,TRUE,0.0734170118619095,5.68030667867595e-13,0.105306050453571,TRUE,"Fair",1,"complete",0.1,1
189,55.1101999846272,3.51124217701226e-06,1.79359976164534e-06,9.66984555827615e-05,9.66984555827615e-05,57.4502035989315,57.4502035989315,0,TRUE,0.0701271302897014,6.25492668991302e-13,0.105306227333624,TRUE,"Fair",1,"complete",0.1,1
190,55.110196473385,3.22044131451094e-06,1.64498614297584e-06,9.26517096017542e-05,9.26517096017542e-05,57.4502084007715,57.4502084007715,0,TRUE,0.0669923238122744,4.74503537713583e-13,0.105306386119418,TRUE,"Fair",1,"complete",0.1,1
191,55.1101932529437,2.95421002505236e-06,1.50893710667793e-06,8.87811040690385e-05,8.87811040690385e-05,57.4502133458162,57.4502133458162,0,TRUE,0.0640048305182458,8.59156542101643e-13,0.105306528210381,TRUE,"Fair",1,"complete",0.1,1
192,55.1101902987337,2.71041299271246e-06,1.38435964774884e-06,8.50783462001329e-05,8.50783462001329e-05,57.4502184020266,57.4502184020266,0,TRUE,0.0611572977832064,8.20014814284935e-13,0.105306654909546,TRUE,"Fair",1,"complete",0.1,1
193,55.1101875883207,2.48710789918505e-06,1.27025966945358e-06,8.15355935688829e-05,8.15355935688829e-05,57.4502235408182,57.4502235408182,0,TRUE,0.0584427605272198,2.81390863719568e-13,0.105306767429708,TRUE,"Fair",1,"complete",0.1,1
194,55.1101851012128,2.28252702072496e-06,1.16573255227342e-06,7.81454239877488e-05,7.81454239877488e-05,57.4502287367331,57.4502287367331,0,TRUE,0.0558546204929486,7.03216102751436e-13,0.105306866899216,TRUE,"Fair",1,"complete",0.1,1
195,55.1101828186858,2.09506073645116e-06,1.06995468228503e-06,7.49008078904144e-05,7.49008078904144e-05,57.4502339671434,57.4502339671434,0,TRUE,0.0533866265220932,5.06619571374933e-13,0.105306954367415,TRUE,"Fair",1,"complete",0.1,1
196,55.110180723625,1.92324267089816e-06,9.82175834230539e-07,7.17950829819217e-05,7.17950829819217e-05,57.4502392119816,57.4502392119816,0,TRUE,0.051032855807389,3.19154976937027e-13,0.105307030809757,TRUE,"Fair",1,"complete",0.1,1
197,55.1101788003824,1.76573637844513e-06,9.01712316358119e-07,6.88219309282024e-05,6.88219309282024e-05,57.4502444534966,57.4502444534966,0,TRUE,0.0487876960916274,1.30679497601118e-12,0.105307097132608,TRUE,"Fair",1,"complete",0.1,1
198,55.110177034646,1.62132322856223e-06,8.27940795123753e-07,6.5975355892411e-05,6.5975355892411e-05,57.450249676032,57.450249676032,0,TRUE,0.0466458287790098,6.45885008175876e-13,0.105307154177759,TRUE,"Fair",1,"complete",0.1,1
199,55.1101754133228,1.4888916339828e-06,7.6029272743885e-07,6.3249664743183e-05,6.3249664743183e-05,57.450254865825,57.450254865825,0,TRUE,0.0446022129304583,4.37797835525355e-13,0.105307202726662,TRUE,"Fair",1,"complete",0.1,1
200,55.1101739244311,1.36742720968641e-06,6.9824933646176e-07,6.06394487781309e-05,6.06394487781309e-05,57.4502600108243,57.4502600108243,0,TRUE,0.0426520701050479,3.22465546287658e-13,0.105307243504414,TRUE,"Fair",1,"complete",0.1,1
201,55.1101725570039,1.25600388400926e-06,6.41337074105397e-07,5.81395668239142e-05,5.81395668239142e-05,57.4502651005239,57.4502651005239,0,TRUE,0.0407908700126134,7.70427959736015e-13,0.105307277183482,TRUE,"Fair",1,"complete",0.1,1
202,55.110171301,1.15377600451438e-06,5.89123519794129e-07,5.5745129582385e-05,5.5745129582385e-05,57.4502701258129,57.4502701258129,0,TRUE,0.039014316944139,3.24201826129471e-13,0.105307304387215,TRUE,"Fair",1,"complete",0.1,1
203,55.110170147224,1.05997097676891e-06,5.41213670860185e-07,5.3451485116351e-05,5.3451485116351e-05,57.4502750788386,57.4502750788386,0,TRUE,0.0373183369436621,5.99096706236177e-13,0.105307325693126,TRUE,"Fair",1,"complete",0.1,1
204,55.110169087253,9.73882784194302e-07,4.97246584626691e-07,5.12542053725718e-05,5.12542053725718e-05,57.4502799528827,57.4502799528827,0,TRUE,0.0356990656834046,4.03545911026481e-13,0.105307341635975,TRUE,"Fair",1,"complete",0.1,1
205,55.1101681133703,8.94866047929099e-07,4.56892336753129e-07,4.91490736466166e-05,4.91490736466166e-05,57.4502847422482,57.4502847422482,0,TRUE,0.0341528370150046,7.22357389626122e-13,0.105307352710654,TRUE,"Fair",1,"complete",0.1,1
206,55.1101672185042,8.22330633809543e-07,4.198492641904e-07,4.71320729171194e-05,4.71320729171194e-05,57.4502894421568,57.4502894421568,0,TRUE,0.0326761721547118,6.56218328829875e-13,0.105307359374899,TRUE,"Fair",1,"complete",0.1,1
207,55.1101663961736,7.5573672830842e-07,3.85841464499492e-07,4.5199374964752e-05,4.5199374964752e-05,57.4502940486562,57.4502940486562,0,TRUE,0.0312657694778404,3.10434485548914e-13,0.10530736205182,TRUE,"Fair",1,"complete",0.1,1
208,55.1101656404369,6.94590504224379e-07,3.54616526330428e-07,4.33473302216524e-05,4.33473302216524e-05,57.4502985585356,57.4502985585356,0,TRUE,0.0299184948838225,3.5815367569594e-13,0.105307361132279,TRUE,"Fair",1,"complete",0.1,1
209,55.1101649458463,6.38439971112348e-07,3.25943468386749e-07,4.15724582817212e-05,4.15724582817212e-05,57.4503029692482,57.4503029692482,0,TRUE,0.0286313727059553,8.2313996840606e-13,0.105307356977107,TRUE,"Fair",1,"complete",0.1,1
210,55.1101643074064,5.86871415464429e-07,2.99610866756155e-07,3.98714390226838e-05,3.98714390226838e-05,57.4503072788422,57.4503072788422,0,TRUE,0.0274015771359194,3.806285310759e-13,0.105307349919191,TRUE,"Fair",1,"complete",0.1,1
211,55.110163720535,5.39506068264473e-07,2.7542515239995e-07,3.82411042929743e-05,3.82411042929743e-05,57.4503114858973,57.4503114858973,0,TRUE,0.026226424131026,3.34227783901125e-13,0.105307340265411,TRUE,"Fair",1,"complete",0.1,1
212,55.1101631810289,4.9599698570546e-07,2.53209062583469e-07,3.66784301142419e-05,3.66784301142419e-05,57.4503155894669,57.4503155894669,0,TRUE,0.0251033637846613,3.74257003709109e-13,0.105307328298464,TRUE,"Fair",1,"complete",0.1,1
213,55.1101626850319,4.56026413075961e-07,2.32800231549368e-07,3.51805293624064e-05,3.51805293624064e-05,57.4503195890262,57.4503195890262,0,TRUE,0.0240299731248217,8.71835508333374e-13,0.105307314278566,TRUE,"Fair",1,"complete",0.1,1
214,55.1101622290055,4.19303219700851e-07,2.1404990737114e-07,3.37446448921246e-05,3.37446448921246e-05,57.4503234844249,57.4503234844249,0,TRUE,0.0230039493248495,4.19947248351663e-13,0.105307298445033,TRUE,"Fair",1,"complete",0.1,1
215,55.1101618097023,3.85560589677425e-07,1.96821783156361e-07,3.23681430693906e-05,3.23681430693906e-05,57.450327275844,57.450327275844,0,TRUE,0.0220231032986214,6.72646632935875e-13,0.105307281017775,TRUE,"Fair",1,"complete",0.1,1
216,55.1101614241417,3.54553989723172e-07,1.80990931848885e-07,3.10485076815898e-05,3.10485076815898e-05,57.4503309637573,57.4503309637573,0,TRUE,0.02108535365694,4.96604567971942e-13,0.105307262198676,TRUE,"Fair",1,"complete",0.1,1
217,55.1101610695877,3.26059272026669e-07,1.66442835169823e-07,2.97833342033388e-05,2.97833342033388e-05,57.4503345488957,57.4503345488957,0,TRUE,0.0201887210081773,2.17590936990662e-13,0.10530724217289,TRUE,"Fair",1,"complete",0.1,1
218,55.1101607435284,2.99870890785314e-07,1.53072497923482e-07,2.8570324383752e-05,2.8570324383752e-05,57.4503380322158,57.4503380322158,0,TRUE,0.0193313225810879,8.06332893495279e-13,0.105307221110052,TRUE,"Fair",1,"complete",0.1,1
219,55.1101604436575,2.75800339011312e-07,1.4078363989623e-07,2.7407281141541e-05,2.7407281141541e-05,57.4503414148704,57.4503414148704,0,TRUE,0.0185113671499816,2.80371870421612e-13,0.1053071991654,TRUE,"Fair",1,"complete",0.1,1
220,55.1101601678572,2.53674784289615e-07,1.29487958287856e-07,2.62921037417645e-05,2.62921037417645e-05,57.4503446981831,57.4503446981831,0,TRUE,0.0177271502464283,3.88665330537695e-13,0.105307176480828,TRUE,"Fair",1,"complete",0.1,1
221,55.1101599141824,2.33335619270747e-07,1.19104454231056e-07,2.52227832351013e-05,2.52227832351013e-05,57.4503478836238,57.4503478836238,0,TRUE,0.0169770496400885,1.26648698422769e-12,0.105307153185869,TRUE,"Fair",1,"complete",0.1,1
222,55.1101596808468,2.14637367434989e-07,1.09558817708041e-07,2.41973981463777e-05,2.41973981463777e-05,57.4503509727885,57.4503509727885,0,TRUE,0.0162595210718373,5.94613071309686e-13,0.105307129398605,TRUE,"Fair",1,"complete",0.1,1
223,55.1101594662094,1.97446524907718e-07,1.00782865515802e-07,2.32141103909662e-05,2.32141103909662e-05,57.4503539673791,57.4503539673791,0,TRUE,0.0155730942266583,3.96049547559908e-13,0.105307105226522,TRUE,"Fair",1,"complete",0.1,1
224,55.1101592687629,1.81640572805009e-07,9.2714027660299e-08,2.2271161407497e-05,2.2271161407497e-05,57.4503568691866,57.4503568691866,0,TRUE,0.0149163689305501,2.76234094641938e-13,0.105307080767297,TRUE,"Fair",1,"complete",0.1,1
225,55.1101590871223,1.6710708194978e-07,8.52948777619581e-08,2.13668684923234e-05,2.13668684923234e-05,57.4503596800754,57.4503596800754,0,TRUE,0.0142880115567924,8.07681834031854e-13,0.105307056109543,TRUE,"Fair",1,"complete",0.1,1
226,55.1101589200152,1.53742838904236e-07,7.84727036541845e-08,2.04996213238987e-05,2.04996213238987e-05,57.4503624019694,57.4503624019694,0,TRUE,0.0136867516331374,6.59043380704549e-13,0.105307031333494,TRUE,"Fair",1,"complete",0.1,1
227,55.1101587662724,1.41453064372854e-07,7.21991145983816e-08,1.96678786623232e-05,1.96678786623232e-05,57.4503650368392,57.4503650368392,0,TRUE,0.0131113786357757,2.89889548243076e-13,0.105307006511643,TRUE,"Fair",1,"complete",0.1,1
228,55.1101586248193,1.30150766608494e-07,6.64296819018599e-08,1.88701652206415e-05,1.88701652206415e-05,57.4503675866911,57.4503675866911,0,TRUE,0.0125607389560672,4.94990063999419e-13,0.105306981709342,TRUE,"Fair",1,"complete",0.1,1
229,55.1101584946686,1.19756066396803e-07,6.1123610016788e-08,1.81050686862921e-05,1.81050686862921e-05,57.4503700535568,57.4503700535568,0,TRUE,0.0120337330391814,7.75366911336289e-13,0.10530695698535,TRUE,"Fair",1,"complete",0.1,1
230,55.1101583749125,1.10195585989459e-07,5.62434354778824e-08,1.73712368970455e-05,1.73712368970455e-05,57.4503724394848,57.4503724394848,0,TRUE,0.0115293126720473,7.81654991868069e-13,0.10530693239235,TRUE,"Fair",1,"complete",0.1,1
231,55.1101582647169,1.01401951724256e-07,5.17547512397028e-08,1.66673751506554e-05,1.66673751506554e-05,57.4503747465318,57.4503747465318,0,TRUE,0.0110464784231273,1.26446472049892e-12,0.105306907977431,TRUE,"Fair",1,"complete",0.1,1
232,55.110158163315,9.33132682234827e-08,4.7625954226499e-08,1.59922436500321e-05,1.59922436500321e-05,57.4503769767562,57.4503769767562,0,TRUE,0.0105842772174786,8.04144086145724e-13,0.105306883782527,TRUE,"Fair",1,"complete",0.1,1
233,55.1101580700017,8.58726707519963e-08,4.38280140956828e-08,1.53446550676851e-05,1.53446550676851e-05,57.4503791322114,57.4503791322114,0,TRUE,0.010141800043627,8.21194108749133e-13,0.105306859844831,TRUE,"Fair",1,"complete",0.1,1
234,55.110157984129,7.90279557350004e-08,4.03342613827541e-08,1.47234722332303e-05,1.47234722332303e-05,57.4503812149402,57.4503812149402,0,TRUE,0.00971817978206639,2.29766607074737e-13,0.105306836197183,TRUE,"Fair",1,"complete",0.1,1
235,55.1101579051011,7.27311046944124e-08,3.71201933629322e-08,1.41276059237972e-05,1.41276059237972e-05,57.4503832269704,57.4503832269704,0,TRUE,0.00931258915123434,3.76080495790948e-13,0.105306812868417,TRUE,"Fair",1,"complete",0.1,1
236,55.11015783237,6.69380284534782e-08,3.41632961310169e-08,1.35560127649758e-05,1.35560127649758e-05,57.45038517031,57.45038517031,0,TRUE,0.00892423876008223,2.48340772497323e-13,0.105306789883702,TRUE,"Fair",1,"complete",0.1,1
237,55.1101577654319,6.16082118654049e-08,3.14428815014186e-08,1.30076932281867e-05,1.30076932281867e-05,57.4503870469436,57.4503870469436,0,TRUE,0.00855237526464786,3.42085644764524e-13,0.105306767264836,TRUE,"Fair",1,"complete",0.1,1
238,55.1101577038237,5.67044224908386e-08,2.89399374742573e-08,1.24816897214831e-05,1.24816897214831e-05,57.4503888588292,57.4503888588292,0,TRUE,0.00819627962160766,3.62924488601248e-13,0.105306745030542,TRUE,"Fair",1,"complete",0.1,1
239,55.1101576471193,5.21924263807705e-08,2.66369911139116e-08,1.19770847693442e-05,1.19770847693442e-05,57.4503906078955,57.4503906078955,0,TRUE,0.00785526543254973,3.66990217729126e-13,0.10530672319672,TRUE,"Fair",1,"complete",0.1,1
1,114.680037165513,24.1639232323067,13.3323561502423,0.715992417623914,0.715992417623914,89.408672351049,89.408672351049,0,TRUE,79.5622881768786,8.63989545335875e-16,0.109265327022601,TRUE,"sL1",1,"complete",0.1,1
2,90.5161139332063,7.40750794696464,4.00575312010272,0.296804042353053,0.296804042353053,87.2002711717536,87.2002711717536,0,TRUE,65.644676238149,2.1588631241953e-15,0.157977407223246,TRUE,"sL1",1,"complete",0.1,1
3,83.1086059862417,4.45356912547996,2.41434914834623,0.216479017710977,0.216479017710977,83.5733375996313,83.5733375996313,0,TRUE,52.6594690337424,2.95434064788529e-15,0.176615740614408,TRUE,"sL1",1,"complete",0.1,1
4,78.6550368607617,3.15922430475139,1.64510719370235,0.178907253001221,0.178907253001221,80.895809972987,80.895809972987,0,TRUE,42.3356911027919,3.19539798760978e-15,0.193997104481314,TRUE,"sL1",1,"complete",0.1,1
5,75.4958125560103,2.488945259128,1.29687894919493,0.156804994105884,0.156804994105884,78.5175720996954,78.5175720996954,0,TRUE,36.3003160981094,4.80588262893332e-15,0.208854715880274,TRUE,"sL1",1,"complete",0.1,1
6,73.0068672968823,1.87876711322541,0.993454219698415,0.133923557136424,0.133923557136424,76.6198691216318,76.6198691216318,0,TRUE,31.0726517639227,7.06979490411538e-15,0.219315119544551,TRUE,"sL1",1,"complete",0.1,1
7,71.1281001836569,1.33688707643975,0.718135208956664,0.11131220275544,0.11131220275544,75.2190100181409,75.2190100181409,0,TRUE,25.7806543607144,3.8591027560657e-15,0.22450299265607,TRUE,"sL1",1,"complete",0.1,1
8,69.7912131072172,0.955942190371431,0.508977309469854,0.0932818511463419,0.0932818511463419,74.2159799145487,74.2159799145487,0,TRUE,20.7348479899531,5.82795317964313e-15,0.218478412215168,TRUE,"sL1",1,"complete",0.1,1
9,68.8352709168458,0.739743092306313,0.388260036080638,0.0818366055892884,0.0818366055892884,73.4163353536167,73.4163353536167,0,TRUE,17.3053848944194,9.36969492789242e-15,0.189741087730108,TRUE,"sL1",1,"complete",0.1,1
10,68.0955278245394,0.605137883295981,0.314869257007041,0.0738930405819186,0.0738930405819186,72.7456469911156,72.7456469911156,0,TRUE,15.002174574614,5.86965627771003e-15,0.167525728056073,TRUE,"sL1",1,"complete",0.1,1
11,67.4903899412435,0.511542011073317,0.2645509769355,0.0676031802440333,0.0676031802440333,72.1743240207012,72.1743240207012,0,TRUE,13.3991000804389,1.14955017705951e-14,0.150894380232026,TRUE,"sL1",1,"complete",0.1,1
12,66.9788479301701,0.444063949544329,0.228371191159267,0.0625211265537263,0.0625211265537263,71.6771180866671,71.6771180866671,0,TRUE,12.2732145107861,5.84569406574255e-15,0.138721958339482,TRUE,"sL1",1,"complete",0.1,1
13,66.5347839806258,0.394597342420397,0.202010403386854,0.0585254618726804,0.0585254618726804,71.2321643191089,71.2321643191089,0,TRUE,11.4362318788288,2.09048817865214e-14,0.129946178888303,TRUE,"sL1",1,"complete",0.1,1
14,66.1401866382054,0.356807629895656,0.182100474416788,0.0553851640586056,0.0553851640586056,70.8245779262079,70.8245779262079,0,TRUE,10.7393938965679,8.16414573324377e-15,0.123674868108583,TRUE,"sL1",1,"complete",0.1,1
15,65.7833790083098,0.326592355988112,0.166300972136133,0.0528644776084681,0.0528644776084681,70.4459645509502,70.4459645509502,0,TRUE,10.09625928108,1.40589126204343e-14,0.119220502897475,TRUE,"sL1",1,"complete",0.1,1
16,65.4567866523217,0.302016488935976,0.153438818302716,0.0508259068076511,0.0508259068076511,70.0912933298314,70.0912933298314,0,TRUE,9.47829089786455,9.02055597916089e-15,0.116080282591824,TRUE,"sL1",1,"complete",0.1,1
17,65.1547701633857,0.282217352615419,0.143031386751626,0.0492039020769021,0.0492039020769021,69.7564276490294,69.7564276490294,0,TRUE,8.88979386525102,3.46452503074659e-14,0.113894922432092,TRUE,"sL1",1,"complete",0.1,1
18,64.8725528107703,0.266424428991044,0.134718406786642,0.0479400411813133,0.0479400411813133,69.43728169593,69.43728169593,0,TRUE,8.34253577913768,2.08644932220366e-14,0.112408434232459,TRUE,"sL1",1,"complete",0.1,1
19,64.6061283817792,0.253791864104869,0.12807845457879,0.046966927768269,0.046966927768269,69.130078711778,69.130078711778,0,TRUE,7.84317305045842,1.8352782838894e-14,0.111437079616519,TRUE,"sL1",1,"complete",0.1,1
20,64.3523365176743,0.243665055752174,0.12274999795032,0.0462316143438452,0.0462316143438452,68.8316432782917,68.8316432782917,0,TRUE,7.39363492905875,2.69300985215442e-14,0.110847780277427,TRUE,"sL1",1,"complete",0.1,1
21,64.1086714619222,0.235730318031251,0.118534806709557,0.0457110187170334,0.0457110187170334,68.5393074725705,68.5393074725705,0,TRUE,6.99479063315119,4.28745407129604e-14,0.110543459858395,TRUE,"sL1",1,"complete",0.1,1
22,63.8729411438909,0.2299751925378,0.11539493139081,0.0454085986079832,0.0454085986079832,68.250634849257,68.250634849257,0,TRUE,6.64810771504813,2.67416056504395e-14,0.110452613659153,TRUE,"sL1",1,"complete",0.1,1
23,63.6429659513531,0.226581185105275,0.113402016277888,0.0453430582096855,0.0453430582096855,67.9631735335193,67.9631735335193,0,TRUE,6.35565598418708,3.26959474914002e-14,0.110521345874811,TRUE,"sL1",1,"complete",0.1,1
24,63.4163847662478,0.225820501400811,0.11268400055878,0.0455367591784345,0.0455367591784345,67.6743002307709,67.6743002307709,0,TRUE,6.11954575556008,3.49634157217365e-14,0.110707075212749,TRUE,"sL1",1,"complete",0.1,1
25,63.190564264847,0.227971783931736,0.113381192081249,0.0460061089914534,0.0460061089914534,67.3811525839198,67.3811525839198,0,TRUE,5.94123927036442,3.81462976953959e-14,0.110973612772412,TRUE,"sL1",1,"complete",0.1,1
26,62.9625924809153,0.23324973747637,0.115610206293872,0.0467541697213063,0.0467541697213063,67.0806405294631,67.0806405294631,0,TRUE,5.82087755465901,2.96646334969303e-14,0.111287504723347,TRUE,"sL1",1,"complete",0.1,1
27,62.7293427434389,0.241741506731238,0.119431901612841,0.0477654341811856,0.0477654341811856,66.7695348773209,66.7695348773209,0,TRUE,5.75669268881132,2.05185396391443e-14,0.111615589298095,TRUE,"sL1",1,"complete",0.1,1
28,62.4876012367077,0.253346596436877,0.124821107336655,0.0490027576830823,0.0490027576830823,66.4446380127221,66.4446380127221,0,TRUE,5.74458982135652,2.33736149477584e-14,0.111923680816977,TRUE,"sL1",1,"complete",0.1,1
29,62.2342546402708,0.267719417995956,0.131637773988535,0.0504061899848003,0.0504061899848003,66.1030429231112,66.1030429231112,0,TRUE,5.77804690820367,6.26248366682143e-14,0.112176169631886,TRUE,"sL1",1,"complete",0.1,1
30,61.9665352222749,0.284210595567814,0.139598375903363,0.0518929237904427,0.0518929237904427,65.7424846581999,65.7424846581999,0,TRUE,5.84841685620029,3.13296880367497e-14,0.112336173959184,TRUE,"sL1",1,"complete",0.1,1
31,61.682324626707,0.301803165363864,0.148245167883114,0.0533576142909049,0.0533576142909049,65.3617870030604,65.3617870030604,0,TRUE,5.94546581480996,3.5369143547532e-14,0.112365812230226,TRUE,"sL1",1,"complete",0.1,1
32,61.3805214613432,0.319060370634361,0.156917584378038,0.054674029296267,0.054674029296267,64.9613917207692,64.9613917207692,0,TRUE,6.05781802817389,2.36794383765993e-14,0.11222634976389,TRUE,"sL1",1,"complete",0.1,1
33,61.0614610907088,0.334150465837496,0.164751020844386,0.0557021592956768,0.0557021592956768,64.5438864807381,64.5438864807381,0,TRUE,6.17319502669374,3.63305238345057e-14,0.111878625290562,TRUE,"sL1",1,"complete",0.1,1
34,60.7273106248713,0.345059447919297,0.170753959942566,0.056306728489857,0.056306728489857,64.1143029970712,64.1143029970712,0,TRUE,6.27887815927247,3.20136952780537e-14,0.111285450200492,TRUE,"sL1",1,"complete",0.1,1
35,60.382251176952,0.350058088207845,0.174008378952024,0.0563885119396169,0.0563885119396169,63.6798372521575,63.6798372521575,0,TRUE,6.36323234622912,3.12465765740064e-14,0.110419270696731,TRUE,"sL1",1,"complete",0.1,1
36,60.0321930887442,0.348289585195474,0.173957690485565,0.055917161328816,0.055917161328816,63.2487769423153,63.2487769423153,0,TRUE,6.41870683738839,3.48316400518187e-14,0.109278175662573,TRUE,"sL1",1,"complete",0.1,1
37,59.6839035035487,0.340151870459842,0.170635033943043,0.0549451611665757,0.0549451611665757,62.82891192972,62.82891192972,0,TRUE,6.44541890398011,4.28242186195894e-14,0.107906649766814,TRUE,"sL1",1,"complete",0.1,1
38,59.3437516330889,0.327245277619802,0.164695802939111,0.0535941979381553,0.0535941979381553,62.4261124860306,62.4261124860306,0,TRUE,6.45366510891592,3.23450353471267e-14,0.106404412022878,TRUE,"sL1",1,"complete",0.1,1
39,59.0165063554691,0.311846690116269,0.157223269921761,0.0520204281998109,0.0520204281998109,62.0435301631671,62.0435301631671,0,TRUE,6.4633222618875,2.47679011310715e-14,0.104905711098289,TRUE,"sL1",1,"complete",0.1,1
40,58.7046596653528,0.295989614919485,0.149311418707283,0.0503621351047022,0.0503621351047022,61.681537538905,61.681537538905,0,TRUE,6.49693285215775,6.72874717080945e-14,0.103537399088589,TRUE,"sL1",1,"complete",0.1,1
41,58.4086700504333,0.280671072313325,0.141608242755509,0.0486896845251209,0.0486896845251209,61.3385836578681,61.3385836578681,0,TRUE,6.56811017055564,1.90662177031717e-14,0.102385579121077,TRUE,"sL1",1,"complete",0.1,1
42,58.12799897812,0.265805586853268,0.13418366485436,0.0469970973030802,0.0469970973030802,61.0126910438806,61.0126910438806,0,TRUE,6.6753786199916,2.75808656846867e-14,0.10148765140797,TRUE,"sL1",1,"complete",0.1,1
43,57.8621933912667,0.250768695123689,0.12675984394454,0.0452364818361982,0.0452364818361982,60.7026527674631,60.7026527674631,0,TRUE,6.80564190760219,4.0756235804646e-14,0.100843131705704,TRUE,"sL1",1,"complete",0.1,1
44,57.611424696143,0.23496363094123,0.119014968294779,0.0433607627650967,0.0433607627650967,60.4083832281234,60.4083832281234,0,TRUE,6.94050020917713,2.32924688028527e-14,0.100429502708614,TRUE,"sL1",1,"complete",0.1,1
45,57.3764610652018,0.218148868159687,0.110777633630936,0.041352447889747,0.041352447889747,60.1306421587697,60.1306421587697,0,TRUE,7.06011895376672,2.13746068435429e-14,0.100215030143211,TRUE,"sL1",1,"complete",0.1,1
46,57.1583121970421,0.200526155324383,0.102095865657087,0.0392344485248572,0.0392344485248572,59.8705304988117,59.8705304988117,0,TRUE,7.14489132048872,2.58852162467397e-14,0.1001666825863,TRUE,"sL1",1,"complete",0.1,1
47,56.9577860417177,0.182636641244031,0.0932053336223483,0.0370639873758705,0.0370639873758705,59.6290045984782,59.6290045984782,0,TRUE,7.17677804924642,1.86373492623822e-14,0.100253927661029,TRUE,"sL1",1,"complete",0.1,1
48,56.7751494004737,0.16513942631385,0.0844290258171708,0.0349135086435227,0.0349135086435227,59.4065378410056,59.4065378410056,0,TRUE,7.14154981832767,3.89447921530647e-14,0.100449713236557,TRUE,"sL1",1,"complete",0.1,1
49,56.6100099741598,0.148593157762512,0.0760632609034814,0.0328480722869445,0.0328480722869445,59.202992576057,59.202992576057,0,TRUE,7.03170620793185,4.84929114658995e-14,0.100729931362323,TRUE,"sL1",1,"complete",0.1,1
50,56.4614168163973,0.133342931883135,0.0683068223597257,0.0309104015077887,0.0309104015077887,59.0176852042277,59.0176852042277,0,TRUE,6.84839756051437,4.51949869784555e-14,0.101072512186065,TRUE,"sL1",1,"complete",0.1,1
51,56.3280738845142,0.119523011765338,0.0612502649331429,0.0291180880678628,0.0291180880678628,58.8495547837256,58.8495547837256,0,TRUE,6.60084911621294,4.50379158890521e-14,0.101456917416675,TRUE,"sL1",1,"complete",0.1,1
52,56.2085508727489,0.107117707018624,0.0549017552455452,0.0274691615722167,0.0274691615722167,58.6973384227135,58.6973384227135,0,TRUE,6.30358730143026,4.67088934668801e-14,0.10186425078039,TRUE,"sL1",1,"complete",0.1,1
53,56.1014331657302,0.0960262329569446,0.0492199598610986,0.0259499539221266,0.0259499539221266,58.5597041041425,58.5597041041425,0,TRUE,5.97303137679999,2.69305511595394e-14,0.102277763392454,TRUE,"sL1",1,"complete",0.1,1
54,56.0054069327733,0.0861101607670847,0.0441397535349997,0.0245416918358089,0.0245416918358089,58.4353365442641,58.4353365442641,0,TRUE,5.62474208012059,5.67642953299891e-14,0.102683400951749,TRUE,"sL1",1,"complete",0.1,1
55,55.9192967720062,0.0772229070095776,0.0395888143927501,0.0232249059339255,0.0232249059339255,58.3229886691114,58.3229886691114,0,TRUE,5.27176642119254,2.01162003252372e-14,0.103070145658792,TRUE,"sL1",1,"complete",0.1,1
56,55.8420738649966,0.0692261704480757,0.0354972071502577,0.0219819150243504,0.0219819150243504,58.2215105306412,58.2215105306412,0,TRUE,4.92396708681803,8.29169581273352e-14,0.103430069440973,TRUE,"sL1",1,"complete",0.1,1
57,55.7728476945486,0.0619977954123385,0.0318022281965608,0.0207979110229709,0.0207979110229709,58.1298630050025,58.1298630050025,0,TRUE,4.5880495993171,5.08073751418493e-14,0.103758129536339,TRUE,"sL1",1,"complete",0.1,1
58,55.7108498991362,0.0554343779515634,0.0284502630432712,0.0196611608301126,0.0196611608301126,58.0471207756855,58.0471207756855,0,TRUE,4.26800021221429,4.2504381116366e-14,0.104051787051848,TRUE,"sL1",1,"complete",0.1,1
59,55.6554155211847,0.0494509803344272,0.0253969401093526,0.0185627542189167,0.0185627542189167,57.9724678867003,57.9724678867003,0,TRUE,3.9657021104564,5.30176339174366e-14,0.104310535025769,TRUE,"sL1",1,"complete",0.1,1
60,55.6059645408502,0.043979503414711,0.0226064524208084,0.0174962001173995,0.0174962001173995,57.9051885135897,57.9051885135897,0,TRUE,3.68156776542001,8.09131670467491e-14,0.104535407234517,TRUE,"sL1",1,"complete",0.1,1
61,55.5619850374355,0.0389665887716362,0.0200505600089187,0.0164570423522584,0.0164570423522584,57.8446550220682,57.8446550220682,0,TRUE,3.41509430164617,6.91015852211942e-14,0.104728517194908,TRUE,"sL1",1,"complete",0.1,1
62,55.5230184486639,0.0343714399424471,0.0177075181205272,0.0154425617837516,0.0154425617837516,57.7903148124715,57.7903148124715,0,TRUE,3.16530374244567,1.12379883380682e-13,0.104892656375286,TRUE,"sL1",1,"complete",0.1,1
63,55.4886470087214,0.0301636668595791,0.015561010721461,0.0144515657879959,0.0144515657879959,57.7416769650798,57.7416769650798,0,TRUE,2.93106502394872,6.06765120574665e-14,0.10503096470852,TRUE,"sL1",1,"complete",0.1,1
64,55.4584833418619,0.026321127094235,0.0135990869087038,0.0134842323788958,0.0134842323788958,57.6982993618589,57.6982993618589,0,TRUE,2.71131110971809,6.06079749873469e-14,0.105146675494433,TRUE,"sL1",1,"complete",0.1,1
65,55.4321622147676,0.0228277137880468,0.0118130745152591,0.0125419642881049,0.0125419642881049,57.6597767725118,57.6597767725118,0,TRUE,2.505168089598,9.41556183288302e-14,0.105242929860716,TRUE,"sL1",1,"complete",0.1,1
66,55.4093345009796,0.0196710873168939,0.0101964608537749,0.0116272103290636,0.0116272103290636,57.6257303337124,57.6257303337124,0,TRUE,2.31201055254895,9.54184742689407e-14,0.105322652049919,TRUE,"sL1",1,"complete",0.1,1
67,55.3896634136627,0.0168404356903054,0.00874377041290428,0.0107432239006037,0.0107432239006037,57.5957988685122,57.5957988685122,0,TRUE,2.13145462502391,1.20519281691586e-13,0.105388475024125,TRUE,"sL1",1,"complete",0.1,1
68,55.3728229779724,0.0143244407466341,0.00744951674911156,0.00989374969960004,0.00989374969960004,57.5696325057959,57.5696325057959,0,TRUE,1.96330053545213,1.25530215998377e-13,0.105442705575483,TRUE,"sL1",1,"complete",0.1,1
69,55.3584985372257,0.0121096784509973,0.00630733916609255,0.00908265580236251,0.00908265580236251,57.5468889710675,57.5468889710675,0,TRUE,1.80744092607305,2.42016966195704e-13,0.105487318811832,TRUE,"sL1",1,"complete",0.1,1
70,55.3463888587747,0.0101796553476987,0.00530943324258654,0.00831355184212303,0.00831355184212303,57.5272326672835,57.5272326672835,0,TRUE,1.66375665344187,8.61428378567798e-14,0.105523973156784,TRUE,"sL1",1,"complete",0.1,1
71,55.336209203427,0.00851457528627009,0.00444634017383148,0.00758944623012128,0.00758944623012128,57.5103362723959,57.5103362723959,0,TRUE,1.53202409571026,1.53598712132445e-13,0.105554038531519,TRUE,"sL1",1,"complete",0.1,1
72,55.3276946281408,0.00709177900067459,0.00370708687625232,0.00691249086486928,0.00691249086486928,57.4958841699702,57.4958841699702,0,TRUE,1.41185387612344,2.14759797271361e-13,0.10557863191245,TRUE,"sL1",1,"complete",0.1,1
73,55.3206028491401,0.00588666561261419,0.00307959638412925,0.00628384237083299,0.00628384237083299,57.4835767594638,57.4835767594638,0,TRUE,1.3026708788186,2.94071724739907e-13,0.105598655822183,TRUE,"sL1",1,"complete",0.1,1
74,55.3147161835275,0.0048738392180141,0.00255124459616822,0.00570364287615196,0.00570364287615196,57.4731346666993,57.4731346666993,0,TRUE,1.20373336446221,1.23474014390836e-13,0.105614836453271,TRUE,"sL1",1,"complete",0.1,1
75,55.3098423443095,0.00402823765426774,0.00210943655837577,0.00517110060363829,0.00517110060363829,57.4643020836461,57.4643020836461,0,TRUE,1.11417964152487,1.64772056254443e-13,0.105627759070556,TRUE,"sL1",1,"complete",0.1,1
76,55.3058141066552,0.00332607085825032,0.0017421052377843,0.00468463760805123,0.00468463760805123,57.4568488067889,57.4568488067889,0,TRUE,1.03308691845352,2.12345264690032e-13,0.10563789914759,TRUE,"sL1",1,"complete",0.1,1
77,55.3024880357969,0.00274548482919101,0.00143807962501794,0.00424206990578352,0.00424206990578352,57.4505708864216,57.4505708864216,0,TRUE,0.959528479837046,1.9201698646123e-13,0.105645648407921,TRUE,"sL1",1,"complete",0.1,1
78,55.2997425509678,0.0022669429686033,0.00118730966443282,0.00384079099465922,0.00384079099465922,57.4452900536059,57.4452900536059,0,TRUE,0.892619995240938,3.46245657202364e-13,0.105651335564806,TRUE,"sL1",1,"complete",0.1,1
79,55.2974756079992,0.00187336493956991,0.000980963433646395,0.00347793900498764,0.00347793900498764,57.4408522259438,57.4408522259438,0,TRUE,0.831551035191334,2.19676117567042e-13,0.105655242054167,TRUE,"sL1",1,"complete",0.1,1
80,55.2956022430596,0.00155008419599767,0.000811425665322338,0.00315053691531306,0.00315053691531306,57.4371254237156,57.4371254237156,0,TRUE,0.775602014471737,2.8422876415519e-13,0.105657613403677,TRUE,"sL1",1,"complete",0.1,1
81,55.2940521588636,0.0012846865875602,0.000672229351274953,0.00285560247137206,0.00285560247137206,57.4339973912679,57.4339973912679,0,TRUE,0.724149196528796,1.47673284086685e-13,0.105658667064804,TRUE,"sL1",1,"complete",0.1,1
82,55.292767472276,0.00106678290781304,0.000557948346588176,0.00259022913858897,0.00259022913858897,57.4313731513577,57.4313731513577,0,TRUE,0.676661258135491,1.31693940181147e-13,0.10565859757209,TRUE,"sL1",1,"complete",0.1,1
83,55.2917006893682,0.000887754919503436,0.000464072434628018,0.00235164190690404,0.00235164190690404,57.4291726484689,57.4291726484689,0,TRUE,0.632690751320154,2.05481259788675e-13,0.105657579822947,TRUE,"sL1",1,"complete",0.1,1
84,55.2908129344487,0.000740501483754485,0.000386879674320046,0.00213723267436843,0.00213723267436843,57.4273285750475,57.4273285750475,0,TRUE,0.591863133747758,3.14698095815221e-13,0.105655771137276,TRUE,"sL1",1,"complete",0.1,1
85,55.290072432965,0.000619200858864133,0.000323315235924435,0.0019445798782687,0.0019445798782687,57.4257844272901,57.4257844272901,0,TRUE,0.553865245282337,1.79695414703115e-13,0.105653312599561,TRUE,"sL1",1,"complete",0.1,1
86,55.2894532321061,0.000519097483170583,0.000270881712734328,0.00177145649316569,0.00177145649316569,57.4244928044273,57.4244928044273,0,TRUE,0.518434396319142,2.14481331258698e-13,0.105650330035873,TRUE,"sL1",1,"complete",0.1,1
87,55.2889341346229,0.000436316337086851,0.000227542997880415,0.0016158297852033,0.0016158297852033,57.4234139448561,57.4234139448561,0,TRUE,0.485348684906681,4.23515700239256e-13,0.105646934851107,TRUE,"sL1",1,"complete",0.1,1
88,55.2884978182858,0.000367704744881792,0.000191641981400762,0.00147585547922979,0.00147585547922979,57.4225144808749,57.4225144808749,0,TRUE,0.454418781725299,2.13108803495861e-13,0.105643224854092,TRUE,"sL1",1,"complete",0.1,1
89,55.288130113541,0.000310699664609615,0.000161831265873097,0.00134986834590214,0.00134986834590214,57.4217663883361,57.4217663883361,0,TRUE,0.425481186981942,2.38269060555843e-13,0.105639285129365,TRUE,"sL1",1,"complete",0.1,1
90,55.2878194138763,0.000263217651280456,0.000137015569211398,0.00123637068029271,0.00123637068029271,57.4211461060153,57.4211461060153,0,TRUE,0.398392833879713,1.09587050553476e-13,0.105635188970113,TRUE,"sL1",1,"complete",0.1,1
91,55.2875561962251,0.000223564408592836,0.000116304288500155,0.00113401972214694,0.00113401972214694,57.4206338003037,57.4206338003037,0,TRUE,0.373026854952094,2.18500839047621e-13,0.105630998861421,TRUE,"sL1",1,"complete",0.1,1
92,55.2873326318165,0.000190360918992383,9.89727023840737e-05,0.00104161474722741,0.00104161474722741,57.4202127528587,57.4202127528587,0,TRUE,0.349269313092968,1.72515176402153e-13,0.105626767490899,TRUE,"sL1",1,"complete",0.1,1
93,55.2871422708975,0.000162483397282642,8.4430400240371e-05,0.00095808432134529,0.00095808432134529,57.4198688514137,57.4198688514137,0,TRUE,0.327016709241564,2.19337027621151e-13,0.105622538760411,TRUE,"sL1",1,"complete",0.1,1
94,55.2869797875002,0.000139014644815916,7.2195686132747e-05,0.000882474035812028,0.000882474035812028,57.4195901666207,57.4195901666207,0,TRUE,0.306174100741393,1.93696261854785e-13,0.105618348774399,TRUE,"sL1",1,"complete",0.1,1
95,55.2868407728554,0.00011920473047411,6.18748795669833e-05,0.000813934919690055,0.000813934919690055,57.4193666003576,57.4193666003576,0,TRUE,0.286653690577118,3.99266226155025e-13,0.105614226784567,TRUE,"sL1",1,"complete",0.1,1
96,55.2867215681249,0.000102439256508546,5.31456037801342e-05,0.000751712637642997,0.000751712637642997,57.419189593241,57.419189593241,0,TRUE,0.268373773631984,2.53404965245025e-13,0.10561019607594,TRUE,"sL1",1,"complete",0.1,1
97,55.2866191288684,8.82137653519521e-05,4.57433058277836e-05,0.000695137522476498,0.000695137522476498,57.4190518811228,57.4190518811228,0,TRUE,0.251257949567027,4.32302479820977e-13,0.105606274784443,TRUE,"sL1",1,"complete",0.1,1
98,55.286530915103,7.6113103489206e-05,3.94503870734015e-05,0.000643615451102089,0.000643615451102089,57.4189472920842,57.4189472920842,0,TRUE,0.235234532004902,2.31784960707132e-13,0.105602476640666,TRUE,"sL1",1,"complete",0.1,1
99,55.2864548019996,6.57947775835055e-05,3.40874371909142e-05,0.00059661954601886,0.00059661954601886,57.4188705769197,57.4188705769197,0,TRUE,0.220236100282107,3.29346246420904e-13,0.105598811638171,TRUE,"sL1",1,"complete",0.1,1
100,55.286389007222,5.69755220496404e-05,2.95061606175817e-05,0.000553682667461656,0.000553682667461656,57.4188172673319,57.4188172673319,0,TRUE,0.206199153331467,2.05894243725677e-13,0.10559528662755,TRUE,"sL1",1,"complete",0.1,1
101,55.2863320316999,4.94204474321691e-05,2.55836635389552e-05,0.00051439065110595,0.00051439065110595,57.4187835570778,57.4187835570778,0,TRUE,0.19306383572869,2.67132894797379e-13,0.105591905839414,TRUE,"sL1",1,"complete",0.1,1
102,55.2862826112525,4.29342630923202e-05,2.22178342249671e-05,0.000478376240625323,0.000478376240625323,57.418766202156,57.418766202156,0,TRUE,0.180773714015862,2.47024647873156e-13,0.105588671340907,TRUE,"sL1",1,"complete",0.1,1
103,55.2862396769894,3.7354166913417e-05,1.93236021108351e-05,0.000445313661963934,0.000445313661963934,57.4187624368116,57.4187624368116,0,TRUE,0.169275587571828,1.42696161700939e-13,0.10558558343108,TRUE,"sL1",1,"complete",0.1,1
104,55.2862023228225,3.25440756654416e-05,1.68299034881477e-05,0.000414913785881382,0.000414913785881382,57.4187699027091,57.4187699027091,0,TRUE,0.158519322918156,1.71974300760224e-13,0.105582640980864,TRUE,"sL1",1,"complete",0.1,1
105,55.2861697787468,2.83899346129601e-05,1.46772158502329e-05,0.000386919826473268,0.000386919826473268,57.4187865890857,57.4187865890857,0,TRUE,0.148457703776308,3.2342939128406e-13,0.105579841723443,TRUE,"sL1",1,"complete",0.1,1
106,55.2861413888122,2.47958968131456e-05,1.28155503601776e-05,0.000361103525433173,0.000361103525433173,57.4188107820842,57.4188107820842,0,TRUE,0.13904629168745,4.30182552058049e-13,0.105577182500647,TRUE,"sL1",1,"complete",0.1,1
107,55.2861165929154,2.16812041031744e-05,1.12028138757118e-05,0.000337261774492165,0.000337261774492165,57.4188410217714,57.4188410217714,0,TRUE,0.130243293811777,5.97786897769744e-13,0.105574659470718,TRUE,"sL1",1,"complete",0.1,1
108,55.2860949117113,1.89776352215176e-05,9.80346953282254e-06,0.000315213631479603,0.000315213631479603,57.4188760656094,57.4188760656094,0,TRUE,0.122009435796051,2.80961504076102e-13,0.105572268282375,TRUE,"sL1",1,"complete",0.1,1
109,55.2860759340761,1.66274131601085e-05,8.58743893281414e-06,0.000294797688659262,0.000294797688659262,57.4189148573533,57.4189148573533,0,TRUE,0.114307838484175,3.97428134275286e-13,0.105570004219708,TRUE,"sL1",1,"complete",0.1,1
110,55.2860593066629,1.45814848337977e-05,7.52920019684134e-06,0.000275869755248579,0.000275869755248579,57.4189565005249,57.4189565005249,0,TRUE,0.107103897837712,1.7720915799474e-13,0.105567862321934,TRUE,"sL1",1,"complete",0.1,1
111,55.2860447251781,1.27981033770652e-05,6.60704511952693e-06,0.0002583008192627,0.0002583008192627,57.4190002357511,57.4190002357511,0,TRUE,0.100365167833605,1.85030717116288e-13,0.105565837481652,TRUE,"sL1",1,"complete",0.1,1
112,55.2860319270747,1.124165689248e-05,5.80246582035922e-06,0.000241975257002266,0.000241975257002266,57.4190454213737,57.4190454213737,0,TRUE,0.0940612463282951,2.75661936189059e-13,0.105563924524759,TRUE,"sL1",1,"complete",0.1,1
113,55.2860206854178,9.88169833959773e-06,5.09964702642572e-06,0.000226789261484624,0.000226789261484624,57.4190915168359,57.4190915168359,0,TRUE,0.0881636640369669,4.15288485432495e-13,0.105562118274847,TRUE,"sL1",1,"complete",0.1,1
114,55.2860108037195,8.69213992871209e-06,4.4850447115422e-06,0.000212649464021525,0.000212649464021525,57.4191380684271,57.4191380684271,0,TRUE,0.0826457768217515,2.26555319793528e-13,0.105560413604487,TRUE,"sL1",1,"complete",0.1,1
115,55.2860021115795,7.65058234009075e-06,3.94703549705227e-06,0.000199471725792133,0.000199471725792133,57.4191846970367,57.4191846970367,0,TRUE,0.0774826615150749,3.74412581865728e-13,0.105558805475511,TRUE,"sL1",1,"complete",0.1,1
116,55.2859944609972,6.73775490867001e-06,3.47562417313392e-06,0.000187180078766746,0.000187180078766746,57.4192310876225,57.4192310876225,0,TRUE,0.0726510154810181,2.41715850502716e-13,0.105557288970102,TRUE,"sL1",1,"complete",0.1,1
117,55.2859877232423,5.93704700690978e-06,3.06219907362434e-06,0.000175705797612316,0.000175705797612316,57.4192769801432,57.4192769801432,0,TRUE,0.0681290600963694,1.60412579953284e-13,0.105555859314238,TRUE,"sL1",1,"complete",0.1,1
118,55.2859817861953,5.23411489439241e-06,2.69932694806968e-06,0.000164986586310888,0.000164986586310888,57.4193221617451,57.4193221617451,0,TRUE,0.0638964482859645,4.02764155088134e-13,0.105554511894816,TRUE,"sL1",1,"complete",0.1,1
119,55.2859765520804,4.61655105254977e-06,2.38058051494858e-06,0.000154965865107682,0.000154965865107682,57.4193664600246,57.4193664600246,0,TRUE,0.0599341762061204,1.25688717669224e-13,0.10555324227157,TRUE,"sL1",1,"complete",0.1,1
120,55.2859719355293,4.07360523269062e-06,2.10039312467861e-06,0.000145592145131661,0.000145592145131661,57.4194097372124,57.4194097372124,0,TRUE,0.0562244991255042,2.22822935829881e-13,0.105552046184748,TRUE,"sL1",1,"complete",0.1,1
121,55.2859678619241,3.59594871213176e-06,1.85393596737859e-06,0.00013681847955106,0.00013681847955106,57.4194518851535,57.4194518851535,0,TRUE,0.0527508515135457,1.05311563352575e-13,0.105550919559342,TRUE,"sL1",1,"complete",0.1,1
122,55.2859642659754,3.17547456063494e-06,1.63701407672639e-06,0.00012860198151559,0.00012860198151559,57.4194928209698,57.4194928209698,0,TRUE,0.0494977713057141,1.55425282598063e-13,0.105549858506544,TRUE,"sL1",1,"complete",0.1,1
123,55.2859610905008,2.80512784200937e-06,1.44597804396924e-06,0.000120903400336123,0.000120903400336123,57.4195324833118,57.4195324833118,0,TRUE,0.0464508282868144,1.25584449253363e-13,0.105548859322998,TRUE,"sL1",1,"complete",0.1,1
124,55.285958285373,2.4787612389332e-06,1.27764889604532e-06,0.000113686748455828,0.000113686748455828,57.4195708291197,57.4195708291197,0,TRUE,0.0435965565031405,1.17083270995798e-13,0.105547918488321,TRUE,"sL1",1,"complete",0.1,1
125,55.2859558066117,2.19101166720748e-06,1.12925403162355e-06,0.000106918972697674,0.000106918972697674,57.419607830824,57.419607830824,0,TRUE,0.0409223905936719,2.21735784736136e-13,0.105547032661272,TRUE,"sL1",1,"complete",0.1,1
126,55.2859536156001,1.93719503016609e-06,9.98372468917018e-07,0.000100569664128376,0.000100569664128376,57.4196434739255,57.4196434739255,0,TRUE,0.0384166059115131,2.8726193823062e-13,0.105546198674909,TRUE,"sL1",1,"complete",0.1,1
127,55.285951678405,1.71321568132043e-06,8.82887953739468e-07,9.46108016037015e-05,9.46108016037015e-05,57.4196777549053,57.4196777549053,0,TRUE,0.0360682622939707,2.07333169829525e-13,0.105545413530993,TRUE,"sL1",1,"complete",0.1,1
128,55.2859499651894,1.51548908888799e-06,7.80948718516139e-07,8.90165247146042e-05,8.90165247146042e-05,57.4197106794189,57.4197106794189,0,TRUE,0.0338671513289538,2.75616595126837e-13,0.105544674393859,TRUE,"sL1",1,"complete",0.1,1
129,55.2859484497003,1.34087498082636e-06,6.90932881873e-07,8.3762932397844e-05,8.3762932397844e-05,57.4197422607385,57.4197422607385,0,TRUE,0.031803746960777,4.01221234218158e-13,0.105543978583925,TRUE,"sL1",1,"complete",0.1,1
130,55.2859471088253,1.18661994719105e-06,6.11418643129166e-07,7.88279039876247e-05,7.88279039876247e-05,57.4197725184085,57.4197725184085,0,TRUE,0.0298691592720003,2.42078407812819e-13,0.105543323571004,TRUE,"sL1",1,"complete",0.1,1
131,55.2859459222054,1.05030775188197e-06,5.41158561610889e-07,7.41909398924393e-05,7.41909398924393e-05,57.4198014770881,57.4198014770881,0,TRUE,0.0280550912784006,2.4206114576422e-13,0.105542706967507,TRUE,"sL1",1,"complete",0.1,1
132,55.2859448718976,9.29816472705625e-07,4.79057323427852e-07,6.98330194600615e-05,6.98330194600615e-05,57.4198291655545,57.4198291655545,0,TRUE,0.0263537985751906,2.26472346973104e-13,0.105542126521651,TRUE,"sL1",1,"complete",0.1,1
133,55.2859439420811,8.23281254724861e-07,4.24152491938916e-07,6.57364739127483e-05,6.57364739127483e-05,57.4198556158472,57.4198556158472,0,TRUE,0.0247580516726927,3.10067449074538e-13,0.105541580110739,TRUE,"sL1",1,"complete",0.1,1
134,55.2859431187999,7.29062143989267e-07,3.7559781603231e-07,6.18848725179706e-05,6.18848725179706e-05,57.4198808625333,57.4198808625333,0,TRUE,0.0232611008664068,5.03963237091606e-13,0.105541065734555,TRUE,"sL1",1,"complete",0.1,1
135,55.2859423897377,6.45716035307942e-07,3.32648735309196e-07,5.82629203890926e-05,5.82629203890926e-05,57.4199049420796,57.4199049420796,0,TRUE,0.0218566434873927,2.63037467511208e-13,0.105540581508941,TRUE,"sL1",1,"complete",0.1,1
136,55.2859417440217,5.7197232905537e-07,2.94649775871127e-07,5.48563665407958e-05,5.48563665407958e-05,57.419927892316,57.419927892316,0,TRUE,0.0205387933879093,1.69432826397794e-13,0.105540125659563,TRUE,"sL1",1,"complete",0.1,1
137,55.2859411720494,5.06711693049056e-07,2.61023575735738e-07,5.16519209755403e-05,5.16519209755403e-05,57.4199497519788,57.4199497519788,0,TRUE,0.0193020525199076,2.06603492427151e-13,0.105539696515907,TRUE,"sL1",1,"complete",0.1,1
138,55.2859406653377,4.4894755291125e-07,2.31261317688071e-07,4.86371797664221e-05,4.86371797664221e-05,57.4199705603236,57.4199705603236,0,TRUE,0.0181412844723126,1.75062204225868e-13,0.105539292505509,TRUE,"sL1",1,"complete",0.1,1
139,55.2859402163901,3.97809991170561e-07,2.04914379327895e-07,4.58005572108115e-05,4.58005572108115e-05,57.4199903567986,57.4199903567986,0,TRUE,0.0170516898388982,2.79775943889236e-13,0.105538912148434,TRUE,"sL1",1,"complete",0.1,1
140,55.2859398185801,3.52531550618096e-07,1.81587037600753e-07,4.31312242595901e-05,4.31312242595901e-05,57.4200091807696,57.4200091807696,0,TRUE,0.0160287832948633,1.81103856260606e-13,0.105538554052007,TRUE,"sL1",1,"complete",0.1,1
141,55.2859394660486,3.12434949023555e-07,1.6093008814896e-07,4.06190525259053e-05,4.06190525259053e-05,57.4200270712907,57.4200270712907,0,TRUE,0.0150683722670612,2.85484876173207e-13,0.105538216905797,TRUE,"sL1",1,"complete",0.1,1
142,55.2859391536136,2.7692225046394e-07,1.42635259437799e-07,3.82545632625419e-05,3.82545632625419e-05,57.4200440669141,57.4200440669141,0,TRUE,0.014166537090294,3.23507918260202e-13,0.10553789947685,TRUE,"sL1",1,"complete",0.1,1
143,55.2859388766914,2.45465344050899e-07,1.264303182639e-07,3.60288807791926e-05,3.60288807791926e-05,57.4200602055338,57.4200602055338,0,TRUE,0.0133196125456793,2.47216434829802e-13,0.105537600605172,TRUE,"sL1",1,"complete",0.1,1
144,55.285938631226,2.17597687424131e-07,1.12074777448058e-07,3.39336898231345e-05,3.39336898231345e-05,57.4200755242588,57.4200755242588,0,TRUE,0.0125241706881215,5.55158580155023e-13,0.105537319199446,TRUE,"sL1",1,"complete",0.1,1
145,55.2859384136283,1.92907016582922e-07,9.93561287000729e-08,3.19611965236937e-05,3.19611965236937e-05,57.4200900593114,57.4200900593114,0,TRUE,0.0117770048698872,1.81371113264036e-13,0.10553705423299,TRUE,"sL1",1,"complete",0.1,1
146,55.2859382207213,1.7102883731468e-07,8.80865339399555e-08,3.01040925301965e-05,3.01040925301965e-05,57.4201038459476,57.4201038459476,0,TRUE,0.0110751148800193,1.60350506004768e-13,0.105536804739934,TRUE,"sL1",1,"complete",0.1,1
147,55.2859380496925,1.5164093980502e-07,7.80999172827282e-08,2.83555220354321e-05,2.83555220354321e-05,57.4201169183957,57.4201169183957,0,TRUE,0.0104156931156568,2.46193748744703e-13,0.105536569811608,TRUE,"sL1",1,"complete",0.1,1
148,55.2859378980516,1.34458289835493e-07,6.92494075321048e-08,2.67090513911399e-05,2.67090513911399e-05,57.4201293098117,57.4201293098117,0,TRUE,0.00979611171969274,1.01149097442781e-13,0.105536348593152,TRUE,"sL1",1,"complete",0.1,1
149,55.2859377635933,1.19228793948878e-07,6.14050875776927e-08,2.51586410787646e-05,2.51586410787646e-05,57.420141052248,57.420141052248,0,TRUE,0.00921391060860469,2.91223660762004e-13,0.105536140280303,TRUE,"sL1",1,"complete",0.1,1
150,55.2859376443645,1.05729377253283e-07,5.44520127635881e-08,2.369861981086e-05,2.369861981086e-05,57.4201521766334,57.4201521766334,0,TRUE,0.00866678633199333,2.61839351599233e-13,0.105535944116381,TRUE,"sL1",1,"complete",0.1,1
151,55.2859375386351,9.37626083441501e-08,4.828846516189e-08,2.23236605656877e-05,2.23236605656877e-05,57.4201627127644,57.4201627127644,0,TRUE,0.00815258170332338,1.20358009820275e-13,0.105535759389452,TRUE,"sL1",1,"complete",0.1,1
152,55.2859374448725,8.3153793184465e-08,4.28244149217811e-08,2.10287583854697e-05,2.10287583854697e-05,57.4201726893031,57.4201726893031,0,TRUE,0.00766927614593868,2.34070254536774e-13,0.105535585429652,TRUE,"sL1",1,"complete",0.1,1
153,55.2859373617187,7.37482039880888e-08,3.79801635216716e-08,1.98092097823496e-05,1.98092097823496e-05,57.4201821337837,57.4201821337837,0,TRUE,0.00721497670483297,1.24105793646324e-13,0.105535421606678,TRUE,"sL1",1,"complete",0.1,1
154,55.2859372879705,6.54088978535583e-08,3.36851468881698e-08,1.86605936088232e-05,1.86605936088232e-05,57.420191072624,57.420191072624,0,TRUE,0.00678790967548359,1.68601653843297e-13,0.105535267327426,TRUE,"sL1",1,"complete",0.1,1
155,55.2859372225616,5.80145709250246e-08,2.98768791593327e-08,1.7578753278206e-05,1.7578753278206e-05,57.4201995311419,57.4201995311419,0,TRUE,0.00638641280598789,2.428930067761e-13,0.105535122033766,TRUE,"sL1",1,"complete",0.1,1
156,55.285937164547,5.14578175625502e-08,2.65000201874261e-08,1.65597802115777e-05,1.65597802115777e-05,57.4202075335765,57.4202075335765,0,TRUE,0.00600892803244079,2.10958969545434e-13,0.105534985200459,TRUE,"sL1",1,"complete",0.1,1
1,114.680037165513,41.9724108483837,13.3323561502423,0.715992417623914,1.27382322049998,89.408672351049,67.9184379318311,0,TRUE,79.5622881768786,8.63989545335875e-16,0.109265327022601,TRUE,"sL1",5,"complete",0.1,1
2,72.7076263171293,4.76601400753216,1.05686165247131,0.146040504702188,0.423920638432834,76.1472507176009,71.8764229105397,0,TRUE,29.6010088043016,3.30394815640478e-15,0.175093174819537,TRUE,"sL1",5,"complete",0.1,1
3,67.9416123095971,2.1954665768548,0.342414774993376,0.0835901915136001,0.285645987499482,72.4603930899956,70.0634031025139,0,TRUE,15.0700751069398,1.22847947172856e-14,0.121441984794922,TRUE,"sL1",5,"complete",0.1,1
4,65.7461457327423,1.88570856285057,0.25267541632294,0.0713138198266906,0.271271658689831,70.1861530275242,67.8941804001183,0,TRUE,11.3520560280217,1.61004685845217e-14,0.108895675534248,TRUE,"sL1",5,"complete",0.1,1
5,63.8604371698918,1.78878649185198,0.214695702140723,0.0636759737383927,0.27058242928938,68.0105382728233,65.6565386069883,0,TRUE,8.96087780488756,3.90707748855567e-14,0.102947888801724,TRUE,"sL1",5,"complete",0.1,1
6,62.0716506780398,1.63866447881063,0.18881108049276,0.0584753366977182,0.262216493516821,65.8166359973686,63.568800454746,0,TRUE,7.3797965884075,2.19199189226608e-14,0.0988816717328346,TRUE,"sL1",5,"complete",0.1,1
7,60.4329861992292,1.42631571156797,0.158070922037155,0.0529864707951876,0.244199342196038,63.8181763003535,61.8192955867595,0,TRUE,6.59587172983313,3.0852474088729e-14,0.0957202404132695,TRUE,"sL1",5,"complete",0.1,1
8,59.0066704876612,1.31444676798956,0.144647646302309,0.0504559650063662,0.228736207885408,62.0838491908734,60.2881647473025,0,TRUE,6.18190151686966,1.93140451604071e-14,0.0952375713293916,TRUE,"sL1",5,"complete",0.1,1
9,57.6922237196717,1.07046224198693,0.132655985045375,0.0469363965439323,0.195892794701422,60.4839573408146,59.1000397424167,0,TRUE,6.14003989308687,2.07106242434451e-14,0.0978229976262577,TRUE,"sL1",5,"complete",0.1,1
10,56.6217614776847,0.662210798592319,0.0939440685808641,0.0374098349664918,0.145859875895614,59.1944608795243,58.3578666786851,0,TRUE,6.44796920973304,2.28306623044399e-14,0.100616405250945,TRUE,"sL1",5,"complete",0.1,1
11,55.9595506790924,0.343338046031846,0.0501385381768124,0.0259903590814683,0.102194500767193,58.3783661575665,57.9415318289667,0,TRUE,6.04643151728128,4.40710235397589e-14,0.102812543581135,TRUE,"sL1",5,"complete",0.1,1
12,55.6162126330606,0.176232718973345,0.0258297758973123,0.0182900257515724,0.0729812032743307,57.9262189810021,57.7027383590941,0,TRUE,4.67714812649849,3.60543984388976e-14,0.104372710032724,TRUE,"sL1",5,"complete",0.1,1
13,55.4399799140872,0.0872921540206235,0.0131878482037476,0.0130239256315922,0.0515352645640233,57.6768298239153,57.5663018757793,0,TRUE,3.17565786069827,1.29749157205242e-13,0.105242245204111,TRUE,"sL1",5,"complete",0.1,1
14,55.3526877600666,0.0392235847586164,0.0060917806383123,0.00883282997752909,0.0346742088036044,57.541811834872,57.4915029544578,0,TRUE,2.00730640931147,8.07378408824236e-14,0.105596354580839,TRUE,"sL1",5,"complete",0.1,1
15,55.313464175308,0.0161561036958489,0.00252077619258104,0.00565886401351979,0.0222310821158203,57.4740048225529,57.4528697325491,0,TRUE,1.25055167803398,1.87684478146678e-13,0.105696559168477,TRUE,"sL1",5,"complete",0.1,1
16,55.2973080716121,0.00648744060325157,0.000997027153118493,0.00352708130295054,0.013957802024324,57.4427045870215,57.4340538669834,0,TRUE,0.820028960663666,2.50526463738822e-13,0.105704532279403,TRUE,"sL1",5,"complete",0.1,1
17,55.2908206310089,0.0026746195599614,0.000401224305861101,0.00220420835345705,0.00881755215794738,57.4288876877418,57.4252604895898,0,TRUE,0.570122391551517,3.16266022082155e-13,0.105684452531406,TRUE,"sL1",5,"complete",0.1,1
18,55.2881460114489,0.00115887680567539,0.000169346716037094,0.00140549110560756,0.00569272230501281,57.422894873626,57.4213004010206,0,TRUE,0.407932161820507,2.29241891866094e-13,0.105657163815883,TRUE,"sL1",5,"complete",0.1,1
19,55.2869871346432,0.000529844383976297,7.55707480094035e-05,0.000921364777570173,0.00377906913127913,57.4203725685221,57.4196348869364,0,TRUE,0.294482814527482,3.39316362260446e-13,0.105630273214539,TRUE,"sL1",5,"complete",0.1,1
20,55.2864572902593,0.000254194489457404,3.55244618794147e-05,0.000621661648598204,0.00257935204083822,57.4194043056922,57.4190471049734,0,TRUE,0.213020180608515,1.63801152717763e-13,0.105606981198368,TRUE,"sL1",5,"complete",0.1,1
21,55.2862030957698,0.000126807967070874,1.74400929521851e-05,0.000430473535345824,0.00180354236452641,57.4191306004114,57.4189511553218,0,TRUE,0.15422731220796,1.82399033740218e-13,0.105588235537047,TRUE,"sL1",5,"complete",0.1,1
22,55.2860762878027,6.51792228936188e-05,8.85638833330433e-06,0.000304463926056064,0.00128547872579391,57.4191565462397,57.4190638344187,0,TRUE,0.111811888994342,2.68111524778291e-13,0.105573797839914,TRUE,"sL1",5,"complete",0.1,1
23,55.2860111085798,3.42515213702654e-05,4.61266849703133e-06,0.000218842318085642,0.000929405803630352,57.4192984138537,57.419249510389,0,TRUE,0.0812261154404976,2.48401750876315e-13,0.105562960367549,TRUE,"sL1",5,"complete",0.1,1
24,55.2859768570585,1.82910709369821e-05,2.44729221852605e-06,0.000159155899983224,0.000678863509778316,57.4194715174263,57.4194453303243,0,TRUE,0.0591547325111449,2.99243786384266e-13,0.105554940593869,TRUE,"sL1",5,"complete",0.1,1
25,55.2859585659875,9.88204391205727e-06,1.31594941590609e-06,0.000116712010418264,0.00049940861095918,57.4196385571985,57.4196243808944,0,TRUE,0.043197755493768,4.03417576444338e-13,0.105549048463795,TRUE,"sL1",5,"complete",0.1,1
26,55.2859486839436,5.38393678795046e-06,7.14489129461544e-07,8.60820707135538e-05,0.000369200349189682,57.4197849963153,57.4197772614143,0,TRUE,0.0316308975577075,3.40273790851818e-13,0.105544732188773,TRUE,"sL1",5,"complete",0.1,1
27,55.2859433000068,2.9511754959799e-06,3.90655921590661e-07,6.37438532562185e-05,0.000273859711170229,57.4199070433395,57.4199027988636,0,TRUE,0.0232209817156036,1.69974731548022e-13,0.105541571783723,TRUE,"sL1",5,"complete",0.1,1
28,55.2859403488313,1.62485960686354e-06,2.14687428734194e-07,4.73319588694946e-05,0.000203606801158497,57.4200057198374,57.4200033809969,0,TRUE,0.0170873164507737,1.98173784001894e-13,0.105539255711659,TRUE,"sL1",5,"complete",0.1,1
29,55.2859387239717,8.97532324017902e-07,1.18424031934324e-07,3.52120822219171e-05,0.000151614031507197,57.4200839407098,57.42008264799,0,TRUE,0.0126003162526407,3.04878837846375e-13,0.105537555850359,TRUE,"sL1",5,"complete",0.1,1
30,55.2859378264394,4.9696924975251e-07,6.55041729776148e-08,2.62299080329145e-05,0.000113019841259393,57.4201451096053,57.4201443934785,0,TRUE,0.0093087354383033,2.76563685457576e-13,0.105536306097686,TRUE,"sL1",5,"complete",0.1,1
31,55.2859373294702,2.7566871807494e-07,3.6306716516984e-08,1.95567092587382e-05,8.43123858847204e-05,57.420192480198,57.4201920828172,0,TRUE,0.00688801269585318,2.56052321690527e-13,0.105535385689482,TRUE,"sL1",5,"complete",0.1,1
32,55.2859370538014,1.5311916712335e-07,2.01544293525884e-08,1.459045457753e-05,6.29286901651097e-05,57.4202289016949,57.4202286809084,0,TRUE,0.00510378861127004,1.74562486506128e-13,0.105534706754343,TRUE,"sL1",5,"complete",0.1,1
33,55.2859369006823,8.5135916094714e-08,1.12009739772416e-08,1.08901215101065e-05,4.69847695799005e-05,57.4202567522081,57.420256629421,0,TRUE,0.00378616288443195,5.38913622488461e-13,0.105534205230332,TRUE,"sL1",5,"complete",0.1,1
34,55.2859368155463,4.73730423777852e-08,6.23048392003124e-09,8.13072825840111e-06,3.50887884022324e-05,57.4202779588308,57.4202778904952,0,TRUE,0.00281149553094891,2.97921479395662e-13,0.105533834301391,TRUE,"sL1",5,"complete",0.1,1
1,62.3273114789957,11.6944402642913,6.10471733430435,0.754299561124759,0.754299561124759,49.5064706419108,49.5064706419108,0,TRUE,37.6887522955512,7.94662165954505e-16,0.115080447966954,TRUE,"Fair",1,"sparse",0.1,1
2,50.6328712147044,4.99537595261172,2.71410021470348,0.396912732725084,0.396912732725084,46.4366804891632,46.4366804891632,0,TRUE,33.8438498978594,1.27284504754713e-15,0.155010504401009,TRUE,"Fair",1,"sparse",0.1,1
3,45.6374952620927,3.28521445170419,1.65950787404752,0.301169851809044,0.301169851809044,43.967447016158,43.967447016158,0,TRUE,26.6143704204857,4.1755545215414e-15,0.207286719224762,TRUE,"Fair",1,"sparse",0.1,1
4,42.3522808103885,1.69204160216637,0.936977895117706,0.201393631275056,0.201393631275056,42.5694600975318,42.5694600975318,0,TRUE,22.2509081507421,3.87591043218747e-15,0.242502069000281,TRUE,"Fair",1,"sparse",0.1,1
5,40.6602392082221,0.977050913891709,0.499893840404278,0.149989121472735,0.149989121472735,41.8358955111202,41.8358955111202,0,TRUE,14.6780761308673,4.83377339215721e-15,0.270036632270719,TRUE,"Fair",1,"sparse",0.1,1
6,39.6831882943304,0.893141432446797,0.451886909988615,0.139777870722375,0.139777870722375,40.9204165317313,40.9204165317313,0,TRUE,12.9445142132303,7.2328843514699e-15,0.25846330469872,TRUE,"Fair",1,"sparse",0.1,1
7,38.7900468618836,0.766192237048912,0.388029810808536,0.121993870658993,0.121993870658993,40.1388694999407,40.1388694999407,0,TRUE,11.9175236710707,9.27509398707841e-15,0.21453063657332,TRUE,"Fair",1,"sparse",0.1,1
8,38.0238546248347,0.673500043191282,0.339792715401957,0.107271610776537,0.107271610776537,39.4389916842599,39.4389916842599,0,TRUE,11.0417304379621,9.12489569899643e-15,0.172026780440089,TRUE,"Fair",1,"sparse",0.1,1
9,37.3503545816434,0.55458771279573,0.282819978623603,0.0886584923691087,0.0886584923691087,38.8724789204177,38.8724789204177,0,TRUE,10.291861913952,7.20146817595445e-15,0.144317124573791,TRUE,"Fair",1,"sparse",0.1,1
10,36.7957668688477,0.49417354136871,0.247208514469673,0.0795059253982806,0.0795059253982806,38.3767617782247,38.3767617782247,0,TRUE,9.71216531945344,9.10225521634761e-15,0.14465925930367,TRUE,"Fair",1,"sparse",0.1,1
11,36.301593327479,0.495135360360912,0.247398535708636,0.0807292298724709,0.0807292298724709,37.8469952723824,37.8469952723824,0,TRUE,9.25946109576408,1.81032396843217e-14,0.171546781275896,TRUE,"Fair",1,"sparse",0.1,1
12,35.8064579671181,0.445750736538521,0.228173004495471,0.075820755848499,0.075820755848499,37.384738675045,37.384738675045,0,TRUE,8.78700540399186,1.21267470677079e-14,0.206254459611682,TRUE,"Fair",1,"sparse",0.1,1
13,35.3607072305795,0.344043921367373,0.179508673575701,0.0654736455349813,0.0654736455349813,37.0515385298084,37.0515385298084,0,TRUE,8.03040908427884,9.57542809164254e-15,0.177098078275316,TRUE,"Fair",1,"sparse",0.1,1
14,35.0166633092122,0.261876096947205,0.138399689647791,0.0590474296348833,0.0590474296348833,36.7948324881141,36.7948324881141,0,TRUE,7.10380516726063,1.11799170043996e-14,0.149958016444594,TRUE,"Fair",1,"sparse",0.1,1
15,34.754787212265,0.206980100804579,0.107550499307758,0.0553513845223868,0.0553513845223868,36.6011138175263,36.6011138175263,0,TRUE,6.08013583859988,1.65747248931296e-14,0.131191406883689,TRUE,"Fair",1,"sparse",0.1,1
16,34.5478071114604,0.179792287858092,0.092505030540849,0.0532681627405019,0.0532681627405019,36.4280457347745,36.4280457347745,0,TRUE,5.35067463818912,1.66747121181317e-14,0.120905009136943,TRUE,"Fair",1,"sparse",0.1,1
17,34.3680148236023,0.160579847766577,0.0822276795540005,0.0511139932773501,0.0511139932773501,36.2740073828431,36.2740073828431,0,TRUE,4.81236534430707,4.38425988143699e-14,0.114948801605528,TRUE,"Fair",1,"sparse",0.1,1
18,34.2074349758357,0.144623704507374,0.0738245778522063,0.0486205505665783,0.0486205505665783,36.1362514650228,36.1362514650228,0,TRUE,4.42776857682776,2.38887196255148e-14,0.111386426282482,TRUE,"Fair",1,"sparse",0.1,1
19,34.0628112713283,0.13156757440359,0.0670090833759675,0.0459876592413051,0.0459876592413051,36.0103089492635,36.0103089492635,0,TRUE,4.20720123765006,3.51567471972859e-14,0.109440117394861,TRUE,"Fair",1,"sparse",0.1,1
20,33.9312436969248,0.121134308981951,0.0617138724635269,0.0433977843298269,0.0433977843298269,35.8918058511685,35.8918058511685,0,TRUE,4.00469800300291,4.04682783983346e-14,0.108624688063856,TRUE,"Fair",1,"sparse",0.1,1
21,33.8101093879428,0.110278763046274,0.0563472955847179,0.0404410845767664,0.0404410845767664,35.7834891384919,35.7834891384919,0,TRUE,3.81562408411771,2.37928112228799e-14,0.108588016681891,TRUE,"Fair",1,"sparse",0.1,1
22,33.6998306248965,0.0985726205099269,0.0505892106757609,0.0372006308312358,0.0372006308312358,35.6864910763766,35.6864910763766,0,TRUE,3.63110428148832,1.83656919366789e-14,0.109062013287329,TRUE,"Fair",1,"sparse",0.1,1
23,33.6012580043866,0.0872194651197518,0.0448356737955238,0.0341713608655301,0.0341713608655301,35.6008391336561,35.6008391336561,0,TRUE,3.44926783160653,2.04774800257214e-14,0.109915541181334,TRUE,"Fair",1,"sparse",0.1,1
24,33.5140385392669,0.0785256461593633,0.0401638352421607,0.0320696564424588,0.0320696564424588,35.524167652522,35.524167652522,0,TRUE,3.29090127441367,3.09396168967864e-14,0.11108401309545,TRUE,"Fair",1,"sparse",0.1,1
25,33.4355128931075,0.0732096166512477,0.0371913795821798,0.0310626834713821,0.0310626834713821,35.4529044367406,35.4529044367406,0,TRUE,3.15889015136338,3.60224944911188e-14,0.112543938149288,TRUE,"Fair",1,"sparse",0.1,1
26,33.3623032764562,0.0696928214193164,0.0353283748365096,0.0306131518210536,0.0306131518210536,35.3840824597724,35.3840824597724,0,TRUE,3.04218020890343,4.66019820527073e-14,0.114254486123153,TRUE,"Fair",1,"sparse",0.1,1
27,33.2926104550369,0.066715613708638,0.033778685817296,0.0302941155209607,0.0302941155209607,35.317577060495,35.317577060495,0,TRUE,2.91925129466212,4.0966603503277e-14,0.116155211354213,TRUE,"Fair",1,"sparse",0.1,1
28,33.2258948413283,0.0642262574155765,0.032484271236105,0.0300866797651309,0.0300866797651309,35.2528670123561,35.2528670123561,0,TRUE,2.79797965418696,3.65887333313048e-14,0.118230402087444,TRUE,"Fair",1,"sparse",0.1,1
29,33.1616685839127,0.0619640082375383,0.0313081023434775,0.0298866404808249,0.0298866404808249,35.1900020983028,35.1900020983028,0,TRUE,2.68384669696588,5.17013251312283e-14,0.120402795924001,TRUE,"Fair",1,"sparse",0.1,1
30,33.0997045756752,0.0599235048114295,0.0302451758319862,0.029682137237828,0.029682137237828,35.128807906724,35.128807906724,0,TRUE,2.57968636862679,5.81507474077131e-14,0.122619914534284,TRUE,"Fair",1,"sparse",0.1,1
31,33.0397810708637,0.0581260736065161,0.0293063049961016,0.0294681350202425,0.0294681350202425,35.0690323250061,35.0690323250061,0,TRUE,2.48744386917409,4.7164884590627e-14,0.12483874370758,TRUE,"Fair",1,"sparse",0.1,1
32,32.9816549972572,0.05653517931907,0.0284746766007422,0.0292325328612866,0.0292325328612866,35.0104576781145,35.0104576781145,0,TRUE,2.40839725886044,7.28236792714494e-14,0.127024945387206,TRUE,"Fair",1,"sparse",0.1,1
33,32.9251198179382,0.0551158193319026,0.0277333552660754,0.0289680171825332,0.0289680171825332,34.9528996821405,34.9528996821405,0,TRUE,2.34327811159956,3.65735445226192e-14,0.129153622979696,TRUE,"Fair",1,"sparse",0.1,1
34,32.8700039986063,0.0538426149738385,0.0270688636150441,0.0286747978010335,0.0286747978010335,34.8962015083415,34.8962015083415,0,TRUE,2.2919499905702,5.26817565465663e-14,0.131208238703586,TRUE,"Fair",1,"sparse",0.1,1
35,32.8161613836324,0.0527038936057664,0.0264734298461205,0.0283614117811519,0.0283614117811519,34.8402305473804,34.8402305473804,0,TRUE,2.25383210682063,4.59656590636041e-14,0.133178904830197,TRUE,"Fair",1,"sparse",0.1,1
36,32.7634574900267,0.0517059052071502,0.025948284463847,0.028043724548347,0.028043724548347,34.784864115015,34.784864115015,0,TRUE,2.22813813982069,5.30591727129344e-14,0.135060597063912,TRUE,"Fair",1,"sparse",0.1,1
37,32.7117515848195,0.0508872813019039,0.0255128938516104,0.0277454568969357,0.0277454568969357,34.7299307073618,34.7299307073618,0,TRUE,2.2138165222661,4.24395299283892e-14,0.136851282132164,TRUE,"Fair",1,"sparse",0.1,1
38,32.6608643035176,0.0502292929282362,0.0251596059588227,0.0274733648550935,0.0274733648550935,34.6753256397502,34.6753256397502,0,TRUE,2.20909814498256,7.673984228603e-14,0.138550275893299,TRUE,"Fair",1,"sparse",0.1,1
39,32.6106350105894,0.0496940537825168,0.0248724830369089,0.0272243794814238,0.0272243794814238,34.6209630992844,34.6209630992844,0,TRUE,2.2115320463105,1.0751041842725e-13,0.140157963427259,TRUE,"Fair",1,"sparse",0.1,1
40,32.5609409568068,0.0492349949006154,0.0246311797848204,0.0269870418404095,0.0269870418404095,34.5667741426947,34.5667741426947,0,TRUE,2.21808315726275,5.02135977368228e-14,0.141673869900784,TRUE,"Fair",1,"sparse",0.1,1
41,32.5117059619062,0.0487855983569006,0.0244033695601285,0.0267406630394216,0.0267406630394216,34.5127594623742,34.5127594623742,0,TRUE,2.22569705052665,4.13309959196578e-14,0.143096956585029,TRUE,"Fair",1,"sparse",0.1,1
42,32.4629203635493,0.0483530508937378,0.0241914262545853,0.0264920760231283,0.0264920760231283,34.4588550946288,34.4588550946288,0,TRUE,2.23203636426629,9.13601088064322e-14,0.144426573985773,TRUE,"Fair",1,"sparse",0.1,1
43,32.4145673126556,0.047852423050081,0.023951523563649,0.0262099530222491,0.0262099530222491,34.4051806584536,34.4051806584536,0,TRUE,2.23546055947724,7.81140862227523e-14,0.145661201454365,TRUE,"Fair",1,"sparse",0.1,1
44,32.3667148896055,0.0471940495136067,0.0236369093383641,0.0258573317487897,0.0258573317487897,34.3519630957451,34.3519630957451,0,TRUE,2.23555216298521,5.10319149338632e-14,0.146807001358432,TRUE,"Fair",1,"sparse",0.1,1
45,32.3195208400919,0.0463264383226729,0.0232204081634573,0.0254169649119655,0.0254169649119655,34.2994694167607,34.2994694167607,0,TRUE,2.2325257768213,6.42307304452295e-14,0.147876114422308,TRUE,"Fair",1,"sparse",0.1,1
46,32.2731944017692,0.0452393255618304,0.0226952091605036,0.0248864794298769,0.0248864794298769,34.2479682424468,34.2479682424468,0,TRUE,2.22689844963327,1.25412956773582e-13,0.148874268199437,TRUE,"Fair",1,"sparse",0.1,1
47,32.2279550762074,0.0439671552503853,0.0220770250850564,0.0242803513399563,0.0242803513399563,34.1976700912026,34.1976700912026,0,TRUE,2.21934015082295,6.46420100908106e-14,0.149808410000843,TRUE,"Fair",1,"sparse",0.1,1
48,32.183987920957,0.0425104400611716,0.0213651305924144,0.0236042242460529,0.0236042242460529,34.1488397134536,34.1488397134536,0,TRUE,2.21046347800393,8.49937445628303e-14,0.150695792713424,TRUE,"Fair",1,"sparse",0.1,1
49,32.1414774808958,0.0409025014795574,0.0205754984610898,0.0228745355327511,0.0228745355327511,34.1016744929835,34.1016744929835,0,TRUE,2.20071392252375,5.60204494188768e-14,0.151539834790844,TRUE,"Fair",1,"sparse",0.1,1
50,32.1005749794163,0.0391814076248238,0.0197268880209828,0.0221098308773068,0.0221098308773068,34.0563322038275,34.0563322038275,0,TRUE,2.19047053259996,4.77631116305602e-14,0.152343510994481,TRUE,"Fair",1,"sparse",0.1,1
51,32.0613935717915,0.0373845707574532,0.0188381046459614,0.0213282281340055,0.0213282281340055,34.0129318242208,34.0129318242208,0,TRUE,2.18002903807541,1.03099412230545e-13,0.153109238566763,TRUE,"Fair",1,"sparse",0.1,1
52,32.024009001034,0.0355444814548314,0.0179257044584942,0.0205452057976172,0.0205452057976172,33.9715595571571,33.9715595571571,0,TRUE,2.16960480998428,1.2009128801938e-13,0.153838814727375,TRUE,"Fair",1,"sparse",0.1,1
53,31.9884645195792,0.033686799848013,0.0170028177878402,0.0197722938405718,0.0197722938405718,33.9322772551698,33.9322772551698,0,TRUE,2.15936944592862,1.74116007599392e-13,0.154533362636192,TRUE,"Fair",1,"sparse",0.1,1
54,31.9547777197312,0.0318365129709726,0.0160820464062537,0.0190190192390656,0.0190190192390656,33.8951190529181,33.8951190529181,0,TRUE,2.14950814005356,7.12153051940404e-14,0.155193277969177,TRUE,"Fair",1,"sparse",0.1,1
55,31.9229412067602,0.0300168902777749,0.0151749712639439,0.0182926341223137,0.0182926341223137,33.8600955214238,33.8600955214238,0,TRUE,2.14018895249844,1.70710157141049e-13,0.155817297205938,TRUE,"Fair",1,"sparse",0.1,1
56,31.8929243164824,0.0282275776682326,0.0142810898036682,0.0175902163688669,0.0175902163688669,33.8272405048106,33.8272405048106,0,TRUE,2.13174487177158,5.76187160844709e-14,0.156402082520719,TRUE,"Fair",1,"sparse",0.1,1
57,31.8646967388142,0.0264844161541795,0.0134080584472961,0.0169132193053504,0.0169132193053504,33.7965492590781,33.7965492590781,0,TRUE,2.12465055553141,5.49219925654282e-14,0.15694615373531,TRUE,"Fair",1,"sparse",0.1,1
58,31.83821232266,0.0248213660687284,0.0125723229874007,0.0162724225181024,0.0162724225181024,33.7679592273496,33.7679592273496,0,TRUE,2.11929656170179,1.32091985300391e-13,0.157447565239018,TRUE,"Fair",1,"sparse",0.1,1
59,31.8133909565913,0.0234330902858702,0.0118752101697824,0.0157721192845874,0.0157721192845874,33.7410333910422,33.7410333910422,0,TRUE,2.11538924962712,8.18000102274422e-14,0.157903910002834,TRUE,"Fair",1,"sparse",0.1,1
60,31.7899578663054,0.0221519819270171,0.0112248432294217,0.0153194051945665,0.0153194051945665,33.7157477155822,33.7157477155822,0,TRUE,2.11146291903571,1.38644237782328e-13,0.158322459304016,TRUE,"Fair",1,"sparse",0.1,1
61,31.7678058843784,0.0210071257556592,0.0106414636139769,0.0149181238953587,0.0149181238953587,33.691921017104,33.691921017104,0,TRUE,2.10307630838941,1.06518169378515e-13,0.158696436117518,TRUE,"Fair",1,"sparse",0.1,1
62,31.7467987586227,0.0199408955702225,0.0100955023148622,0.0145242606271319,0.0145242606271319,33.6694829091602,33.6694829091602,0,TRUE,2.09229250103346,7.67283781732766e-14,0.159018664416738,TRUE,"Fair",1,"sparse",0.1,1
63,31.7268578630525,0.0189614800080058,0.00959426289605913,0.0141402870026563,0.0141402870026563,33.6482519295991,33.6482519295991,0,TRUE,2.07916276703638,1.44163157450827e-13,0.159287058899294,TRUE,"Fair",1,"sparse",0.1,1
64,31.7078963830445,0.0180440573505898,0.00912566666927706,0.0137635924372418,0.0137635924372418,33.6281051863572,33.6281051863572,0,TRUE,2.06328034648553,1.60317112161572e-13,0.15949980464264,TRUE,"Fair",1,"sparse",0.1,1
65,31.6898523256939,0.0171807950029255,0.00868534883730605,0.0133950156864041,0.0133950156864041,33.6089370924957,33.6089370924957,0,TRUE,2.04436903284621,1.11491206200014e-13,0.159658159734947,TRUE,"Fair",1,"sparse",0.1,1
66,31.672671530691,0.0163680267301309,0.00827094224215253,0.0130375239853525,0.0130375239853525,33.590655998944,33.590655998944,0,TRUE,2.02226477229509,1.60825911394071e-13,0.159763764775893,TRUE,"Fair",1,"sparse",0.1,1
67,31.6563035039609,0.0156068961553615,0.00788241725376331,0.0126965521727773,0.0126965521727773,33.5731795901369,33.5731795901369,0,TRUE,1.99698073594397,7.5459286713977e-14,0.159818753630868,TRUE,"Fair",1,"sparse",0.1,1
68,31.6406966078055,0.0149033618098926,0.00752217842698408,0.0123798509776445,0.0123798509776445,33.5564290487763,33.5564290487763,0,TRUE,1.96875935976706,1.36348407957161e-13,0.159825964431797,TRUE,"Fair",1,"sparse",0.1,1
69,31.6257932459956,0.0142673734736967,0.00719473134717322,0.0120966208190646,0.0120966208190646,33.5403228531924,33.5403228531924,0,TRUE,1.93810198175744,8.94886813064716e-14,0.159789162109918,TRUE,"Fair",1,"sparse",0.1,1
70,31.6115258725219,0.0137109960704862,0.0069060079946793,0.0118558425169828,0.0118558425169828,33.5247711851331,33.5247711851331,0,TRUE,1.90576711410097,1.06251710916685e-13,0.159713174959133,TRUE,"Fair",1,"sparse",0.1,1
71,31.5978148764514,0.0132437067480708,0.00666088048163379,0.0116645232371885,0.0116645232371885,33.5096793273691,33.5096793273691,0,TRUE,1.87267575908737,8.93492278661607e-14,0.159603756193129,TRUE,"Fair",1,"sparse",0.1,1
72,31.5845711697033,0.0128722712316112,0.00646317225439853,0.011525671567833,0.011525671567833,33.4949427921123,33.4949427921123,0,TRUE,1.83988013722577,1.2126864584106e-13,0.159468321143052,TRUE,"Fair",1,"sparse",0.1,1
73,31.5716988984717,0.0126004639110846,0.00631552316587394,0.0114392779125756,0.0114392779125756,33.4804488025214,33.4804488025214,0,TRUE,1.80844462352777,8.094988878066e-14,0.159315501003364,TRUE,"Fair",1,"sparse",0.1,1
74,31.5590984345607,0.0124180165412824,0.00621371350323027,0.0113937683976222,0.0113937683976222,33.4660979909103,33.4660979909103,0,TRUE,1.77919427984677,1.01123962857467e-13,0.159155147484825,TRUE,"Fair",1,"sparse",0.1,1
75,31.5466804180194,0.0123096738953024,0.00615092529232869,0.0113747074638551,0.0113747074638551,33.4518090520495,33.4518090520495,0,TRUE,1.75261272571052,8.95780802008524e-14,0.158997670608129,TRUE,"Fair",1,"sparse",0.1,1
76,31.5343707441241,0.0122562888870057,0.00611827271572495,0.0113656194404644,0.0113656194404644,33.4375239952153,33.4375239952153,0,TRUE,1.72883474179653,1.07547861781081e-13,0.158853512477923,TRUE,"Fair",1,"sparse",0.1,1
77,31.5221144552371,0.0122312072833815,0.00610277576791285,0.011347355575474,0.011347355575474,33.4232242361328,33.4232242361328,0,TRUE,1.70756765896274,7.99220421022826e-14,0.158732386924455,TRUE,"Fair",1,"sparse",0.1,1
78,31.5098832479537,0.012209142438973,0.00609179753530536,0.0113036273229059,0.0113036273229059,33.4089238991977,33.4089238991977,0,TRUE,1.68828000235298,1.42868058550121e-13,0.158643257289355,TRUE,"Fair",1,"sparse",0.1,1
79,31.4976741055147,0.0121681350843055,0.00607382310182176,0.0112230745062696,0.0112230745062696,33.39466904782,33.39466904782,0,TRUE,1.67024281759273,1.29939800932837e-13,0.158593275795619,TRUE,"Fair",1,"sparse",0.1,1
80,31.4855059704304,0.0121141282470418,0.00605064394126063,0.0111229198028613,0.0111229198028613,33.3804876127077,33.3804876127077,0,TRUE,1.65301682300681,8.66199591774152e-14,0.158587008049561,TRUE,"Fair",1,"sparse",0.1,1
81,31.4733918421834,0.0120298263217968,0.00601291407711507,0.010992456091871,0.010992456091871,33.36645036613,33.36645036613,0,TRUE,1.63666543579128,7.79079056724629e-14,0.158627900800349,TRUE,"Fair",1,"sparse",0.1,1
82,31.4613620158616,0.0119130525298203,0.00595839663539992,0.0108375440200032,0.0108375440200032,33.3526284006699,33.3526284006699,0,TRUE,1.62024552812591,1.36502516054505e-13,0.158713625382166,TRUE,"Fair",1,"sparse",0.1,1
83,31.4494489633317,0.0117761029822994,0.00589259563253571,0.0106752718183836,0.0106752718183836,33.3390625691504,33.3390625691504,0,TRUE,1.60337274571448,8.15725783471636e-14,0.158835693322204,TRUE,"Fair",1,"sparse",0.1,1
84,31.4376728603494,0.011634647022003,0.00582290699336031,0.0105211954601405,0.0105211954601405,33.3257646903988,33.3257646903988,0,TRUE,1.58616934250867,1.45481158559721e-13,0.158981617974496,TRUE,"Fair",1,"sparse",0.1,1
85,31.4260382133274,0.0115515344004109,0.00578135923215897,0.0104412503218441,0.0104412503218441,33.3126199692663,33.3126199692663,0,TRUE,1.57000784847662,1.7325124122241e-13,0.159136278160339,TRUE,"Fair",1,"sparse",0.1,1
86,31.414486678927,0.0114840098271571,0.0057466147975075,0.0103806389369113,0.0103806389369113,33.2996363275116,33.2996363275116,0,TRUE,1.55587908854117,1.86376254822103e-13,0.159295068961854,TRUE,"Fair",1,"sparse",0.1,1
87,31.4030026690999,0.0114307553950255,0.00571815319132564,0.010333388609824,0.010333388609824,33.2867978775259,33.2867978775259,0,TRUE,1.54364390280974,9.45957319323647e-14,0.159441663337519,TRUE,"Fair",1,"sparse",0.1,1
88,31.3915719137048,0.0114323731901891,0.00571541695494095,0.0103424710700908,0.0103424710700908,33.2740038782061,33.2740038782061,0,TRUE,1.53347977778996,2.64102090527501e-13,0.159559552822511,TRUE,"Fair",1,"sparse",0.1,1
89,31.3801395405147,0.0115263167392143,0.00575919516714439,0.0104497715044449,0.0104497715044449,33.2611088664256,33.2611088664256,0,TRUE,1.52535569967003,1.15667690965046e-13,0.159635915932333,TRUE,"Fair",1,"sparse",0.1,1
90,31.3686132237754,0.0116390788727081,0.00581283772111978,0.0105598243655253,0.0105598243655253,33.2481647625617,33.2481647625617,0,TRUE,1.51956410610897,7.98946703579838e-14,0.15965808985392,TRUE,"Fair",1,"sparse",0.1,1
91,31.3569741449027,0.0117685329890982,0.00587500812317481,0.0106730105404083,0.0106730105404083,33.2351439898842,33.2351439898842,0,TRUE,1.51626112952725,1.11846317123759e-13,0.159633859980113,TRUE,"Fair",1,"sparse",0.1,1
92,31.3452056119136,0.0119142760256672,0.00594539574194101,0.01079003118828,0.01079003118828,33.2220227834729,33.2220227834729,0,TRUE,1.51521071217522,1.26675415159226e-13,0.159573153559699,TRUE,"Fair",1,"sparse",0.1,1
93,31.333291335888,0.012076019197476,0.0060238220852911,0.0109115007461778,0.0109115007461778,33.2087779203054,33.2087779203054,0,TRUE,1.51618052855497,1.27782665152833e-13,0.15948709118422,TRUE,"Fair",1,"sparse",0.1,1
94,31.3212153166905,0.012253330210573,0.00611008196759571,0.0110377474920359,0.0110377474920359,33.1953859231131,33.1953859231131,0,TRUE,1.5189920702767,1.40831476898542e-13,0.159386586504377,TRUE,"Fair",1,"sparse",0.1,1
95,31.3089619864799,0.012445397674103,0.0062038148084498,0.0111686976991519,0.0111686976991519,33.1818231612579,33.1818231612579,0,TRUE,1.52351625476268,2.14103962479534e-13,0.159281818050919,TRUE,"Fair",1,"sparse",0.1,1
96,31.2965165888058,0.012650814827893,0.00630439029467249,0.0113037835637601,0.0113037835637601,33.1680664955464,33.1680664955464,0,TRUE,1.5296572269965,2.49838865061377e-13,0.159182004946043,TRUE,"Fair",1,"sparse",0.1,1
97,31.2838657739779,0.0128673855338448,0.00641080684527432,0.0114418635131314,0.0114418635131314,33.154094312892,33.154094312892,0,TRUE,1.53733570815638,1.82121185869246e-13,0.159095291688007,TRUE,"Fair",1,"sparse",0.1,1
98,31.2709983884441,0.0130919544877628,0.00652160265588354,0.0115811541421126,0.0115811541421126,33.1398878484781,33.1398878484781,0,TRUE,1.54647425064504,2.16262116545167e-13,0.159028674774145,TRUE,"Fair",1,"sparse",0.1,1
99,31.2579064339563,0.0133202675581181,0.00663478124592514,0.0117191776259486,0.0117191776259486,33.1254327065501,33.1254327065501,0,TRUE,1.5569845707573,9.15257626468116e-14,0.158987950248107,TRUE,"Fair",1,"sparse",0.1,1
100,31.2445861663982,0.0135468766900821,0.00674775724657057,0.0118527325642274,0.0118527325642274,33.1107204909206,33.1107204909206,0,TRUE,1.56875693615974,1.29094759795017e-13,0.158977677993899,TRUE,"Fair",1,"sparse",0.1,1
101,31.2310392897081,0.0137654133417655,0.00685748085628992,0.0119780692636569,0.0119780692636569,33.0957498660403,33.0957498660403,0,TRUE,1.58164980340713,1.10302306482074e-13,0.159001164083827,TRUE,"Fair",1,"sparse",0.1,1
102,31.2172738763664,0.0139683316880976,0.00696031275467961,0.012090773219143,0.012090773219143,33.0805281049539,33.0805281049539,0,TRUE,1.59546329678801,1.20664435544901e-13,0.159060480691635,TRUE,"Fair",1,"sparse",0.1,1
103,31.2033055446783,0.0141471027679039,0.00705210268190346,0.0121858614653131,0.0121858614653131,33.0650723970586,33.0650723970586,0,TRUE,1.60995656299734,1.63722972138297e-13,0.159156507838118,TRUE,"Fair",1,"sparse",0.1,1
104,31.1891584419104,0.0142910025649847,0.00712752226476421,0.0122570209090787,0.0122570209090787,33.0494139694855,33.0494139694855,0,TRUE,1.62485675088049,1.07243964366193e-13,0.159288933986027,TRUE,"Fair",1,"sparse",0.1,1
105,31.1748674393454,0.0143905359700938,0.00718182023361979,0.0122987810762273,0.0122987810762273,33.033595596997,33.033595596997,0,TRUE,1.63993138782928,7.64355038056426e-14,0.15945603421053,TRUE,"Fair",1,"sparse",0.1,1
106,31.1604769033753,0.0144367174181745,0.00721041487035818,0.0123059403187705,0.0123059403187705,33.017671298907,33.017671298907,0,TRUE,1.65491147574128,6.56105619539996e-14,0.159655265250484,TRUE,"Fair",1,"sparse",0.1,1
107,31.1460401859571,0.0144323979520529,0.00721458135006264,0.0122833512633363,0.0122833512633363,33.0016839359837,33.0016839359837,0,TRUE,1.66927819559696,6.36998506928373e-14,0.159883391285221,TRUE,"Fair",1,"sparse",0.1,1
108,31.131607788005,0.0143611793156815,0.00718597451049621,0.0122185585088694,0.0122185585088694,32.9857091386443,32.9857091386443,0,TRUE,1.68274885896293,1.072897255205e-13,0.160125154729448,TRUE,"Fair",1,"sparse",0.1,1
109,31.1172466086894,0.0142183676832239,0.00712195261401445,0.0121082614021585,0.0121082614021585,32.9698280229947,32.9698280229947,0,TRUE,1.69519170840616,7.7420299137891e-14,0.160377426872061,TRUE,"Fair",1,"sparse",0.1,1
110,31.1030282410061,0.0140041746687452,0.00702223902045834,0.0119522750782276,0.0119522750782276,32.9541225400173,32.9541225400173,0,TRUE,1.70659039936541,1.58837421819622e-13,0.160637881662823,TRUE,"Fair",1,"sparse",0.1,1
111,31.0890240663374,0.013720771711867,0.00688764264406885,0.0117516397497685,0.0117516397497685,32.938675568172,32.938675568172,0,TRUE,1.71700073383677,7.73237010440006e-14,0.160904645744842,TRUE,"Fair",1,"sparse",0.1,1
112,31.0753032946255,0.0133736437758678,0.00672059986950395,0.0115093048933533,0.0115093048933533,32.9235663572964,32.9235663572964,0,TRUE,1.72631671601923,1.1853022591124e-13,0.161174939614243,TRUE,"Fair",1,"sparse",0.1,1
113,31.0619296508497,0.0129710787558999,0.00652498874106676,0.0112299649472827,0.0112299649472827,32.908867469086,32.908867469086,0,TRUE,1.73449912574511,8.90054237543542e-14,0.161446312512387,TRUE,"Fair",1,"sparse",0.1,1
114,31.0489585720938,0.0125234714764275,0.00630579832976429,0.0109196875940698,0.0109196875940698,32.8946422202256,32.8946422202256,0,TRUE,1.74155648716466,1.00192986702071e-13,0.16171680997727,TRUE,"Fair",1,"sparse",0.1,1
115,31.0364351006173,0.0120652297409407,0.00607998478955313,0.0106024285484881,0.0106024285484881,32.8808985595377,32.8808985595377,0,TRUE,1.74741978033755,9.79347846544954e-14,0.161984971511049,TRUE,"Fair",1,"sparse",0.1,1
116,31.0243698708764,0.0116250274838627,0.00586215724425007,0.0103006419438498,0.0103006419438498,32.8676181887573,32.8676181887573,0,TRUE,1.75111040500031,7.1250524954048e-14,0.16224802745516,TRUE,"Fair",1,"sparse",0.1,1
117,31.0127448433925,0.0111722860116217,0.0056369665533526,0.00999031878585687,0.00999031878585687,32.8548716405629,32.8548716405629,0,TRUE,1.75336038078139,1.07921776526408e-13,0.16250323302976,TRUE,"Fair",1,"sparse",0.1,1
118,31.0015725573809,0.0107169370124893,0.00540944971826924,0.00967741647781472,0.00967741647781472,32.8426785458887,32.8426785458887,0,TRUE,1.75460259693495,1.12647224970556e-13,0.162753056479292,TRUE,"Fair",1,"sparse",0.1,1
119,30.9908556203684,0.0102699412621838,0.00518526469372753,0.00936853996100558,0.00936853996100558,32.8310425669077,32.8310425669077,0,TRUE,1.75512005890345,1.60103586316954e-13,0.162999476852729,TRUE,"Fair",1,"sparse",0.1,1
120,30.9805856791062,0.00983610054660033,0.0049669615558844,0.00906674753273459,0.00906674753273459,32.8199600698924,32.8199600698924,0,TRUE,1.75519831199586,1.01300391639665e-13,0.163244693626737,TRUE,"Fair",1,"sparse",0.1,1
121,30.9707495785596,0.00941874165010859,0.00475631346109614,0.00877410950480975,0.00877410950480975,32.8094207093619,32.8094207093619,0,TRUE,1.75494798485416,9.68289323654561e-14,0.163490033777593,TRUE,"Fair",1,"sparse",0.1,1
122,30.9613308369095,0.00903893645491394,0.00456375093885059,0.00850028913693652,0.00850028913693652,32.7993720304115,32.7993720304115,0,TRUE,1.7544298024928,1.11414606913772e-13,0.163735843090044,TRUE,"Fair",1,"sparse",0.1,1
123,30.9522919004546,0.00869530315064893,0.00438913108804964,0.00824767839124551,0.00824767839124551,32.7897757498513,32.7897757498513,0,TRUE,1.75360457196893,1.68699490233388e-13,0.163977137465175,TRUE,"Fair",1,"sparse",0.1,1
124,30.943596597304,0.00837548443401559,0.00422648363757773,0.00801260440703991,0.00801260440703991,32.7806126621229,32.7806126621229,0,TRUE,1.75195960845238,1.02255910244703e-13,0.16421021054763,TRUE,"Fair",1,"sparse",0.1,1
125,30.9352211128699,0.00807790071900172,0.004075104462047,0.00779387300718641,0.00779387300718641,32.7718537891185,32.7718537891185,0,TRUE,1.74954536454657,5.1904856019065e-14,0.164434479444454,TRUE,"Fair",1,"sparse",0.1,1
126,30.9271432121509,0.00780049887765344,0.00393402438947403,0.00758987727448829,0.00758987727448829,32.7634710374958,32.7634710374958,0,TRUE,1.74645513427635,1.56839039090645e-13,0.164648908578185,TRUE,"Fair",1,"sparse",0.1,1
127,30.9193427132733,0.00754099236582562,0.00380212972028006,0.00739884251993823,0.00739884251993823,32.7554376998822,32.7554376998822,0,TRUE,1.74277535800324,8.30279472094639e-14,0.164852168664336,TRUE,"Fair",1,"sparse",0.1,1
128,30.9118017209075,0.0072970684476239,0.00367827059351595,0.00721899550921458,0.00721899550921458,32.7477289214959,32.7477289214959,0,TRUE,1.73857540717545,6.42702822442144e-14,0.165042736209518,TRUE,"Fair",1,"sparse",0.1,1
129,30.9045046524598,0.00706654163961673,0.00356134392612074,0.00704867827736287,0.00704867827736287,32.7403220063426,32.7403220063426,0,TRUE,1.73390871593421,1.75377770906287e-13,0.165218975688679,TRUE,"Fair",1,"sparse",0.1,1
130,30.8974381108202,0.0068474516286301,0.00345034845538485,0.00688641686760963,0.00688641686760963,32.7331965498123,32.7331965498123,0,TRUE,1.72881648798994,1.51575151032689e-13,0.165379216148178,TRUE,"Fair",1,"sparse",0.1,1
131,30.8905906591916,0.00663811341890153,0.00334441492113991,0.0067309544486428,0.0067309544486428,32.7263344247808,32.7263344247808,0,TRUE,1.72333124179814,1.49203340773958e-13,0.165521822822389,TRUE,"Fair",1,"sparse",0.1,1
132,30.8839525457727,0.0064371311894682,0.00324281682119071,0.00658125835131159,0.00658125835131159,32.7197196601719,32.7197196601719,0,TRUE,1.71747946771635,1.73310792207739e-13,0.165645260847522,TRUE,"Fair",1,"sparse",0.1,1
133,30.8775154145832,0.00624338747775255,0.00314496758485929,0.00643650977385108,0.00643650977385108,32.7133382501569,32.7133382501569,0,TRUE,1.71128336355302,1.56540158133513e-13,0.165748147933952,TRUE,"Fair",1,"sparse",0.1,1
134,30.8712720271055,0.00605601753543539,0.00305040930172871,0.00629608331172509,0.00629608331172509,32.7071779260124,32.7071779260124,0,TRUE,1.70476183545667,1.88400720677582e-13,0.165829293959183,TRUE,"Fair",1,"sparse",0.1,1
135,30.86521600957,0.00587437625543075,0.00295879697381837,0.00615952157918385,0.00615952157918385,32.7012279149612,32.7012279149612,0,TRUE,1.69793099237884,2.05250625580586e-13,0.16588772687673,TRUE,"Fair",1,"sparse",0.1,1
136,30.8593416333146,0.00569800270639931,0.00286988105894153,0.00602650843130768,0.00602650843130768,32.6954787030531,32.6954787030531,0,TRUE,1.69080433820276,8.12927354670584e-14,0.165922705604807,TRUE,"Fair",1,"sparse",0.1,1
137,30.8536436306082,0.00552658539727702,0.00278349006392665,0.00589684289531209,0.00589684289531209,32.6899218131503,32.6899218131503,0,TRUE,1.68339282324483,1.29306994886479e-13,0.165933721460062,TRUE,"Fair",1,"sparse",0.1,1
138,30.8481170452109,0.00535993002138824,0.00269951420167835,0.00577041493446564,0.00577041493446564,32.6845496045457,32.6845496045457,0,TRUE,1.67570487471091,1.38690408153162e-13,0.165920490206818,TRUE,"Fair",1,"sparse",0.1,1
139,30.8427571151895,0.00519793053872064,0.00261789063043835,0.00564718354982931,0.00564718354982931,32.6793550975039,32.6793550975039,0,TRUE,1.66774648922857,1.62712608093049e-13,0.165882936961861,TRUE,"Fair",1,"sparse",0.1,1
140,30.8375591846508,0.00504054392701647,0.00253859049280646,0.00552715738321528,0.00552715738321528,32.6743318238007,32.6743318238007,0,TRUE,1.65952143969882,1.09100553430871e-13,0.165821176121559,TRUE,"Fair",1,"sparse",0.1,1
141,30.8325186407238,0.00488776864577289,0.00246160780456942,0.00541037782426671,0.00541037782426671,32.6694737028605,32.6694737028605,0,TRUE,1.65103162184714,1.11255657087355e-13,0.165735488253868,TRUE,"Fair",1,"sparse",0.1,1
142,30.827630872078,0.00473962671051353,0.00238695015620589,0.00529690456572831,0.00529690456572831,32.6647749421204,32.6647749421204,0,TRUE,1.64227754184633,8.70107988756186e-14,0.165626295597484,TRUE,"Fair",1,"sparse",0.1,1
143,30.8228912453675,0.0045961492630795,0.0023146311447584,0.00518680353638261,0.00518680353638261,32.6602299596247,32.6602299596247,0,TRUE,1.63325892515889,1.22309392133726e-13,0.165494137487742,TRUE,"Fair",1,"sparse",0.1,1
144,30.8182950961044,0.00445764422011052,0.00224479714553052,0.0050802145024271,0.0050802145024271,32.6558328065483,32.6558328065483,0,TRUE,1.62397496592525,2.41166296580351e-13,0.165339646717873,TRUE,"Fair",1,"sparse",0.1,1
145,30.8138374518843,0.00432510795997487,0.00217794980891544,0.00497751869187766,0.00497751869187766,32.651575763075,32.651575763075,0,TRUE,1.61439818961994,6.75776174657581e-14,0.165163667236106,TRUE,"Fair",1,"sparse",0.1,1
146,30.8095123439244,0.00419724082740558,0.0021134473568841,0.00487848532116876,0.00487848532116876,32.6474539662896,32.6474539662896,0,TRUE,1.60453889738342,1.41178478125672e-13,0.16496718515381,TRUE,"Fair",1,"sparse",0.1,1
147,30.8053151030969,0.00407451233336786,0.00205152004704875,0.00478369350648508,0.00478369350648508,32.6434613866607,32.6434613866607,0,TRUE,1.59440722335541,1.86025845988898e-13,0.164750965514036,TRUE,"Fair",1,"sparse",0.1,1
148,30.8012405907636,0.00395768048620937,0.00199252509453269,0.00469403842457855,0.00469403842457855,32.6395913711998,32.6395913711998,0,TRUE,1.58402172430488,2.60068580419637e-13,0.164515993804861,TRUE,"Fair",1,"sparse",0.1,1
149,30.7972829102774,0.00384726130810265,0.00193671661343168,0.00460943191132611,0.00460943191132611,32.6358368208801,32.6358368208801,0,TRUE,1.57361006432026,2.11296959982178e-13,0.164262922044478,TRUE,"Fair",1,"sparse",0.1,1
150,30.7934356489693,0.00374174157248319,0.00188337920328741,0.00452861666018394,0.00452861666018394,32.6321904389678,32.6321904389678,0,TRUE,1.5632511307995,1.68117065980832e-13,0.163987344436977,TRUE,"Fair",1,"sparse",0.1,1
151,30.7896939073968,0.00364097212835546,0.00183243946935972,0.00445153855330595,0.00445153855330595,32.6286471954687,32.6286471954687,0,TRUE,1.55290239180245,1.55439577892035e-13,0.163690202051598,TRUE,"Fair",1,"sparse",0.1,1
152,30.7860529352684,0.0035447812510867,0.00178381262796551,0.00437809975430099,0.00437809975430099,32.6252022639479,32.6252022639479,0,TRUE,1.54254475230007,6.54074600963742e-14,0.163372462542625,TRUE,"Fair",1,"sparse",0.1,1
153,30.7825081540173,0.00345298005105832,0.00173740505017746,0.00430817216527676,0.00430817216527676,32.6218510055347,32.6218510055347,0,TRUE,1.53217067862488,9.11846001497258e-14,0.163035113802735,TRUE,"Fair",1,"sparse",0.1,1
154,30.7790551739663,0.00336536754319994,0.00169311673955507,0.0042416052924187,0.0042416052924187,32.618588971647,32.618588971647,0,TRUE,1.52177941403876,9.30760742236494e-14,0.162679156349899,TRUE,"Fair",1,"sparse",0.1,1
155,30.7756898064231,0.00328173527202935,0.00165084364015141,0.00417823227899278,0.00417823227899278,32.6154119119807,32.6154119119807,0,TRUE,1.51137469462235,1.01897986921954e-13,0.162305596574514,TRUE,"Fair",1,"sparse",0.1,1
156,30.7724080711511,0.00320187138678918,0.0016104796973029,0.00411787511020171,0.00411787511020171,32.6123157824715,32.6123157824715,0,TRUE,1.50096340194277,8.80537762633803e-14,0.161915441103002,TRUE,"Fair",1,"sparse",0.1,1
157,30.7692061997643,0.00312556411207865,0.00157191863009396,0.00406034919090814,0.00406034919090814,32.6092967511286,32.6092967511286,0,TRUE,1.49055461014217,2.03245782215156e-13,0.161509692124977,TRUE,"Fair",1,"sparse",0.1,1
158,30.7660806356522,0.00305260460706336,0.00153505540412145,0.00400546730030682,0.00400546730030682,32.6063512010215,32.6063512010215,0,TRUE,1.48015883718978,1.05125597276748e-13,0.161089343486821,TRUE,"Fair",1,"sparse",0.1,1
159,30.7630280310451,0.00298278924207551,0.00149978741388903,0.00395304290988166,0.00395304290988166,32.6034757303452,32.6034757303452,0,TRUE,1.46978743237337,9.87083626873767e-14,0.160655377387616,TRUE,"Fair",1,"sparse",0.1,1
160,30.760045241803,0.00291592134347951,0.00146601539725064,0.00390289287681126,0.00390289287681126,32.600667149799,32.600667149799,0,TRUE,1.45945207372858,1.55160823659005e-13,0.160208761553706,TRUE,"Fair",1,"sparse",0.1,1
161,30.7571293204596,0.00285181246965749,0.00143364411158975,0.00385483955298843,0.00385483955298843,32.5979224776562,32.5979224776562,0,TRUE,1.44916436218871,1.39918410003469e-13,0.159750446801507,TRUE,"Fair",1,"sparse",0.1,1
162,30.7542775079899,0.0027902870678993,0.00140258280451145,0.00380871236926479,0.00380871236926479,32.5952389329508,32.5952389329508,0,TRUE,1.43893550253588,2.15672381900029e-13,0.159281364923351,TRUE,"Fair",1,"sparse",0.1,1
163,30.751487220922,0.00273391811115786,0.00137412354619384,0.00376814283180126,0.00376814283180126,32.5926084987326,32.5926084987326,0,TRUE,1.42869799003526,1.04295883968402e-13,0.158802426849623,TRUE,"Fair",1,"sparse",0.1,1
164,30.7487533028109,0.00268177898995248,0.00134781969795394,0.00373224819089373,0.00373224819089373,32.5900313175177,32.5900313175177,0,TRUE,1.41824282554095,2.47796105824387e-13,0.158314628210894,TRUE,"Fair",1,"sparse",0.1,1
165,30.7460715238209,0.00263116731661484,0.00132229500642706,0.00369719687638462,0.00369719687638462,32.587511431528,32.587511431528,0,TRUE,1.40782786236429,3.77127984512977e-13,0.157818991317123,TRUE,"Fair",1,"sparse",0.1,1
166,30.7434403565043,0.00258199055311437,0.00129750154580904,0.00366285574513288,0.00366285574513288,32.5850462207969,32.5850462207969,0,TRUE,1.39750551215129,1.09523776771043e-13,0.157316416588425,TRUE,"Fair",1,"sparse",0.1,1
167,30.7408583659512,0.00253416682539509,0.00127339630257461,0.00362912342440774,0.00362912342440774,32.5826333251198,32.5826333251198,0,TRUE,1.38730674171878,2.04115042621265e-13,0.156807726639798,TRUE,"Fair",1,"sparse",0.1,1
168,30.7383241991258,0.00248774116296957,0.0012499995804287,0.00359586789142058,0.00359586789142058,32.5802703595084,32.5802703595084,0,TRUE,1.37725727191288,2.66533966387043e-13,0.15629368951502,TRUE,"Fair",1,"sparse",0.1,1
169,30.7358364579628,0.00244255989120035,0.00122723613128123,0.00356309871057993,0.00356309871057993,32.5779551188339,32.5779551188339,0,TRUE,1.36737499430553,1.02606582989938e-13,0.155775039487936,TRUE,"Fair",1,"sparse",0.1,1
170,30.7333938980716,0.00239852308723698,0.00120505478142611,0.00353078642142751,0.00353078642142751,32.5756857054075,32.5756857054075,0,TRUE,1.35764595837174,9.72093950892061e-14,0.155252431862327,TRUE,"Fair",1,"sparse",0.1,1
171,30.7309953749844,0.00235556942692838,0.00118342400631208,0.00349888063034816,0.00349888063034816,32.5734604997525,32.5734604997525,0,TRUE,1.34806946468164,2.01350570788691e-13,0.15472650182692,TRUE,"Fair",1,"sparse",0.1,1
172,30.7286398055574,0.00231364310837279,0.00116231514681888,0.00346733475463844,0.00346733475463844,32.5712780413283,32.5712780413283,0,TRUE,1.33864708245011,9.48885038515039e-14,0.154197867771883,TRUE,"Fair",1,"sparse",0.1,1
173,30.7263261624491,0.00227269298538602,0.00114170195525804,0.00343610774397251,0.00343610774397251,32.5691369959801,32.5691369959801,0,TRUE,1.32937977911745,2.00835358041207e-13,0.153667126475764,TRUE,"Fair",1,"sparse",0.1,1
174,30.7240534694637,0.00223267200091115,0.00112156029794607,0.00340516405265305,0.00340516405265305,32.5670361367426,32.5670361367426,0,TRUE,1.32026725286436,1.11678349841369e-13,0.153134851141429,TRUE,"Fair",1,"sparse",0.1,1
175,30.7218207974628,0.00219353676676803,0.00110186793448944,0.00337447309021825,0.00337447309021825,32.5649743303776,32.5649743303776,0,TRUE,1.311307958329,2.00743641596831e-13,0.152601590715004,TRUE,"Fair",1,"sparse",0.1,1
176,30.719627260696,0.00215524722545979,0.00108260434050648,0.00334400857874687,0.00334400857874687,32.5629505267656,32.5629505267656,0,TRUE,1.30249932355757,1.78289391496834e-13,0.152067869765767,TRUE,"Fair",1,"sparse",0.1,1
177,30.7174720134705,0.00211776636409056,0.00106375055802599,0.00331374795826134,0.00331374795826134,32.5609637499777,32.5609637499777,0,TRUE,1.2938379917194,1.78944564477106e-13,0.151534188607685,TRUE,"Fair",1,"sparse",0.1,1
178,30.7153542471065,0.00208105996449603,0.00104528906527246,0.0032836718770504,0.0032836718770504,32.5590130905117,32.5590130905117,0,TRUE,1.28532003633712,1.53202394311324e-13,0.151001023529327,TRUE,"Fair",1,"sparse",0.1,1
179,30.713273187142,0.00204509638074413,0.00102720366104675,0.00325376376679697,0.00325376376679697,32.5570976984356,32.5570976984356,0,TRUE,1.27694113861635,1.18414736422306e-13,0.150468827081436,TRUE,"Fair",1,"sparse",0.1,1
180,30.7112280907612,0.00200984633833201,0.00100947936071608,0.00322400949101057,0.00322400949101057,32.555216777292,32.555216777292,0,TRUE,1.26869672865342,1.41110457649548e-13,0.149938028406006,TRUE,"Fair",1,"sparse",0.1,1
181,30.7092182444229,0.00197528275156955,0.000992102301807006,0.00319439705335904,0.00319439705335904,32.553369578665,32.553369578665,0,TRUE,1.26058209597035,1.07945974488177e-13,0.149409033603548,TRUE,"Fair",1,"sparse",0.1,1
182,30.7072429616713,0.0019413805562678,0.000975059657766199,0.00316491635384157,0.00316491635384157,32.5515553973318,32.5515553973318,0,TRUE,1.25259247516194,1.29886107061348e-13,0.148882226138838,TRUE,"Fair",1,"sparse",0.1,1
183,30.705301581115,0.00190811655599887,0.000958339558812308,0.0031355589828722,0.0031355589828722,32.5497735669334,32.5497735669334,0,TRUE,1.24472311174103,9.26895977311567e-14,0.148357967285365,TRUE,"Fair",1,"sparse",0.1,1
184,30.703393464559,0.0018754692802041,0.00094193101903102,0.00310631804545321,0.00310631804545321,32.548023456107,32.548023456107,0,TRUE,1.23696931234367,1.9356387442178e-13,0.147836596607535,TRUE,"Fair",1,"sparse",0.1,1
185,30.7015179952788,0.00184341885296035,0.000925823869028149,0.00307718800934999,0.00307718800934999,32.5463044650285,32.5463044650285,0,TRUE,1.22932648261078,2.06278697737623e-13,0.147318432478374,TRUE,"Fair",1,"sparse",0.1,1
186,30.6996745764259,0.00181194687133157,0.000910008693574088,0.00304816457258055,0.00304816457258055,32.544616022319,32.544616022319,0,TRUE,1.22179015534955,1.06266663338148e-13,0.146803772629482,TRUE,"Fair",1,"sparse",0.1,1
187,30.6978626295545,0.00178103629239246,0.000894476773749435,0.00301924454658251,0.00301924454658251,32.5429575822738,32.5429575822738,0,TRUE,1.21435601101927,2.26245464639375e-13,0.146292894729265,TRUE,"Fair",1,"sparse",0.1,1
188,30.6960815932622,0.0017506713281179,0.000879220033186272,0.00299042575224935,0.00299042575224935,32.5413286223775,32.5413286223775,0,TRUE,1.2070198921431,1.80045272288564e-13,0.145786056985152,TRUE,"Fair",1,"sparse",0.1,1
189,30.694330921934,0.00172083734757678,0.000864230988039964,0.00296170692662042,0.00296170692662042,32.5397286410734,32.5397286410734,0,TRUE,1.19977781291106,2.24864044901947e-13,0.145283498765374,TRUE,"Fair",1,"sparse",0.1,1
190,30.6926100845865,0.00169152078569113,0.000849502700378733,0.00293308763848939,0.00293308763848939,32.5381571557565,32.5381571557565,0,TRUE,1.19262596497341,1.27556354227639e-13,0.144785441235938,TRUE,"Fair",1,"sparse",0.1,1
191,30.6909185638008,0.0016627090580954,0.000835028734711517,0.00290456821154087,0.00290456821154087,32.5366137009683,32.5366137009683,0,TRUE,1.18556072022103,4.41873765157158e-13,0.144292088008675,TRUE,"Fair",1,"sparse",0.1,1
192,30.6892558547427,0.0016343904816658,0.000820803117414409,0.00287614965390696,0.00287614965390696,32.5350978267686,32.5350978267686,0,TRUE,1.17857863118961,9.95959099543707e-14,0.143803625796452,TRUE,"Fair",1,"sparse",0.1,1
193,30.687621464261,0.00160655420026146,0.000806820298826948,0.00284783359323594,0.00284783359323594,32.5336090972658,32.5336090972658,0,TRUE,1.17167642959813,2.10347564349393e-13,0.143320225072031,TRUE,"Fair",1,"sparse",0.1,1
194,30.6860149100607,0.00157919011602203,0.00079307511783733,0.00281962221655075,0.00281962221655075,32.53214708929,32.53214708929,0,TRUE,1.16485102343466,2.04892273977376e-13,0.142842040727328,TRUE,"Fair",1,"sparse",0.1,1
195,30.6844357199447,0.00155230240116211,0.000779569634521081,0.00279154109988283,0.00279154109988283,32.5307113652068,32.5307113652068,0,TRUE,1.15809948704332,1.92951627732675e-13,0.142369212730216,TRUE,"Fair",1,"sparse",0.1,1
196,30.6828834175436,0.00152589567709072,0.000766305468803413,0.00276361427395713,0.00276361427395713,32.5293014277211,32.5293014277211,0,TRUE,1.15141963528927,1.55805575779797e-13,0.141901866679897,TRUE,"Fair",1,"sparse",0.1,1
197,30.6813575218665,0.00149997015985548,0.000753282411229665,0.00273581672446381,0.00273581672446381,32.5279167603674,32.5279167603674,0,TRUE,1.14480982626028,1.92010550434587e-13,0.141440134730899,TRUE,"Fair",1,"sparse",0.1,1
198,30.6798575517066,0.00147448937836359,0.000740483056010902,0.00270813217923624,0.00270813217923624,32.5265571249525,32.5265571249525,0,TRUE,1.13826466452546,1.01068399779606e-13,0.14098437252851,TRUE,"Fair",1,"sparse",0.1,1
199,30.6783830623283,0.00144944513250422,0.00072790321434847,0.00268056932113649,0.00268056932113649,32.5252221150606,32.5252221150606,0,TRUE,1.13178232591326,1.00379760435041e-13,0.140534676206114,TRUE,"Fair",1,"sparse",0.1,1
200,30.6769336171958,0.00142482966677804,0.000715538932770114,0.00265313401401958,0.00265313401401958,32.5239113409698,32.5239113409698,0,TRUE,1.12536168742673,1.36758855593343e-13,0.140091103586052,TRUE,"Fair",1,"sparse",0.1,1
201,30.675508787529,0.00140063563176085,0.000703386469447554,0.00262583111293099,0.00262583111293099,32.522624422387,32.522624422387,0,TRUE,1.11900162172483,9.89493650119042e-14,0.139653687703586,TRUE,"Fair",1,"sparse",0.1,1
202,30.6741081518972,0.00137685605375992,0.000691442277083396,0.0025986652006543,0.0025986652006543,32.5213609858946,32.5213609858946,0,TRUE,1.112700866214,1.39893905025068e-13,0.139222444889516,TRUE,"Fair",1,"sparse",0.1,1
203,30.6727312958435,0.00135348430573856,0.000679702987351936,0.00257164087434449,0.00257164087434449,32.5201206640488,32.5201206640488,0,TRUE,1.10645804444074,1.20647474006819e-13,0.138797379684671,TRUE,"Fair",1,"sparse",0.1,1
204,30.6713778115377,0.00133051407835438,0.000668165395794065,0.00254476283974034,0.00254476283974034,32.5189030950462,32.5189030950462,0,TRUE,1.1002717161163,1.74117841514298e-13,0.138378487866849,TRUE,"Fair",1,"sparse",0.1,1
205,30.6700472974594,0.0013079393513884,0.0006568264470901,0.00251803592424644,0.00251803592424644,32.5177079225545,32.5177079225545,0,TRUE,1.09414042210275,2.46054375461417e-13,0.137965758341544,TRUE,"Fair",1,"sparse",0.1,1
206,30.668739358108,0.00128575436602318,0.000645683220845665,0.0024914650579522,0.0024914650579522,32.5165347955626,32.5165347955626,0,TRUE,1.08806271772303,1.13951981904647e-13,0.137559174346601,TRUE,"Fair",1,"sparse",0.1,1
207,30.6674536037419,0.00126395382474342,0.000634732918015141,0.00246505524405158,0.00246505524405158,32.5153833682042,32.5153833682042,0,TRUE,1.08203719534557,2.23797820818159e-13,0.137158714243038,TRUE,"Fair",1,"sparse",0.1,1
208,30.6661896499172,0.00124287627936326,0.000624145807063457,0.00243918543193935,0.00243918543193935,32.514252608754,32.514252608754,0,TRUE,1.07605655025695,1.24245658037686e-13,0.13676435205716,TRUE,"Fair",1,"sparse",0.1,1
209,30.6649467736378,0.00122216563412536,0.000613742910519842,0.00241347098247044,0.00241347098247044,32.5131429547692,32.5131429547692,0,TRUE,1.07012826852294,2.07894601839029e-13,0.136376047501099,TRUE,"Fair",1,"sparse",0.1,1
210,30.6637246080037,0.00120180924098179,0.000603517845954482,0.00238792050687951,0.00238792050687951,32.5120540085565,32.5120540085565,0,TRUE,1.06424877495655,2.21585764602579e-13,0.135993758345538,TRUE,"Fair",1,"sparse",0.1,1
211,30.6625227987627,0.00118180232791332,0.000593468199559118,0.00236254536185038,0.00236254536185038,32.5109853946469,32.5109853946469,0,TRUE,1.05841520869223,1.38980840865663e-13,0.135617442419086,TRUE,"Fair",1,"sparse",0.1,1
212,30.6613409964348,0.00116214042258278,0.000583591711603891,0.00233735329557843,0.00233735329557843,32.5099367666225,32.5099367666225,0,TRUE,1.05262569230043,1.36926145138841e-13,0.135247056976072,TRUE,"Fair",1,"sparse",0.1,1
213,30.6601788560122,0.00114281925779025,0.000573886228325563,0.0023123501576245,0.0023123501576245,32.5089077966319,32.5089077966319,0,TRUE,1.04687892368539,1.42111805914652e-13,0.134882558042847,TRUE,"Fair",1,"sparse",0.1,1
214,30.6590360367544,0.00112383470936095,0.000564349670399168,0.00228754080120834,0.00228754080120834,32.5078981687149,32.5078981687149,0,TRUE,1.04117392507109,1.92243639055617e-13,0.134523899930544,TRUE,"Fair",1,"sparse",0.1,1
215,30.6579122020451,0.00110518275457139,0.000554980011743148,0.00226292955156948,0.00226292955156948,32.5069075747381,32.5069075747381,0,TRUE,1.03550990294787,3.3017413852901e-13,0.134171034958022,TRUE,"Fair",1,"sparse",0.1,1
216,30.6568070192905,0.00108685944293896,0.000545775264645759,0.00223852044388338,0.00223852044388338,32.5059357119483,32.5059357119483,0,TRUE,1.02988617252136,2.23644169509848e-13,0.133823913341097,TRUE,"Fair",1,"sparse",0.1,1
217,30.6557201598476,0.00106886087498737,0.00053673346885041,0.00221431733894724,0.00221431733894724,32.504982281502,32.504982281502,0,TRUE,1.0243021175344,2.02582362930573e-13,0.133482483194235,TRUE,"Fair",1,"sparse",0.1,1
218,30.6546512989726,0.00105118318595743,0.000527852683216574,0.00219032397412189,0.00219032397412189,32.5040469875773,32.5040469875773,0,TRUE,1.01875716913919,3.15810368421012e-13,0.133146690601901,TRUE,"Fair",1,"sparse",0.1,1
219,30.6536001157866,0.00103382253315232,0.000519130979158036,0.00216654398029239,0.00216654398029239,32.5031295368374,32.5031295368374,0,TRUE,1.01325079495684,1.6810253015473e-13,0.132816479730077,TRUE,"Fair",1,"sparse",0.1,1
220,30.6525662932535,0.00101677508575193,0.000510566435367802,0.00214298088142456,0.00214298088142456,32.5022296381109,32.5022296381109,0,TRUE,1.0077824935279,1.9445724133737e-13,0.132491792958928,TRUE,"Fair",1,"sparse",0.1,1
221,30.6515495181677,0.00100003701656348,0.000502157133531378,0.00211963808572078,0.00211963808572078,32.5013470022038,32.5013470022038,0,TRUE,1.00235179154911,2.5998556178495e-13,0.132172571024898,TRUE,"Fair",1,"sparse",0.1,1
222,30.6505494811512,0.000983604495381485,0.000493901154835169,0.00209651887326199,0.00209651887326199,32.5004813417992,32.5004813417992,0,TRUE,0.996958242480716,3.37583260990057e-13,0.13185875316522,TRUE,"Fair",1,"sparse",0.1,1
223,30.6495658766558,0.000967473683598286,0.000485796577138239,0.00207362638274151,0.00207362638274151,32.4996323714107,32.4996323714107,0,TRUE,0.991601425759441,1.25962743075637e-13,0.131550277260779,TRUE,"Fair",1,"sparse",0.1,1
224,30.6485984029722,0.000951640729976333,0.000477841472713001,0.00205096359868275,0.00205096359868275,32.4987998073744,32.4987998073744,0,TRUE,0.986280946213927,1.13084079169967e-13,0.131247079975066,TRUE,"Fair",1,"sparse",0.1,1
225,30.6476467622422,0.000936101767361919,0.000470033906487459,0.00202853333981374,0.00202853333981374,32.4979833678657,32.4979833678657,0,TRUE,0.980996433478955,2.029687074426e-13,0.130949096888045,TRUE,"Fair",1,"sparse",0.1,1
226,30.6467106604748,0.000920852910283543,0.000462371934729541,0.00200633824890727,0.00200633824890727,32.4971827729345,32.4971827729345,0,TRUE,0.975747541316608,3.12457876918634e-13,0.13065626262436,TRUE,"Fair",1,"sparse",0.1,1
227,30.6457898075646,0.00090589025332477,0.000454853604129269,0.00198438078417784,0.00198438078417784,32.4963977445541,32.4963977445541,0,TRUE,0.970533946813072,2.07510612551649e-13,0.130368510975686,TRUE,"Fair",1,"sparse",0.1,1
228,30.6448839173112,0.000891209870186316,0.000447476951237385,0.0019626632122259,0.0019626632122259,32.4956280066792,32.4956280066792,0,TRUE,0.965355349449694,1.61602071185509e-13,0.130085775017203,TRUE,"Fair",1,"sparse",0.1,1
229,30.6439927074411,0.000876807813398273,0.000440240002223168,0.00194118760244754,0.00194118760244754,32.4948732853115,32.4948732853115,0,TRUE,0.960211470063942,1.81728064908241e-13,0.129807987218291,TRUE,"Fair",1,"sparse",0.1,1
230,30.6431158996277,0.000862680114547487,0.000433140772920532,0.00191995582282003,0.00191995582282003,32.4941333085709,32.4941333085709,0,TRUE,0.955102049721608,1.90260082414142e-13,0.129535079547584,TRUE,"Fair",1,"sparse",0.1,1
231,30.6422532195131,0.000848822784995207,0.000426177269127746,0.00189896953695417,0.00189896953695417,32.4934078067706,32.4934078067706,0,TRUE,0.950026848521688,1.50800627647813e-13,0.129266983572533,TRUE,"Fair",1,"sparse",0.1,1
232,30.6414043967281,0.000835231817124082,0.000419347487136233,0.00187823020229718,0.00187823020229718,32.4926965124955,32.4926965124955,0,TRUE,0.944985644357889,1.70756916137495e-13,0.129003630553659,TRUE,"Fair",1,"sparse",0.1,1
233,30.640569164911,0.000821903185840966,0.000412649414457167,0.00185773906939429,0.00185773906939429,32.4919991606816,32.4919991606816,0,TRUE,0.939978231653043,1.83097511687871e-13,0.128744951533646,TRUE,"Fair",1,"sparse",0.1,1
234,30.6397472617251,0.000808832850534458,0.00040608103072313,0.00183749718209956,0.00183749718209956,32.4913154886975,32.4913154886975,0,TRUE,0.935004420085475,2.26628097365286e-13,0.128490877421447,TRUE,"Fair",1,"sparse",0.1,1
235,30.6389384288746,0.000796016757192319,0.000399640308738422,0.00181750537864705,0.00181750537864705,32.4906452364257,32.4906452364257,0,TRUE,0.930064033319745,1.56004596987924e-13,0.128241339071561,TRUE,"Fair",1,"sparse",0.1,1
236,30.6381424121174,0.000783450840920352,0.000393325215657082,0.00179776429350153,0.00179776429350153,32.4899881463435,32.4899881463435,0,TRUE,0.925156907754047,1.14105648454469e-13,0.127996267358637,TRUE,"Fair",1,"sparse",0.1,1
237,30.6373589612765,0.000771131028496796,0.000387133714266833,0.00177827435990105,0.00177827435990105,32.4893439636035,32.4893439636035,0,TRUE,0.920282891293096,1.69580793462929e-13,0.127755593247556,TRUE,"Fair",1,"sparse",0.1,1
238,30.636587830248,0.000759053241207397,0.000381063764357709,0.00175903581302163,0.00175903581302163,32.4887124361116,32.4887124361116,0,TRUE,0.915441842153459,1.65117466025907e-13,0.127519247859163,TRUE,"Fair",1,"sparse",0.1,1
239,30.6358287770068,0.000747213397744417,0.000375113324159202,0.00174004869369951,0.00174004869369951,32.4880933146041,32.4880933146041,0,TRUE,0.910633627707694,1.23941116014557e-13,0.127287162531783,TRUE,"Fair",1,"sparse",0.1,1
240,30.635081563609,0.000735607529939841,0.000369280351826789,0.00172131285263981,0.00172131285263981,32.4874863527218,32.4874863527218,0,TRUE,0.905858123370917,2.18622266619951e-13,0.12705926887869,TRUE,"Fair",1,"sparse",0.1,1
241,30.6343459560791,0.000724271355995398,0.000363582813130118,0.00170286052692552,0.00170286052692552,32.486891228512,32.486891228512,0,TRUE,0.901114006073529,1.58439221933165e-13,0.12683549884168,TRUE,"Fair",1,"sparse",0.1,1
242,30.6336216847231,0.00071315973432462,0.000357998095080479,0.00168467122418435,0.00168467122418435,32.4863076318832,32.4863076318832,0,TRUE,0.896399487800088,1.98807288535494e-13,0.126615537856618,TRUE,"Fair",1,"sparse",0.1,1
243,30.6329085249888,0.000702268417686724,0.000352524068727475,0.00166673845333906,0.00166673845333906,32.4857353324331,32.4857353324331,0,TRUE,0.891715962620586,1.83648409993683e-13,0.126399339033283,TRUE,"Fair",1,"sparse",0.1,1
244,30.6322062565711,0.000691593356176412,0.00034715870474889,0.0016490579099316,0.0016490579099316,32.4851741000167,32.4851741000167,0,TRUE,0.887064229994598,4.21806759583735e-13,0.126186854674461,TRUE,"Fair",1,"sparse",0.1,1
245,30.6315146632149,0.000681130513271455,0.000341899980592244,0.00163162649755592,0.00163162649755592,32.484623706025,32.484623706025,0,TRUE,0.882444705495632,1.84755363094482e-13,0.125978035758584,TRUE,"Fair",1,"sparse",0.1,1
246,30.6308335327017,0.000670875872827992,0.000336745883803299,0.00161444176977922,0.00161444176977922,32.4840839246595,32.4840839246595,0,TRUE,0.877857572640562,1.70685763726585e-13,0.125772832435274,TRUE,"Fair",1,"sparse",0.1,1
247,30.6301626568288,0.000660825443976165,0.000331694414470865,0.00159750161050104,0.00159750161050104,32.4835545336292,32.4835545336292,0,TRUE,0.873302877900644,1.49899884623419e-13,0.125571194284178,TRUE,"Fair",1,"sparse",0.1,1
248,30.6295018313849,0.000650975264857578,0.00032674358701834,0.00158080405218576,0.00158080405218576,32.4830353144718,32.4830353144718,0,TRUE,0.86878058709212,2.24946115338294e-13,0.125373070465094,TRUE,"Fair",1,"sparse",0.1,1
249,30.62885085612,0.000641321405431938,0.000321891431598459,0.00156434717233755,0.00156434717233755,32.4825260526662,32.4825260526662,0,TRUE,0.864290618429682,2.45490391688143e-13,0.125178409819766,TRUE,"Fair",1,"sparse",0.1,1
250,30.6282095347146,0.000631859969818294,0.000317135995262096,0.00154812903438617,0.00154812903438617,32.4820265376411,32.4820265376411,0,TRUE,0.859832861956945,2.62257519422598e-13,0.124987160953278,TRUE,"Fair",1,"sparse",0.1,1
251,30.6275776747447,0.000622587098416005,0.000312475342996274,0.00153214765407595,0.00153214765407595,32.4815365627346,32.4815365627346,0,TRUE,0.855407191052195,2.27570001208599e-13,0.124799272307226,TRUE,"Fair",1,"sparse",0.1,1
252,30.6269550876463,0.000613498969826765,0.000307907558684976,0.00151640098073079,0.00151640098073079,32.481055925138,32.481055925138,0,TRUE,0.851013469278496,2.48807612883033e-13,0.124614692229362,TRUE,"Fair",1,"sparse",0.1,1
253,30.6263415886765,0.000604591802620291,0.00030343074601492,0.00150088688740998,0.00150088688740998,32.480584425836,32.480584425836,0,TRUE,0.846651554452601,1.48463574380443e-13,0.124433369040954,TRUE,"Fair",1,"sparse",0.1,1
254,30.6257369968739,0.000595861857103586,0.000299043029335872,0.00148560316647454,0.00148560316647454,32.4801218695499,32.4801218695499,0,TRUE,0.842321301027675,1.70909271403379e-13,0.124255251101755,TRUE,"Fair",1,"sparse",0.1,1
255,30.6251411350168,0.000587305436873464,0.000294742554479636,0.00147054752856453,0.00147054752856453,32.4796680646864,32.4796680646864,0,TRUE,0.838022561435386,2.09276275289128e-13,0.124080286872033,TRUE,"Fair",1,"sparse",0.1,1
256,30.6245538295799,0.000578918890422386,0.000290527489535303,0.00145571760373881,0.00145571760373881,32.4792228232918,32.4792228232918,0,TRUE,0.833755186782202,1.761731050826e-13,0.123908424971092,TRUE,"Fair",1,"sparse",0.1,1
257,30.6239749106895,0.000570698612520459,0.000286396025579967,0.00144111094404392,0.00144111094404392,32.4787859610103,32.4787859610103,0,TRUE,0.829519027140354,2.34305814701454e-13,0.123739614231894,TRUE,"Fair",1,"sparse",0.1,1
258,30.623404212077,0.000562641045565471,0.000282346377360325,0.00142672502701697,0.00142672502701697,32.4783572970465,32.4783572970465,0,TRUE,0.825313931588485,1.7232154585298e-13,0.123573803751511,TRUE,"Fair",1,"sparse",0.1,1
259,30.6228415710314,0.00055474268088318,0.00027837678392801,0.00141255725981284,0.00141255725981284,32.4779366541299,32.4779366541299,0,TRUE,0.82113974810057,2.32895200356411e-13,0.123410942937367,TRUE,"Fair",1,"sparse",0.1,1
260,30.6222868283505,0.000547000059764713,0.000274485509220053,0.00139860498373288,0.00139860498373288,32.4775238584813,32.4775238584813,0,TRUE,0.81699632334648,2.15406199887251e-13,0.123250981549289,TRUE,"Fair",1,"sparse",0.1,1
261,30.6217398282907,0.000539409774603428,0.000270670842590247,0.00138486547901292,0.00138486547901292,32.4771187397802,32.4771187397802,0,TRUE,0.812883502447379,1.77577942231875e-13,0.123093869737526,TRUE,"Fair",1,"sparse",0.1,1
262,30.6212004185161,0.000531968469758226,0.000266931099287154,0.00137133596975609,0.00137133596975609,32.4767211311325,32.4767211311325,0,TRUE,0.808801128713647,1.45107474408662e-13,0.122939558076921,TRUE,"Fair",1,"sparse",0.1,1
263,30.6206684500464,0.000524672842423968,0.000263264620879878,0.00135801362893731,0.00135801362893731,32.4763308690376,32.4763308690376,0,TRUE,0.804749043383383,3.07492397128532e-13,0.122787997597488,TRUE,"Fair",1,"sparse",0.1,1
264,30.620143777204,0.000517519643313591,0.000259669775632269,0.00134489558341374,0.00134489558341374,32.4759477933553,32.4759477933553,0,TRUE,0.800727085374576,1.46546410562603e-13,0.122639139811611,TRUE,"Fair",1,"sparse",0.1,1
265,30.6196262575606,0.000510505677329576,0.000256144958826647,0.00133197891890491,0.00133197891890491,32.4755717472722,32.4755717472722,0,TRUE,0.796735091057139,1.57805777594714e-13,0.122492936738156,TRUE,"Fair",1,"sparse",0.1,1
266,30.6191157518833,0.00050362780402935,0.000252688593037114,0.00131926068490541,0.00131926068490541,32.4752025772665,32.4752025772665,0,TRUE,0.792772894050152,1.44505465972146e-13,0.122349340923714,TRUE,"Fair",1,"sparse",0.1,1
267,30.6186121240793,0.000496882938119114,0.000249299128355623,0.00130673789950236,0.00130673789950236,32.4748401330723,32.4748401330723,0,TRUE,0.788840325047209,1.95679159287444e-13,0.122208305461219,TRUE,"Fair",1,"sparse",0.1,1
268,30.6181152411412,0.000490268049738063,0.000245975042570633,0.00129440755408417,0.00129440755408417,32.4744842676421,32.4744842676421,0,TRUE,0.784937211669497,1.65038732342301e-13,0.122069784006177,TRUE,"Fair",1,"sparse",0.1,1
269,30.6176249730914,0.00048378016473194,0.000242714841301482,0.0012822666179199,0.0012822666179199,32.4741348371085,32.4741348371085,0,TRUE,0.781063378348508,1.82176897137687e-13,0.121933730790694,TRUE,"Fair",1,"sparse",0.1,1
270,30.6171411929267,0.0004774163647987,0.000239517058089186,0.00127031204260158,0.00127031204260158,32.473791700745,32.473791700745,0,TRUE,0.777218646235874,3.96291896211924e-13,0.121800100635502,TRUE,"Fair",1,"sparse",0.1,1
271,30.6166637765619,0.000471173787584434,0.000236380254446685,0.00125854076634059,0.00125854076634059,32.4734547209246,32.4734547209246,0,TRUE,0.773402833140853,1.87682444008863e-13,0.121668848960165,TRUE,"Fair",1,"sparse",0.1,1
272,30.6161926027743,0.000465049626690472,0.000233303019869802,0.00124694971811074,0.00124694971811074,32.4731237630784,32.4731237630784,0,TRUE,0.769615753492756,1.81431883606492e-13,0.121539931791613,TRUE,"Fair",1,"sparse",0.1,1
273,30.6157275531476,0.000459041131570359,0.000230283971810412,0.00123553582163508,0.00123553582163508,32.4727986956525,32.4727986956525,0,TRUE,0.765857218327603,1.58239305131721e-13,0.121413305771157,TRUE,"Fair",1,"sparse",0.1,1
274,30.6152685120161,0.000453145607437477,0.000227321755615658,0.00122429599921191,0.00122429599921191,32.4724793900636,32.4724793900636,0,TRUE,0.762127035297264,2.67446813952224e-13,0.12128892816012,TRUE,"Fair",1,"sparse",0.1,1
275,30.6148153664086,0.000447360415027021,0.000224415044432963,0.00121322717538048,0.00121322717538048,32.4721657206544,32.4721657206544,0,TRUE,0.758425008698692,1.75688782107189e-13,0.121166756844197,TRUE,"Fair",1,"sparse",0.1,1
276,30.6143680059936,0.00044168297031888,0.000221562539083769,0.0012023262804225,0.0012023262804225,32.4718575646476,32.4718575646476,0,TRUE,0.754750939522589,1.27355580534748e-13,0.121046750336661,TRUE,"Fair",1,"sparse",0.1,1
277,30.6139263230233,0.000436110744274743,0.000218762967909203,0.00119159025370156,0.00119159025370156,32.4715548020995,32.4715548020995,0,TRUE,0.751104625518908,1.3245024598885e-13,0.120928867780519,TRUE,"Fair",1,"sparse",0.1,1
278,30.613490212279,0.000430641262386899,0.000216015086587058,0.00118101604683881,0.00118101604683881,32.4712573158521,32.4712573158521,0,TRUE,0.747485861278041,2.38387094968741e-13,0.12081306894969,TRUE,"Fair",1,"sparse",0.1,1
279,30.6130595710166,0.00042527210429455,0.000213317677923703,0.00117060062673221,0.00117060062673221,32.4709649914858,32.4709649914858,0,TRUE,0.743894438325821,1.58790156241718e-13,0.120699314249321,TRUE,"Fair",1,"sparse",0.1,1
280,30.6126342989123,0.000420000903289974,0.000210669551622323,0.00116034097840763,0.00116034097840763,32.4706777172706,32.4706777172706,0,TRUE,0.740330145231418,1.9614783282178e-13,0.120587564715279,TRUE,"Fair",1,"sparse",0.1,1
281,30.612214298009,0.000414825345821157,0.000208069544028965,0.0011502341077187,0.0011502341077187,32.4703953841172,32.4703953841172,0,TRUE,0.736792767725787,1.70349423524375e-13,0.120477782012925,TRUE,"Fair",1,"sparse",0.1,1
282,30.6117994726632,0.00040974317089848,0.000205516517858299,0.00114027704388801,0.00114027704388801,32.4701178855282,32.4701178855282,0,TRUE,0.733282088829942,2.12471824758502e-13,0.120369928435209,TRUE,"Fair",1,"sparse",0.1,1
283,30.6113897294923,0.000404752169551159,0.000203009361900518,0.00113046684189386,0.00113046684189386,32.4698451175481,32.4698451175481,0,TRUE,0.72979788899183,1.52110828187931e-13,0.120263966900152,TRUE,"Fair",1,"sparse",0.1,1
284,30.6109849773228,0.000399850184134465,0.000200546990711676,0.0011208005847069,0.0011208005847069,32.469576978714,32.469576978714,0,TRUE,0.726339946230059,2.18650101863752e-13,0.120159860947779,TRUE,"Fair",1,"sparse",0.1,1
285,30.6105851271386,0.000395035107736419,0.000198128344287148,0.00111127538537928,0.00111127538537928,32.4693133700061,32.4693133700061,0,TRUE,0.722908036283767,1.33776837087337e-13,0.12005757473653,TRUE,"Fair",1,"sparse",0.1,1
286,30.6101900920309,0.000390304883449488,0.000195752387721979,0.00110188838898658,0.00110188838898658,32.4690541947973,32.4690541947973,0,TRUE,0.719501932767558,1.68259552078081e-13,0.119957073039223,TRUE,"Fair",1,"sparse",0.1,1
287,30.6097997871474,0.000385657503652936,0.000193418110857986,0.00109263677442983,0.00109263677442983,32.4687993588042,32.4687993588042,0,TRUE,0.716121407330244,1.75215189647049e-13,0.119858321238588,TRUE,"Fair",1,"sparse",0.1,1
288,30.6094141296438,0.000381091009330703,0.000191124527918958,0.00108351775609859,0.00108351775609859,32.4685487700372,32.4685487700372,0,TRUE,0.71276622981661,2.34774297478051e-13,0.119761285322423,TRUE,"Fair",1,"sparse",0.1,1
289,30.6090330386345,0.000376603489243621,0.000188870677136124,0.0010745285853958,0.0010745285853958,32.4683023387516,32.4683023387516,0,TRUE,0.709436168431807,1.67969363762118e-13,0.119665931878401,TRUE,"Fair",1,"sparse",0.1,1
290,30.6086564351452,0.00037219307922598,0.00018665562036379,0.00106566655213674,0.00106566655213674,32.4680599773979,32.4680599773979,0,TRUE,0.706130989906237,3.06738813765773e-13,0.119572228088575,TRUE,"Fair",1,"sparse",0.1,1
291,30.608284242066,0.00036785796135419,0.000184478442688079,0.00105692898581531,0.00105692898581531,32.4678216005735,32.4678216005735,0,TRUE,0.702850459662152,2.00797982784616e-13,0.119480141723589,TRUE,"Fair",1,"sparse",0.1,1
292,30.6079163841046,0.000363596363158081,0.000182338252027427,0.00104831325675088,0.00104831325675088,32.4675871249743,32.4675871249743,0,TRUE,0.699594341979304,1.32021984605435e-13,0.119389641136647,TRUE,"Fair",1,"sparse",0.1,1
293,30.6075527877415,0.000359406556807329,0.000180234178728421,0.00103981677710964,0.00103981677710964,32.4673564693465,32.4673564693465,0,TRUE,0.696362400160608,2.85444985587091e-13,0.119300695257253,TRUE,"Fair",1,"sparse",0.1,1
294,30.6071933811847,0.000355286858315651,0.000178165375155678,0.00103143700181477,0.00103143700181477,32.4671295544394,32.4671295544394,0,TRUE,0.693154396696292,1.48564424389823e-13,0.119213273584746,TRUE,"Fair",1,"sparse",0.1,1
295,30.6068380943263,0.000351235626659729,0.000176131015278887,0.00102317142934282,0.00102317142934282,32.4669063029583,32.4669063029583,0,TRUE,0.689970093426313,2.80242037482584e-13,0.119127346181664,TRUE,"Fair",1,"sparse",0.1,1
296,30.6064868586997,0.000347251262990511,0.000174130294255526,0.00101501760241269,0.00101501760241269,32.4666866395179,32.4666866395179,0,TRUE,0.686809251700677,1.64235520670198e-13,0.119042883666944,TRUE,"Fair",1,"sparse",0.1,1
297,30.6061396074367,0.000343332209784108,0.000172162428012199,0.00100697310857035,0.00100697310857035,32.4664704905968,32.4664704905968,0,TRUE,0.68367163253716,1.32255788720536e-13,0.118959857208988,TRUE,"Fair",1,"sparse",0.1,1
298,30.6057962752269,0.000339476949982043,0.000170226652824134,0.000999035580674063,0.000999035580674063,32.4662577844922,32.4662577844922,0,TRUE,0.680556996776033,3.28351311593119e-13,0.118878238518609,TRUE,"Fair",1,"sparse",0.1,1
299,30.6054567982769,0.000335684006163461,0.00016832222489371,0.000991202697285003,0.000991202697285003,32.4660484512748,32.4660484512748,0,TRUE,0.677465105231302,9.9629286543859e-14,0.118797999841874,TRUE,"Fair",1,"sparse",0.1,1
300,30.6051211142708,0.000331951939713804,0.000166448419929189,0.000983472182968396,0.000983472182968396,32.465842422746,32.465842422746,0,TRUE,0.674395718838336,1.19033123723786e-13,0.118719113952861,TRUE,"Fair",1,"sparse",0.1,1
301,30.6047891623311,0.000328279349950833,0.000164604532723765,0.000975841808501653,0.000975841808501653,32.4656396323935,32.4656396323935,0,TRUE,0.671348598798233,2.20843535094139e-13,0.118641554146342,TRUE,"Fair",1,"sparse",0.1,1
302,30.6044608829811,0.000324664873325275,0.000162789876735645,0.000968309391007339,0.000968309391007339,32.4654400153498,32.4654400153498,0,TRUE,0.668323506716884,1.8669986011525e-13,0.118565294230407,TRUE,"Fair",1,"sparse",0.1,1
303,30.6041362181078,0.000321107182539748,0.000161003783670745,0.000960872794002537,0.000960872794002537,32.4652435083497,32.4652435083497,0,TRUE,0.665320204740876,1.48866630369538e-13,0.11849030851905,TRUE,"Fair",1,"sparse",0.1,1
304,30.6038151109252,0.000317604985781372,0.000159245603065919,0.000953529927377034,0.000953529927377034,32.4650500496898,32.4650500496898,0,TRUE,0.662338455688194,1.58853761757263e-13,0.118416571824702,TRUE,"Fair",1,"sparse",0.1,1
305,30.6034975059395,0.000314157025830042,0.000157514701876606,0.000946278747296256,0.000946278747296256,32.4648595791882,32.4648595791882,0,TRUE,0.659378023174645,1.72345430300895e-13,0.118344059450764,TRUE,"Fair",1,"sparse",0.1,1
306,30.6031833489136,0.000310762079273275,0.000155810464066283,0.000939117256043419,0.000939117256043419,32.4646720381447,32.4646720381447,0,TRUE,0.656438671735371,1.39760877960236e-13,0.118272747184102,TRUE,"Fair",1,"sparse",0.1,1
307,30.6028725868344,0.000307418955717509,0.000154132290200743,0.00093204350179539,0.00093204350179539,32.4644873693027,32.4644873693027,0,TRUE,0.653520166941793,1.36441276210905e-13,0.118202611287559,TRUE,"Fair",1,"sparse",0.1,1
308,30.6025651678786,0.000304126496942558,0.0001524795970453,0.000925055578342055,0.000925055578342055,32.4643055168108,32.4643055168108,0,TRUE,0.650622275513418,2.97214387068379e-13,0.118133628492454,TRUE,"Fair",1,"sparse",0.1,1
309,30.6022610413817,0.000300883576116462,0.00015085181716678,0.000918151624749178,0.000918151624749178,32.464126426186,32.464126426186,0,TRUE,0.647744765424729,2.35609057755696e-13,0.118065775991103,TRUE,"Fair",1,"sparse",0.1,1
310,30.6019601578056,0.000297689097052967,0.000149248398540264,0.000911329824970855,0.000911329824970855,32.463950044277,32.463950044277,0,TRUE,0.644887406007663,1.32627736465151e-13,0.117999031429353,TRUE,"Fair",1,"sparse",0.1,1
311,30.6016624687085,0.00029454199337664,0.000147668804160578,0.000904588407416598,0.000904588407416598,32.4637763192294,32.4637763192294,0,TRUE,0.642049968048133,3.45787733807817e-13,0.117933372899145,TRUE,"Fair",1,"sparse",0.1,1
312,30.6013679267151,0.000291441227805223,0.00014611251165867,0.000897925644469339,0.000897925644469339,32.4636052004502,32.4636052004502,0,TRUE,0.639232223878758,1.57763882446411e-13,0.117868778931112,TRUE,"Fair",1,"sparse",0.1,1
313,30.6010764854873,0.000288385791368029,0.000144579012924687,0.000891339851969911,0.000891339851969911,32.4634366385745,32.4634366385745,0,TRUE,0.636433947465873,1.8644435903605e-13,0.117805228487205,TRUE,"Fair",1,"sparse",0.1,1
314,30.600788099696,0.000285374702691854,0.000143067813735123,0.000884829388657959,0.000884829388657959,32.463270585432,32.463270585432,0,TRUE,0.63365491449187,2.37814889678839e-13,0.117742700953371,TRUE,"Fair",1,"sparse",0.1,1
315,30.6005027249933,0.000282407007240693,0.000141578433386702,0.000878392655583942,0.000878392655583942,32.4631069940148,32.4631069940148,0,TRUE,0.630894902432949,1.89483630406526e-13,0.117681176132276,TRUE,"Fair",1,"sparse",0.1,1
316,30.600220317986,0.000279481776633617,0.00014011040433646,0.000872028095484535,0.000872028095484535,32.4629458184456,32.4629458184456,0,TRUE,0.628153690632105,2.06338257653024e-13,0.117620634236079,TRUE,"Fair",1,"sparse",0.1,1
317,30.5999408362094,0.000276598107891601,0.000138663271847677,0.000865734192139606,0.000865734192139606,32.4627870139471,32.4627870139471,0,TRUE,0.625431060366878,1.5281492611929e-13,0.11756105587926,TRUE,"Fair",1,"sparse",0.1,1
318,30.5996642381015,0.000273755122812247,0.000137236593642156,0.000859509469692133,0.000859509469692133,32.4626305368122,32.4626305368122,0,TRUE,0.622726794913337,1.95965899543881e-13,0.117502422071518,TRUE,"Fair",1,"sparse",0.1,1
319,30.5993904829787,0.000270951967227262,0.000135829939559121,0.000853352491958221,0.000853352491958221,32.4624763443741,32.4624763443741,0,TRUE,0.62004067960498,2.97374190584911e-13,0.117444714210717,TRUE,"Fair",1,"sparse",0.1,1
320,30.5991195310115,0.000268187810366527,0.000134442891220526,0.000847261861707817,0.000847261861707817,32.4623243949782,32.4623243949782,0,TRUE,0.617372501887317,2.46272738166282e-13,0.117387914075914,TRUE,"Fair",1,"sparse",0.1,1
321,30.5988513432011,0.000265461844215054,0.000133075041702802,0.000841236219933581,0.000841236219933581,32.4621746479542,32.4621746479542,0,TRUE,0.614722051368554,2.11898381049984e-13,0.117332003820445,TRUE,"Fair",1,"sparse",0.1,1
322,30.5985858813569,0.000262773282837969,0.000131725995216161,0.000835274245106695,0.000835274245106695,32.462027063589,32.462027063589,0,TRUE,0.612089119865435,1.64531123281971e-13,0.117276965965085,TRUE,"Fair",1,"sparse",0.1,1
323,30.5983231080741,0.00026012136180853,0.000130395366789085,0.000829374652412684,0.000829374652412684,32.4618816031001,32.4618816031001,0,TRUE,0.609473501445667,2.14664064438276e-13,0.117222783391287,TRUE,"Fair",1,"sparse",0.1,1
324,30.5980629867122,0.000257505337533104,0.000129082781960882,0.000823536192989507,0.000823536192989507,32.4617382286105,32.4617382286105,0,TRUE,0.606874992465651,1.59166523682236e-13,0.117169439334493,TRUE,"Fair",1,"sparse",0.1,1
325,30.5978054813747,0.000254924486704056,0.000127787876480744,0.000817757653145141,0.000817757653145141,32.4615969031231,32.4615969031231,0,TRUE,0.604293391605322,1.35854373391677e-13,0.117116917377521,TRUE,"Fair",1,"sparse",0.1,1
326,30.597550556888,0.000252378105688678,0.000126510296013076,0.000812037853577271,0.000812037853577271,32.4614575904966,32.4614575904966,0,TRUE,0.601728499898338,2.76742427437788e-13,0.117065201444036,TRUE,"Fair",1,"sparse",0.1,1
327,30.5972981787823,0.000249865509957203,0.00012524969585004,0.000806375648585749,0.000806375648585749,32.4613202554222,32.4613202554222,0,TRUE,0.599180120759254,1.64593939192276e-13,0.1170142757921,TRUE,"Fair",1,"sparse",0.1,1
328,30.5970483132724,0.000247386033546348,0.000124005740630563,0.00080076992528525,0.00080076992528525,32.4611848634002,32.4611848634002,0,TRUE,0.596648060006991,1.11565629872033e-13,0.1169641250078,TRUE,"Fair",1,"sparse",0.1,1
329,30.5968009272388,0.000244939028480218,0.000122778104066654,0.00079521960281203,0.00079521960281203,32.4610513807176,32.4610513807176,0,TRUE,0.594132125885212,2.43008427439741e-13,0.116914733998969,TRUE,"Fair",1,"sparse",0.1,1
330,30.5965559882103,0.000242523864276478,0.000121566468675461,0.000789723631538008,0.000789723631538008,32.4609197744268,32.4609197744268,0,TRUE,0.591632129079109,2.86843833684436e-13,0.116866087988979,TRUE,"Fair",1,"sparse",0.1,1
331,30.5963134643461,0.000240139927388583,0.000120370525518978,0.000784280992282153,0.000784280992282153,32.4607900123242,32.4607900123242,0,TRUE,0.589147882729428,1.46541401517579e-13,0.116818172510631,TRUE,"Fair",1,"sparse",0.1,1
332,30.5960733244187,0.000237786620743918,0.000119189973949164,0.000778890695527089,0.000778890695527089,32.4606620629295,32.4606620629295,0,TRUE,0.586679202443462,3.84266966817063e-13,0.116770973400116,TRUE,"Fair",1,"sparse",0.1,1
333,30.5958355377979,0.000235463363203792,0.000118024521360876,0.000773551780640806,0.000773551780640806,32.4605358954664,32.4605358954664,0,TRUE,0.584225906303058,1.73338706292782e-13,0.116724476791082,TRUE,"Fair",1,"sparse",0.1,1
334,30.5956000744347,0.000233169589140658,0.000116873882950461,0.000768263315104457,0.000768263315104457,32.4604114798425,32.4604114798425,0,TRUE,0.581787814870292,2.44537629196536e-13,0.116678669108764,TRUE,"Fair",1,"sparse",0.1,1
335,30.5953669048456,0.000230904747912319,0.000115737781480622,0.000763024393746441,0.000763024393746441,32.4602887866311,32.4602887866311,0,TRUE,0.579364751189992,1.67478549106411e-13,0.116633537064222,TRUE,"Fair",1,"sparse",0.1,1
336,30.5951360000977,0.000228668303453361,0.000114615947052023,0.000757834137983124,0.000757834137983124,32.4601677870526,32.4601677870526,0,TRUE,0.576956540790397,2.20618117498831e-13,0.11658906764865,TRUE,"Fair",1,"sparse",0.1,1
337,30.5949073317942,0.0002264597338133,0.000113508116880902,0.000752691695072057,0.000752691695072057,32.4600484529569,32.4600484529569,0,TRUE,0.574563011681093,1.58243967668819e-13,0.116545248127783,TRUE,"Fair",1,"sparse",0.1,1
338,30.5946808720604,0.000224278530723154,0.000112414035082821,0.000747596237372278,0.000747596237372278,32.4599307568061,32.4599307568061,0,TRUE,0.572183994348877,1.30103776001388e-13,0.116502066036383,TRUE,"Fair",1,"sparse",0.1,1
339,30.5944565935297,0.000222124199186879,0.000111333452462098,0.000742546961614117,0.000742546961614117,32.4598146716582,32.4598146716582,0,TRUE,0.56981932175144,1.68427084367077e-13,0.116459509172817,TRUE,"Fair",1,"sparse",0.1,1
340,30.5942344693305,0.000219996257094124,0.0001102661263079,0.000737543088180752,0.000737543088180752,32.4597001711501,32.4597001711501,0,TRUE,0.56746882930919,1.44698985587269e-13,0.116417565593718,TRUE,"Fair",1,"sparse",0.1,1
341,30.5940144730734,0.000217894234772587,0.00010921182019557,0.000732583860405334,0.000732583860405334,32.4595872294829,32.4595872294829,0,TRUE,0.565132354895038,1.45665433223938e-13,0.116376223608739,TRUE,"Fair",1,"sparse",0.1,1
342,30.5937965788386,0.00021581767466472,0.000108170303793385,0.000727668543871174,0.000727668543871174,32.4594758214056,32.4594758214056,0,TRUE,0.562809738822503,1.36794591682244e-13,0.11633547177538,TRUE,"Fair",1,"sparse",0.1,1
343,30.593580761164,0.000213766130915616,0.000107141352676027,0.000722796425735344,0.000722796425735344,32.4593659222014,32.4593659222014,0,TRUE,0.560500823832131,2.14653105321931e-13,0.116295298893918,TRUE,"Fair",1,"sparse",0.1,1
344,30.593366995033,0.000211739169039049,0.000106124748142285,0.000717966814056089,0.000717966814056089,32.4592575076721,32.4592575076721,0,TRUE,0.558205455076374,2.18986329891747e-13,0.116255694002408,TRUE,"Fair",1,"sparse",0.1,1
345,30.593155255864,0.000209736365547997,0.000105120277039119,0.000713179037139282,0.000713179037139282,32.4591505541253,32.4591505541253,0,TRUE,0.555923480102698,2.62192668871608e-13,0.116216646371774,TRUE,"Fair",1,"sparse",0.1,1
346,30.5929455194985,0.000207757307617129,0.000104127731590055,0.000708432442894709,0.000708432442894709,32.4590450383602,32.4590450383602,0,TRUE,0.553654748836127,1.66024421548167e-13,0.116178145500986,TRUE,"Fair",1,"sparse",0.1,1
347,30.5927377621908,0.000205801592770172,0.000103146909229722,0.000703726398210173,0.000703726398210173,32.4589409376548,32.4589409376548,0,TRUE,0.551399113559386,2.10484549029636e-13,0.116140181112322,TRUE,"Fair",1,"sparse",0.1,1
348,30.5925319605981,0.000203868828535292,0.000102177612442945,0.000699060288335553,0.000699060288335553,32.458838229753,32.458838229753,0,TRUE,0.549156428892892,1.55792409076671e-13,0.116102743146701,TRUE,"Fair",1,"sparse",0.1,1
349,30.5923280917695,0.000201958632178645,0.000101219648608409,0.000694433516283997,0.000694433516283997,32.4587368928523,32.4587368928523,0,TRUE,0.546926551772807,1.10385030489133e-13,0.116065821759116,TRUE,"Fair",1,"sparse",0.1,1
350,30.5921261331374,0.000200070630338445,0.000100272829847705,0.000689845502244597,0.000689845502244597,32.4586369055922,32.4586369055922,0,TRUE,0.544709341428797,1.85990767224539e-13,0.116029407314137,TRUE,"Fair",1,"sparse",0.1,1
351,30.591926062507,0.000198204458786932,9.93369728788565e-05,0.000685295683012469,0.000685295683012469,32.458538247042,32.458538247042,0,TRUE,0.542504659360275,1.83157780815164e-13,0.115993490381497,TRUE,"Fair",1,"sparse",0.1,1
352,30.5917278580482,0.000196359762146159,9.84118988746856e-05,0.000680783511432397,0.000680783511432397,32.45844089669,32.45844089669,0,TRUE,0.540312369312045,1.49158421918103e-13,0.11595806173176,TRUE,"Fair",1,"sparse",0.1,1
353,30.5915314982861,0.000194536193586003,9.74974333247219e-05,0.000676308455853223,0.000676308455853223,32.4583448344324,32.4583448344324,0,TRUE,0.538132337249297,2.81600220995124e-13,0.115923112332066,TRUE,"Fair",1,"sparse",0.1,1
354,30.5913369620925,0.000192733414582591,9.65934059027475e-05,0.000671869999602899,0.000671869999602899,32.4582500405628,32.4582500405628,0,TRUE,0.535964431331437,1.99200713389541e-13,0.115888633341956,TRUE,"Fair",1,"sparse",0.1,1
355,30.5911442286779,0.000190951094662495,9.56996503376774e-05,0.000667467640472309,0.000667467640472309,32.458156495762,32.458156495762,0,TRUE,0.53380852188586,1.97905089202076e-13,0.115854616109277,TRUE,"Fair",1,"sparse",0.1,1
356,30.5909532775833,0.000189188911136284,9.48160042890544e-05,0.000663100890217517,0.000663100890217517,32.4580641810878,32.4580641810878,0,TRUE,0.53166448138066,1.15286320559713e-13,0.115821052166155,TRUE,"Fair",1,"sparse",0.1,1
357,30.5907640886721,0.000187446548892467,9.39423092259498e-05,0.000658769274070094,0.000658769274070094,32.4579730779658,32.4579730779658,0,TRUE,0.529532184397051,2.44285017079509e-13,0.115787933225057,TRUE,"Fair",1,"sparse",0.1,1
358,30.5905766421232,0.000185723700120377,9.30784103104614e-05,0.000654472330270593,0.000654472330270593,32.4578831681794,32.4578831681794,0,TRUE,0.527411507601175,2.18903978345277e-13,0.115755251174916,TRUE,"Fair",1,"sparse",0.1,1
359,30.5903909184231,0.000184020064143198,9.22241562848085e-05,0.000650209609607019,0.000650209609607019,32.4577944338616,32.4577944338616,0,TRUE,0.525302329715875,1.73577325379616e-13,0.115722998077337,TRUE,"Fair",1,"sparse",0.1,1
360,30.590206898359,0.000182335347144402,9.13793993616469e-05,0.000645980674972152,0.000645980674972152,32.4577068574853,32.4577068574853,0,TRUE,0.523204531491536,1.25076453218949e-13,0.115691166162872,TRUE,"Fair",1,"sparse",0.1,1
361,30.5900245630118,0.000180669261990118,9.05439951186681e-05,0.000641785100931352,0.000641785100931352,32.4576204218554,32.4576204218554,0,TRUE,0.52111799567735,1.51644227256783e-13,0.115659747827371,TRUE,"Fair",1,"sparse",0.1,1
362,30.5898438937498,0.000179021528033729,8.97178023961654e-05,0.000637622473306296,0.000637622473306296,32.4575351101002,32.4575351101002,0,TRUE,0.519042606991562,8.4713372288014e-14,0.115628735628402,TRUE,"Fair",1,"sparse",0.1,1
363,30.5896648722218,0.000177391870884946,8.89006831983179e-05,0.000633492388770577,0.000633492388770577,32.4574509056635,32.4574509056635,0,TRUE,0.516978252092162,1.76200932245587e-13,0.115598122281738,TRUE,"Fair",1,"sparse",0.1,1
364,30.5894874803509,0.000175780022257044,8.80925025973141e-05,0.000629394454457583,0.000629394454457583,32.4573677922969,32.4573677922969,0,TRUE,0.514924819547086,1.1217922054838e-13,0.115567900657924,TRUE,"Fair",1,"sparse",0.1,1
365,30.5893117003287,0.0001741857197608,8.72931286413186e-05,0.000625328287581231,0.000625328287581231,32.457285754052,32.457285754052,0,TRUE,0.512882199804363,1.24946743218132e-13,0.115538063778896,TRUE,"Fair",1,"sparse",0.1,1
366,30.5891375146089,0.000172608706741073,8.65024322648182e-05,0.000621293515070212,0.000621293515070212,32.4572047752734,32.4572047752734,0,TRUE,0.510850285162418,2.41427353047646e-13,0.115508604814683,TRUE,"Fair",1,"sparse",0.1,1
367,30.5889649059022,0.000171048732088508,8.57202872023476e-05,0.000617289773213307,0.000617289773213307,32.4571248405912,32.4571248405912,0,TRUE,0.508828969739726,1.6197003394824e-13,0.115479517080163,TRUE,"Fair",1,"sparse",0.1,1
368,30.5887938571701,0.000169505550086768,8.49465699051409e-05,0.000613316707315991,0.000613316707315991,32.4570459349144,32.4570459349144,0,TRUE,0.506818149445368,2.1353161565412e-13,0.115450794031896,TRUE,"Fair",1,"sparse",0.1,1
369,30.58862435162,0.000167978920270428,8.41811594604733e-05,0.000609373971370887,0.000609373971370887,32.4569680434242,32.4569680434242,0,TRUE,0.504817721948855,1.99352892317621e-13,0.115422429265008,TRUE,"Fair",1,"sparse",0.1,1
370,30.5884563726997,0.000166468607215364,8.34239375135779e-05,0.000605461227735752,0.000605461227735752,32.4568911515675,32.4568911515675,0,TRUE,0.502827586650358,1.84773057668096e-13,0.11539441651015,TRUE,"Fair",1,"sparse",0.1,1
371,30.5882899040925,0.000164974380464145,8.26747881924511e-05,0.000601578146829593,0.000601578146829593,32.4568152450502,32.4568152450502,0,TRUE,0.50084764465098,1.94891423404446e-13,0.115366749630512,TRUE,"Fair",1,"sparse",0.1,1
372,30.588124929712,0.000163496014295106,8.1933598035124e-05,0.000597724406828458,0.000597724406828458,32.4567403098319,32.4567403098319,0,TRUE,0.49887779872332,1.65945574524769e-13,0.115339422618901,TRUE,"Fair",1,"sparse",0.1,1
373,30.5879614336977,0.000162033287690377,8.12002559192601e-05,0.000593899693384615,0.000593899693384615,32.456666332119,32.456666332119,0,TRUE,0.496917953281718,1.46080145052524e-13,0.115312429594881,TRUE,"Fair",1,"sparse",0.1,1
374,30.58779940041,0.000160585984080086,8.04746529944056e-05,0.00059010369934542,0.00059010369934542,32.4565932983599,32.4565932983599,0,TRUE,0.494968014353249,1.74044883129172e-13,0.115285764801968,TRUE,"Fair",1,"sparse",0.1,1
375,30.587638814426,0.000159153891317487,7.97566826162632e-05,0.000586336124488172,0.000586336124488172,32.4565211952386,32.4565211952386,0,TRUE,0.49302788954845,2.62183129357695e-13,0.115259422604887,TRUE,"Fair",1,"sparse",0.1,1
376,30.5874796605346,0.000157736801490671,7.90462402832078e-05,0.000582596675263895,0.000582596675263895,32.4564500096698,32.4564500096698,0,TRUE,0.491097488032656,2.94585689771326e-13,0.115233397486884,TRUE,"Fair",1,"sparse",0.1,1
377,30.5873219237332,0.000156334510815981,7.83432235754408e-05,0.000578885064546763,0.000578885064546763,32.4563797287934,32.4563797287934,0,TRUE,0.489176720497265,1.26400024555459e-13,0.115207684047097,TRUE,"Fair",1,"sparse",0.1,1
378,30.5871655892223,0.00015494681954209,7.7647532095391e-05,0.000575201011400038,0.000575201011400038,32.4563103399693,32.4563103399693,0,TRUE,0.48726549913124,2.12118518903952e-13,0.11518227699798,TRUE,"Fair",1,"sparse",0.1,1
379,30.5870106424028,0.000153573531793683,7.69590674107692e-05,0.000571544240842088,0.000571544240842088,32.4562418307727,32.4562418307727,0,TRUE,0.485363737593265,2.36320063293403e-13,0.115157171162781,TRUE,"Fair",1,"sparse",0.1,1
380,30.586857068871,0.000152214455521715,7.62777329995546e-05,0.000567914483628652,0.000567914483628652,32.4561741889892,32.4561741889892,0,TRUE,0.483471350983855,1.23086219277049e-13,0.115132361473076,TRUE,"Fair",1,"sparse",0.1,1
381,30.5867048544155,0.000150869402325782,7.56034341963905e-05,0.000564311476039923,0.000564311476039923,32.4561074026098,32.4561074026098,0,TRUE,0.481588255817538,1.31924707031646e-13,0.115107842966358,TRUE,"Fair",1,"sparse",0.1,1
382,30.5865539850132,0.000149538187415033,7.49360781411877e-05,0.000560734959674592,0.000560734959674592,32.4560414598267,32.4560414598267,0,TRUE,0.479714369996242,1.87856405258702e-13,0.115083610783664,TRUE,"Fair",1,"sparse",0.1,1
383,30.5864044468257,0.000148220629476725,7.42755737294497e-05,0.000557184681257021,0.000557184681257021,32.4559763490289,32.4559763490289,0,TRUE,0.477849612781764,1.5334985369371e-13,0.115059660167276,TRUE,"Fair",1,"sparse",0.1,1
384,30.5862562261963,0.000146916550598064,7.362183156408e-05,0.000553660392445422,0.000553660392445422,32.4559120587975,32.4559120587975,0,TRUE,0.475993904769731,1.42118048622728e-13,0.115035986458447,TRUE,"Fair",1,"sparse",0.1,1
385,30.5861093096457,0.000145625776138303,7.29747639090917e-05,0.000550161849651081,0.000550161849651081,32.455848577902,32.455848577902,0,TRUE,0.474147167863144,2.51289771851288e-13,0.115012585095193,TRUE,"Fair",1,"sparse",0.1,1
386,30.5859636838695,0.00014434813469677,7.23342846445429e-05,0.000546688813866534,0.000546688813866534,32.4557858952958,32.4557858952958,0,TRUE,0.472309325246569,1.56068346106394e-13,0.114989451610127,TRUE,"Fair",1,"sparse",0.1,1
387,30.5858193357348,0.000143083457981419,7.17003092233608e-05,0.000543241050495523,0.000543241050495523,32.4557240001127,32.4557240001127,0,TRUE,0.470480301360666,1.82728710556045e-13,0.114966581628337,TRUE,"Fair",1,"sparse",0.1,1
388,30.5856762522768,0.000141831580737772,7.10727546294583e-05,0.000539818329194991,0.000539818329194991,32.4556628816626,32.4556628816626,0,TRUE,0.468660021877012,2.72241160509731e-13,0.114943970865318,TRUE,"Fair",1,"sparse",0.1,1
389,30.5855344206961,0.000140592340684975,7.04515393370196e-05,0.000536420423719764,0.000536420423719764,32.4556025294281,32.4556025294281,0,TRUE,0.466848413673349,1.73551898819681e-13,0.114921615124941,TRUE,"Fair",1,"sparse",0.1,1
390,30.5853938283554,0.000139365578409212,6.98365832717258e-05,0.000533047111775541,0.000533047111775541,32.4555429330608,32.4555429330608,0,TRUE,0.465045404809348,1.56600184361171e-13,0.114899510297473,TRUE,"Fair",1,"sparse",0.1,1
391,30.585254462777,0.000138151137306863,6.92278077727593e-05,0.000529698174876206,0.000529698174876206,32.4554840823776,32.4554840823776,0,TRUE,0.463250924502323,1.59559427749166e-13,0.114877652357635,TRUE,"Fair",1,"sparse",0.1,1
392,30.5851163116397,0.000136948863534769,6.86251355563357e-05,0.000526373398210382,0.000526373398210382,32.4554259673574,32.4554259673574,0,TRUE,0.461464903103766,2.14629105463788e-13,0.114856037362708,TRUE,"Fair",1,"sparse",0.1,1
393,30.5849793627762,0.000135758605871672,6.80284906803223e-05,0.00052307257050862,0.00052307257050862,32.455368578138,32.455368578138,0,TRUE,0.459687272076182,1.26775893668631e-13,0.114834661450676,TRUE,"Fair",1,"sparse",0.1,1
394,30.5848436041703,0.000134580215728874,6.74377985101558e-05,0.000519795483918469,0.000519795483918469,32.4553119050122,32.4553119050122,0,TRUE,0.457917963970137,1.55399346198099e-13,0.114813520838414,TRUE,"Fair",1,"sparse",0.1,1
395,30.5847090239546,0.000133413547040107,6.68529856858961e-05,0.000516541933888362,0.000516541933888362,32.4552559384253,32.4552559384253,0,TRUE,0.456156912401715,1.44025679486225e-13,0.114792611819914,TRUE,"Fair",1,"sparse",0.1,1
396,30.5845756104075,0.000132258456197576,6.62739800901464e-05,0.000513311719048718,0.000513311719048718,32.4552006689717,32.4552006689717,0,TRUE,0.454404052030539,2.52123228195941e-13,0.114771930764552,TRUE,"Fair",1,"sparse",0.1,1
397,30.5844433519513,0.000131114802019994,6.57007108174183e-05,0.000510104641105922,0.000510104641105922,32.4551460873919,32.4551460873919,0,TRUE,0.452659318538057,1.76342205713623e-13,0.114751474115391,TRUE,"Fair",1,"sparse",0.1,1
398,30.5843122371493,0.000129982445663757,6.51331081440779e-05,0.000506920504734761,0.000506920504734761,32.4550921845697,32.4550921845697,0,TRUE,0.450922648606268,2.14311353334398e-13,0.114731238387527,TRUE,"Fair",1,"sparse",0.1,1
399,30.5841822547037,0.000128861250566104,6.45711034997688e-05,0.000503759117477831,0.000503759117477831,32.4550389515291,32.4550389515291,0,TRUE,0.449193979896859,1.69832443739565e-13,0.114711220166464,TRUE,"Fair",1,"sparse",0.1,1
400,30.5840533934531,0.000127751082427352,6.40146294391017e-05,0.000500620289651769,0.000500620289651769,32.4549863794319,32.4549863794319,0,TRUE,0.447473251030414,1.54706509366357e-13,0.114691416106535,TRUE,"Fair",1,"sparse",0.1,1
401,30.5839256423707,0.000126651809100764,6.34636196149202e-05,0.000497503834252052,0.000497503834252052,32.4549344595749,32.4549344595749,0,TRUE,0.445760401566541,1.26171753849744e-13,0.11467182292935,TRUE,"Fair",1,"sparse",0.1,1
402,30.5837989905616,0.000125563300606757,6.29180087522507e-05,0.000494409566867366,0.000494409566867366,32.4548831833868,32.4548831833868,0,TRUE,0.444055371984099,2.33308929016467e-13,0.114652437422287,TRUE,"Fair",1,"sparse",0.1,1
403,30.583673427261,0.0001244854289979,6.23777326226033e-05,0.000491337305592619,0.000491337305592619,32.4548325424265,32.4548325424265,0,TRUE,0.442358103661614,1.46062960876122e-13,0.114633256437007,TRUE,"Fair",1,"sparse",0.1,1
404,30.583548941832,0.000123418068397996,6.18427280199805e-05,0.000488286870950255,0.000488286870950255,32.4547825283799,32.4547825283799,0,TRUE,0.440668538858489,1.49780336329429e-13,0.114614276888013,TRUE,"Fair",1,"sparse",0.1,1
405,30.5834255237636,0.000122361094909706,6.13129327367578e-05,0.00048525808581367,0.00048525808581367,32.4547331330576,32.4547331330576,0,TRUE,0.438986620696178,1.88899546684085e-13,0.114595495751237,TRUE,"Fair",1,"sparse",0.1,1
406,30.5833031626686,0.000121314386550608,6.07882855410297e-05,0.000482250775330879,0.000482250775330879,32.4546843483927,32.4546843483927,0,TRUE,0.43731229314019,1.95531838855467e-13,0.114576910062656,TRUE,"Fair",1,"sparse",0.1,1
407,30.5831818482821,0.000120277823267401,6.02687261542462e-05,0.000479264766856339,0.000479264766856339,32.4546361664387,32.4546361664387,0,TRUE,0.435645500981849,1.63264703369349e-13,0.114558516916946,TRUE,"Fair",1,"sparse",0.1,1
408,30.5830615704588,0.00011925128683643,5.9754195229774e-05,0.000476299889881828,0.000476299889881828,32.4545885793665,32.4545885793665,0,TRUE,0.433986189821164,1.64974343630411e-13,0.114540313466162,TRUE,"Fair",1,"sparse",0.1,1
409,30.582942319172,0.000118234660853034,5.92446343319788e-05,0.000473355975973097,0.000473355975973097,32.4545415794629,32.4545415794629,0,TRUE,0.432334306049394,1.36457805408184e-13,0.114522296918447,TRUE,"Fair",1,"sparse",0.1,1
410,30.5828240845111,0.000117227830685351,5.87399859160408e-05,0.00047043285870904,0.00047043285870904,32.4544951591284,32.4544951591284,0,TRUE,0.430689796832216,3.32414080596121e-13,0.114504464536779,TRUE,"Fair",1,"sparse",0.1,1
411,30.5827068566805,0.000116230683428142,5.82401933082953e-05,0.000467530373620279,0.000467530373620279,32.4544493108745,32.4544493108745,0,TRUE,0.429052610093527,1.91324734810503e-13,0.114486813637733,TRUE,"Fair",1,"sparse",0.1,1
412,30.582590625997,0.000115243107881469,5.77452006876254e-05,0.000464648358134211,0.000464648358134211,32.4544040273225,32.4544040273225,0,TRUE,0.427422694499108,2.22552660690095e-13,0.114469341590286,TRUE,"Fair",1,"sparse",0.1,1
413,30.5824753828891,0.000114264994490298,5.72549530665335e-05,0.000461786651523793,0.000461786651523793,32.4543593012008,32.4543593012008,0,TRUE,0.425799999440863,1.6838891353565e-13,0.114452045814636,TRUE,"Fair",1,"sparse",0.1,1
414,30.5823611178947,0.000113296235333848,5.67693962737995e-05,0.000458945094851861,0.000458945094851861,32.4543151253434,32.4543151253434,0,TRUE,0.424184475021581,1.48906961771808e-13,0.114434923781061,TRUE,"Fair",1,"sparse",0.1,1
415,30.5822478216593,0.000112336724072293,5.62884769368522e-05,0.000456123530925396,0.000456123530925396,32.4542714926879,32.4542714926879,0,TRUE,0.422576072039622,2.08268352017843e-13,0.114417973008793,TRUE,"Fair",1,"sparse",0.1,1
416,30.5821354849352,0.000111386355925447,5.58121424651343e-05,0.00045332180424611,0.00045332180424611,32.4542283962735,32.4542283962735,0,TRUE,0.420974741974359,2.62764326492404e-13,0.114401191064925,TRUE,"Fair",1,"sparse",0.1,1
417,30.5820240985793,0.000110445027633688,5.53403410337132e-05,0.000450539760968372,0.000450539760968372,32.4541858292392,32.4541858292392,0,TRUE,0.41938043697151,2.03356523965398e-13,0.114384575563338,TRUE,"Fair",1,"sparse",0.1,1
418,30.5819136535517,0.00010951263744019,5.48730215678785e-05,0.000447777248856278,0.000447777248856278,32.4541437848224,32.4541437848224,0,TRUE,0.417793109829241,1.630355475225e-13,0.11436812416366,TRUE,"Fair",1,"sparse",0.1,1
419,30.5818041409142,0.000108589085026978,5.44101337271585e-05,0.000445034117239097,0.000445034117239097,32.4541022563566,32.4541022563566,0,TRUE,0.416212713984242,2.07962390283216e-13,0.114351834570242,TRUE,"Fair",1,"sparse",0.1,1
420,30.5816955518292,0.000107674271525582,5.39516278910403e-05,0.000442310216978012,0.000442310216978012,32.4540612372702,32.4540612372702,0,TRUE,0.414639203498227,3.26112936530806e-13,0.114335704531161,TRUE,"Fair",1,"sparse",0.1,1
421,30.5815878775577,0.000106768099474408,5.34974551442448e-05,0.00043960540042408,0.00043960540042408,32.4540207210846,32.4540207210846,0,TRUE,0.413072533044834,1.91517195387858e-13,0.114319731837247,TRUE,"Fair",1,"sparse",0.1,1
422,30.5814811094582,0.000105870472765446,5.30475672626816e-05,0.000436919521385859,0.000436919521385859,32.4539807014126,32.4539807014126,0,TRUE,0.411512657896553,1.78031929000442e-13,0.114303914321128,TRUE,"Fair",1,"sparse",0.1,1
423,30.5813752389855,0.00010498129665848,5.26019166997823e-05,0.00043425243509292,0.00043425243509292,32.4539411719571,32.4539411719571,0,TRUE,0.409959533912299,2.54371787218636e-13,0.114288249856303,TRUE,"Fair",1,"sparse",0.1,1
424,30.5812702576888,0.000104100477727798,5.21604565735371e-05,0.000431603998167629,0.000431603998167629,32.4539021265091,32.4539021265091,0,TRUE,0.408413117524993,1.58483409784062e-13,0.114272736356231,TRUE,"Fair",1,"sparse",0.1,1
425,30.5811661572111,0.000103227923844429,5.17231406531651e-05,0.000428974068588166,0.000428974068588166,32.4538635589465,32.4538635589465,0,TRUE,0.406873365729614,1.66183601712511e-13,0.11425737177345,TRUE,"Fair",1,"sparse",0.1,1
426,30.5810629292872,0.000102363544151274,5.1289923347007e-05,0.00042636250566359,0.00042636250566359,32.4538254632327,32.4538254632327,0,TRUE,0.405340236071389,2.68387445173029e-13,0.114242154098702,TRUE,"Fair",1,"sparse",0.1,1
427,30.5809605657431,0.000101507249045341,5.08607596902644e-05,0.0004237691700057,0.0004237691700057,32.4537878334148,32.4537878334148,0,TRUE,0.403813686634246,2.41563778244363e-13,0.114227081360092,TRUE,"Fair",1,"sparse",0.1,1
428,30.580859058494,0.000100658950128008,5.04356053328249e-05,0.000421193923498201,0.000421193923498201,32.4537506636226,32.4537506636226,0,TRUE,0.402293676029761,2.40952255967595e-13,0.114212151622263,TRUE,"Fair",1,"sparse",0.1,1
429,30.5807583995439,9.98185602263391e-05,5.00144165282539e-05,0.000418636629274829,0.000418636629274829,32.453713948067,32.453713948067,0,TRUE,0.400780163386045,9.78610970881758e-14,0.114197362985583,TRUE,"Fair",1,"sparse",0.1,1
430,30.5806585809837,9.89859933255843e-05,4.9597150122262e-05,0.000416097151693135,0.000416097151693135,32.4536776810386,32.4536776810386,0,TRUE,0.399273108337123,2.78708816352028e-13,0.114182713585361,TRUE,"Fair",1,"sparse",0.1,1
431,30.5805595949903,9.81611645869407e-05,4.91837635418246e-05,0.000413575356310398,0.000413575356310398,32.4536418569068,32.4536418569068,0,TRUE,0.397772471012525,1.43204462886887e-13,0.114168201591076,TRUE,"Fair",1,"sparse",0.1,1
432,30.5804614338258,9.73439902800521e-05,4.87742147847552e-05,0.000411071109862413,0.000411071109862413,32.4536064701178,32.4536064701178,0,TRUE,0.396278212026956,1.68172052813331e-13,0.114153825205623,TRUE,"Fair",1,"sparse",0.1,1
433,30.5803640898355,9.65343878291947e-05,4.83684624091794e-05,0.00040858428024085,0.00040858428024085,32.4535715151939,32.4535715151939,0,TRUE,0.394790292470456,1.57404953510502e-13,0.114139582664582,TRUE,"Fair",1,"sparse",0.1,1
434,30.5802675554477,9.57322757102474e-05,4.79664655235181e-05,0.000406114736474797,0.000406114736474797,32.4535369867323,32.4535369867323,0,TRUE,0.39330867389857,1.22651513782844e-13,0.114125472235497,TRUE,"Fair",1,"sparse",0.1,1
435,30.5801718231719,9.49375735146418e-05,4.75681837767241e-05,0.000403662348706313,0.000403662348706313,32.4535028794034,32.4535028794034,0,TRUE,0.391833318323083,2.03388665962822e-13,0.114111492217177,TRUE,"Fair",1,"sparse",0.1,1
436,30.5800768855984,9.41502018640961e-05,4.71735773487203e-05,0.000401226988177754,0.000401226988177754,32.4534691879499,32.4534691879499,0,TRUE,0.390364188202415,1.57480598387761e-13,0.114097640939012,TRUE,"Fair",1,"sparse",0.1,1
437,30.5799827353966,9.3370082428379e-05,4.67826069410706e-05,0.000398808527209904,0.000398808527209904,32.453435907186,32.453435907186,0,TRUE,0.388901246432808,2.10484449184839e-13,0.114083916760305,TRUE,"Fair",1,"sparse",0.1,1
438,30.5798893653141,9.25971378968882e-05,4.6395233767757e-05,0.000396406839183958,0.000396406839183958,32.4534030319955,32.4534030319955,0,TRUE,0.387444456339486,1.66156388107168e-13,0.114070318069617,TRUE,"Fair",1,"sparse",0.1,1
439,30.5797967681762,9.18312919644393e-05,4.60114195467175e-05,0.000394021798528705,0.000394021798528705,32.4533705573313,32.4533705573313,0,TRUE,0.385993781667895,1.35763990515594e-13,0.114056843284134,TRUE,"Fair",1,"sparse",0.1,1
440,30.5797049368843,9.10724693099496e-05,4.56311264907935e-05,0.000391653280701218,0.000391653280701218,32.4533384782141,32.4533384782141,0,TRUE,0.384549186575481,2.57333298688901e-13,0.11404349084904,TRUE,"Fair",1,"sparse",0.1,1
441,30.579613864415,9.03205955786746e-05,4.52543172994944e-05,0.000389301162173775,0.000389301162173775,32.4533067897314,32.4533067897314,0,TRUE,0.383110635623336,1.28411884994037e-13,0.114030259236913,TRUE,"Fair",1,"sparse",0.1,1
442,30.5795235438194,8.95755973644441e-05,4.48809551508263e-05,0.000386965320417529,0.000386965320417529,32.4532754870363,32.4532754870363,0,TRUE,0.381678093768246,1.57806230503063e-13,0.114017146947127,TRUE,"Fair",1,"sparse",0.1,1
443,30.579433968222,8.88374022167682e-05,4.45110036931974e-05,0.000384645633890966,0.000384645633890966,32.4532445653466,32.4532445653466,0,TRUE,0.38025152635485,2.26605488106713e-13,0.114004152505279,TRUE,"Fair",1,"sparse",0.1,1
444,30.5793451308198,8.81059385839933e-05,4.41444270375484e-05,0.000382341982023108,0.000382341982023108,32.4532140199438,32.4532140199438,0,TRUE,0.378830899108084,1.27348842131866e-13,0.113991274462614,TRUE,"Fair",1,"sparse",0.1,1
445,30.5792570248812,8.73811358310661e-05,4.37811897498581e-05,0.000380054245204439,0.000380054245204439,32.453183846172,32.453183846172,0,TRUE,0.377416178125627,1.21617174854322e-13,0.113978511395481,TRUE,"Fair",1,"sparse",0.1,1
446,30.5791696437454,8.66629242111117e-05,4.34212568435301e-05,0.000377782304771226,0.000377782304771226,32.453154039437,32.453154039437,0,TRUE,0.376007329870703,1.93772067972195e-13,0.113965861904786,TRUE,"Fair",1,"sparse",0.1,1
447,30.5790829808212,8.59512348654334e-05,4.30645937721425e-05,0.000375526042996225,0.000375526042996225,32.4531245952057,32.4531245952057,0,TRUE,0.374604321164978,1.701752459325e-13,0.113953324615469,TRUE,"Fair",1,"sparse",0.1,1
448,30.5789970295863,8.52459997702226e-05,4.27111664223928e-05,0.000373285343074469,0.000373285343074469,32.4530955090043,32.4530955090043,0,TRUE,0.373207119181725,1.14687463401931e-13,0.113940898175988,TRUE,"Fair",1,"sparse",0.1,1
449,30.5789117835865,8.45471517827434e-05,4.23609411070458e-05,0.000371060089115306,0.000371060089115306,32.4530667764184,32.4530667764184,0,TRUE,0.371815691438897,1.10757014088371e-13,0.113928581257814,TRUE,"Fair",1,"sparse",0.1,1
450,30.5788272364348,8.38546245809368e-05,4.20138845581814e-05,0.000368850166129619,0.000368850166129619,32.4530383930914,32.4530383930914,0,TRUE,0.370430005792714,1.01540845980531e-13,0.113916372554945,TRUE,"Fair",1,"sparse",0.1,1
451,30.5787433818102,8.31683526527627e-05,4.16699639205052e-05,0.000366655460019938,0.000366655460019938,32.4530103547239,32.4530103547239,0,TRUE,0.369050030431125,2.63969899744969e-13,0.113904270783418,TRUE,"Fair",1,"sparse",0.1,1
452,30.5786602134575,8.24882713104103e-05,4.13291467448632e-05,0.000364475857570937,0.000364475857570937,32.4529826570728,32.4529826570728,0,TRUE,0.367675733867641,1.76108975068186e-13,0.113892274680851,TRUE,"Fair",1,"sparse",0.1,1
453,30.5785777251862,8.18143166654295e-05,4.09914009818823e-05,0.000362311246440669,0.000362311246440669,32.4529552959505,32.4529552959505,0,TRUE,0.366307084935079,1.18958290631258e-13,0.113880383005975,TRUE,"Fair",1,"sparse",0.1,1
454,30.5784959108695,8.11464256003092e-05,4.06566949757857e-05,0.000360161515149603,0.000360161515149603,32.4529282672241,32.4529282672241,0,TRUE,0.364944052779826,1.70862671600846e-13,0.113868594538196,TRUE,"Fair",1,"sparse",0.1,1
455,30.5784147644439,8.04845357755823e-05,4.03249974581358e-05,0.000358026553073089,0.000358026553073089,32.4529015668143,32.4529015668143,0,TRUE,0.3635866068557,1.24125630443011e-13,0.113856908077154,TRUE,"Fair",1,"sparse",0.1,1
456,30.5783342799082,7.98285856156156e-05,3.99962775420958e-05,0.000355906250431955,0.000355906250431955,32.4528751906949,32.4528751906949,0,TRUE,0.362234716918577,2.26647413623634e-13,0.113845322442296,TRUE,"Fair",1,"sparse",0.1,1
457,30.5782544513226,7.91785142766344e-05,3.96705047164812e-05,0.000353800498284908,0.000353800498284908,32.4528491348922,32.4528491348922,0,TRUE,0.360888353020681,1.45374242961037e-13,0.113833836472465,TRUE,"Fair",1,"sparse",0.1,1
458,30.5781752728083,7.85342616858031e-05,3.93476488400174e-05,0.000351709188518515,0.000351709188518515,32.4528233954835,32.4528233954835,0,TRUE,0.359547485505203,2.19547955678014e-13,0.113822449025486,TRUE,"Fair",1,"sparse",0.1,1
459,30.5780967385466,7.78957684524073e-05,3.9027680135781e-05,0.000349632213843621,0.000349632213843621,32.4527979685973,32.4527979685973,0,TRUE,0.358212085000957,1.30857181649981e-13,0.113811158977777,TRUE,"Fair",1,"sparse",0.1,1
460,30.5780188427781,7.72629759389076e-05,3.8710569185746e-05,0.000347569467782824,0.000347569467782824,32.4527728504117,32.4527728504117,0,TRUE,0.356882122417406,1.60015514299818e-13,0.113799965223954,TRUE,"Fair",1,"sparse",0.1,1
461,30.5779415798022,7.66358261827804e-05,3.83962869254395e-05,0.000345520844666359,0.000345520844666359,32.4527480371542,32.4527480371542,0,TRUE,0.355557568939498,2.79718870034479e-13,0.113788866676458,TRUE,"Fair",1,"sparse",0.1,1
462,30.577864943976,7.60142619320447e-05,3.80848046385041e-05,0.000343486239623002,0.000343486239623002,32.4527235251008,32.4527235251008,0,TRUE,0.354238396022789,1.31226586791305e-13,0.113777862265183,TRUE,"Fair",1,"sparse",0.1,1
463,30.5777889297141,7.53982266239461e-05,3.77760939518227e-05,0.000341465548574367,0.000341465548574367,32.4526993105754,32.4526993105754,0,TRUE,0.352924575388679,1.63740762745859e-13,0.113766950937112,TRUE,"Fair",1,"sparse",0.1,1
464,30.5777135314875,7.47876643458767e-05,3.74701268302688e-05,0.000339458668227865,0.000339458668227865,32.4526753899491,32.4526753899491,0,TRUE,0.351616079019712,1.89336725537454e-13,0.113756131655969,TRUE,"Fair",1,"sparse",0.1,1
465,30.5776387438231,7.41825198780077e-05,3.7166875571794e-05,0.000337465496068952,0.000337465496068952,32.4526517596391,32.4526517596391,0,TRUE,0.350312879155084,2.96703473049543e-13,0.113745403401871,TRUE,"Fair",1,"sparse",0.1,1
466,30.5775645613032,7.35827386222354e-05,3.68663128025298e-05,0.000335485930356733,0.000335485930356733,32.4526284161089,32.4526284161089,0,TRUE,0.349014948286087,1.22438605256271e-13,0.113734765170992,TRUE,"Fair",1,"sparse",0.1,1
467,30.5774909785646,7.29882666554715e-05,3.65684114722501e-05,0.000333519870115571,0.000333519870115571,32.4526053558668,32.4526053558668,0,TRUE,0.34772225915192,1.75821585539743e-13,0.113724215975236,TRUE,"Fair",1,"sparse",0.1,1
468,30.577417990298,7.23990506692473e-05,3.62731448493643e-05,0.000331567215129469,0.000331567215129469,32.4525825754656,32.4525825754656,0,TRUE,0.346434784735293,2.00695383611508e-13,0.113713754841911,TRUE,"Fair",1,"sparse",0.1,1
469,30.5773455912473,7.18150379874771e-05,3.59804865166617e-05,0.000329627865937146,0.000329627865937146,32.4525600715023,32.4525600715023,0,TRUE,0.345152498258386,1.84445448403397e-13,0.113703380813421,TRUE,"Fair",1,"sparse",0.1,1
470,30.5772737762093,7.12361765629055e-05,3.56904103665443e-05,0.000327701723825087,0.000327701723825087,32.4525378406168,32.4525378406168,0,TRUE,0.343875373178799,1.92055149149452e-13,0.113693092946957,TRUE,"Fair",1,"sparse",0.1,1
471,30.5772025400327,7.06624149273694e-05,3.54028905967586e-05,0.000325788690821357,0.000325788690821357,32.4525158794917,32.4525158794917,0,TRUE,0.342603383185591,1.68418676560233e-13,0.113682890314196,TRUE,"Fair",1,"sparse",0.1,1
472,30.5771318776178,7.00937022521941e-05,3.5117901706161e-05,0.000323888669690686,0.000323888669690686,32.4524941848518,32.4524941848518,0,TRUE,0.341336502195522,1.47826483685896e-13,0.113672772001011,TRUE,"Fair",1,"sparse",0.1,1
473,30.5770617839156,6.95299882593758e-05,3.48354184902364e-05,0.000322001563929288,0.000322001563929288,32.4524727534633,32.4524727534633,0,TRUE,0.340074704349108,1.65978566364983e-13,0.113662737107183,TRUE,"Fair",1,"sparse",0.1,1
474,30.5769922539273,6.89712232890827e-05,3.45554160370725e-05,0.000320127277758013,0.000320127277758013,32.4524515821332,32.4524515821332,0,TRUE,0.338817964007173,1.71952020098189e-13,0.113652784746125,TRUE,"Fair",1,"sparse",0.1,1
475,30.576923282704,6.84173582214953e-05,3.42778697233097e-05,0.000318265716117772,0.000318265716117772,32.4524306677087,32.4524306677087,0,TRUE,0.337566255747136,1.66015568652666e-13,0.113642914044604,TRUE,"Fair",1,"sparse",0.1,1
476,30.5768548653458,6.78683445478612e-05,3.40027552100136e-05,0.000316416784664655,0.000316416784664655,32.4524100070771,32.4524100070771,0,TRUE,0.336319554359535,1.52114321765495e-13,0.113633124142481,TRUE,"Fair",1,"sparse",0.1,1
477,30.5767869970012,6.73241342745712e-05,3.37300484387769e-05,0.000314580389764103,0.000314580389764103,32.4523895971645,32.4523895971645,0,TRUE,0.335077834844678,1.2638758114694e-13,0.113623414192447,TRUE,"Fair",1,"sparse",0.1,1
478,30.576719672867,6.67846799835559e-05,3.34597256278347e-05,0.00031275643848464,0.00031275643848464,32.4523694349359,32.4523694349359,0,TRUE,0.333841072409264,9.7565667719909e-14,0.113613783359766,TRUE,"Fair",1,"sparse",0.1,1
479,30.576652888187,6.62499348003109e-05,3.31917632682544e-05,0.000310944838596036,0.000310944838596036,32.4523495173943,32.4523495173943,0,TRUE,0.332609242463053,1.78759985090236e-13,0.113604230822035,TRUE,"Fair",1,"sparse",0.1,1
480,30.5765866382522,6.57198523690283e-05,3.29261381202533e-05,0.000309145498561091,0.000309145498561091,32.4523298415804,32.4523298415804,0,TRUE,0.331382320615863,1.44693607851586e-13,0.11359475576893,TRUE,"Fair",1,"sparse",0.1,1
481,30.5765209183998,6.51943868845706e-05,3.26628272093693e-05,0.000307358327532708,0.000307358327532708,32.4523104045718,32.4523104045718,0,TRUE,0.330160282674305,2.51552636702203e-13,0.113585357401978,TRUE,"Fair",1,"sparse",0.1,1
482,30.5764557240129,6.46734930569437e-05,3.24018078230254e-05,0.000305583235346271,0.000305583235346271,32.4522912034828,32.4522912034828,0,TRUE,0.328943104638895,2.08594366483718e-13,0.113576034934322,TRUE,"Fair",1,"sparse",0.1,1
483,30.5763910505199,6.41571260970863e-05,3.21430575068896e-05,0.000303820132519504,0.000303820132519504,32.4522722354638,32.4522722354638,0,TRUE,0.327730762700904,1.8315454853682e-13,0.113566787590491,TRUE,"Fair",1,"sparse",0.1,1
484,30.5763268933938,6.36452417452915e-05,3.18865540613293e-05,0.00030206893024294,0.00030206893024294,32.4522534977006,32.4522534977006,0,TRUE,0.32652323323966,1.88488761075939e-13,0.113557614606186,TRUE,"Fair",1,"sparse",0.1,1
485,30.576263248152,6.31377962214685e-05,3.16322755381335e-05,0.0003003295403789,0.0003003295403789,32.4522349874144,32.4522349874144,0,TRUE,0.325320492819616,3.19209042207466e-13,0.113548515228055,TRUE,"Fair",1,"sparse",0.1,1
486,30.5762001103558,6.26347462642229e-05,3.13802002369366e-05,0.00029860187545299,0.00029860187545299,32.4522167018607,32.4522167018607,0,TRUE,0.324122518187566,1.1955836440369e-13,0.113539488713489,TRUE,"Fair",1,"sparse",0.1,1
487,30.5761374756095,6.21360490704603e-05,3.11303067021766e-05,0.000296885848653922,0.000296885848653922,32.4521986383293,32.4521986383293,0,TRUE,0.322929286270073,2.13027827406012e-13,0.11353053433041,TRUE,"Fair",1,"sparse",0.1,1
488,30.5760753395605,6.16416623486771e-05,3.0882573719477e-05,0.000295181373825283,0.000295181373825283,32.4521807941437,32.4521807941437,0,TRUE,0.321740774170666,1.22562343759476e-13,0.113521651357074,TRUE,"Fair",1,"sparse",0.1,1
489,30.5760136978981,6.11515442550115e-05,3.06369803127885e-05,0.000293488365462821,0.000293488365462821,32.4521631666606,32.4521631666606,0,TRUE,0.32055695916737,1.74344897577599e-13,0.113512839081869,TRUE,"Fair",1,"sparse",0.1,1
490,30.5759525463539,6.06656534287708e-05,3.0393505741067e-05,0.000291806738710157,0.000291806738710157,32.4521457532695,32.4521457532695,0,TRUE,0.319377818710147,2.4145203175608e-13,0.113504096803125,TRUE,"Fair",1,"sparse",0.1,1
491,30.5758918807004,6.01839489746681e-05,3.01521294950311e-05,0.000290136409351953,0.000290136409351953,32.4521285513923,32.4521285513923,0,TRUE,0.318203330418446,1.56689990082816e-13,0.113495423828923,TRUE,"Fair",1,"sparse",0.1,1
492,30.5758316967515,5.97063904450579e-05,2.99128312944099e-05,0.000288477293813875,0.000288477293813875,32.4521115584827,32.4521115584827,0,TRUE,0.317033472078774,1.44673122726567e-13,0.113486819476914,TRUE,"Fair",1,"sparse",0.1,1
493,30.575771990361,5.92329378363843e-05,2.96755910847553e-05,0.000286829309152845,0.000286829309152845,32.4520947720261,32.4520947720261,0,TRUE,0.315868221642451,1.85746287065957e-13,0.113478283074136,TRUE,"Fair",1,"sparse",0.1,1
494,30.5757127574232,5.8763551606944e-05,2.94403890345107e-05,0.000285192373057786,0.000285192373057786,32.4520781895387,32.4520781895387,0,TRUE,0.314707557223068,1.81914045116607e-13,0.11346981395684,TRUE,"Fair",1,"sparse",0.1,1
495,30.5756539938716,5.82981926449122e-05,2.92072055320948e-05,0.000283566403841229,0.000283566403841229,32.4520618085676,32.4520618085676,0,TRUE,0.313551457094516,1.33751365022033e-13,0.113461411470314,TRUE,"Fair",1,"sparse",0.1,1
496,30.5755956956789,5.78368222683423e-05,2.89760211830264e-05,0.000281951320436701,0.000281951320436701,32.4520456266901,32.4520456266901,0,TRUE,0.312399899688579,1.66241305825544e-13,0.113453074968722,TRUE,"Fair",1,"sparse",0.1,1
497,30.5755378588567,5.73794022322716e-05,2.87468168072234e-05,0.000280347042395456,0.000280347042395456,32.4520296415132,32.4520296415132,0,TRUE,0.311252863592854,1.5392219762673e-13,0.11344480381493,TRUE,"Fair",1,"sparse",0.1,1
498,30.5754804794544,5.69258946860884e-05,2.85195734360649e-05,0.000278753489880885,0.000278753489880885,32.4520138506735,32.4520138506735,0,TRUE,0.31011032754865,1.65383016721625e-13,0.113436597380353,TRUE,"Fair",1,"sparse",0.1,1
499,30.5754235535598,5.64762622374815e-05,2.82942723097765e-05,0.00027717058366368,0.00027717058366368,32.4519982518367,32.4519982518367,0,TRUE,0.308972270448977,2.11396390541766e-13,0.113428455044793,TRUE,"Fair",1,"sparse",0.1,1
500,30.5753670772975,5.60304678742796e-05,2.80708948747357e-05,0.000275598245120885,0.000275598245120885,32.4519828426971,32.4519828426971,0,TRUE,0.307838671336333,2.02753654787698e-13,0.113420376196289,TRUE,"Fair",1,"sparse",0.1,1
501,30.5753110468296,5.55884749964264e-05,2.78494227807178e-05,0.000274036396226449,0.000274036396226449,32.4519676209774,32.4519676209774,0,TRUE,0.306709509401086,1.52480924154008e-13,0.113412360230961,TRUE,"Fair",1,"sparse",0.1,1
502,30.5752554583546,5.51502474124277e-05,2.76298378784683e-05,0.000272484959551267,0.000272484959551267,32.4519525844281,32.4519525844281,0,TRUE,0.305584763979176,1.96696136016995e-13,0.11340440655287,TRUE,"Fair",1,"sparse",0.1,1
503,30.5752003081072,5.47157493109296e-05,2.74121222169289e-05,0.000270943858258602,0.000270943858258602,32.4519377308275,32.4519377308275,0,TRUE,0.304464414550348,1.21720453451234e-13,0.113396514573869,TRUE,"Fair",1,"sparse",0.1,1
504,30.5751455923579,5.4284945292693e-05,2.71962580409616e-05,0.000269413016098297,0.000269413016098297,32.4519230579809,32.4519230579809,0,TRUE,0.303348440736451,2.44111379677038e-13,0.113388683713462,TRUE,"Fair",1,"sparse",0.1,1
505,30.5750913074126,5.38578003244083e-05,2.69822277886142e-05,0.000267892357403432,0.000267892357403432,32.4519085637205,32.4519085637205,0,TRUE,0.302236822299444,1.43445545347194e-13,0.113380913398672,TRUE,"Fair",1,"sparse",0.1,1
506,30.5750374496123,5.34342797600118e-05,2.67700140888405e-05,0.000266381807086917,0.000266381807086917,32.4518942459052,32.4518942459052,0,TRUE,0.301129539139708,1.95977681201585e-13,0.1133732030639,TRUE,"Fair",1,"sparse",0.1,1
507,30.5749840153325,5.30143493264745e-05,2.65595997590392e-05,0.000264881290636936,0.000264881290636936,32.4518801024198,32.4518801024198,0,TRUE,0.30002657129424,2.59271527552202e-13,0.113365552150798,TRUE,"Fair",1,"sparse",0.1,1
508,30.5749310009832,5.2597975130908e-05,2.63509678026021e-05,0.000263390734111359,0.000263390734111359,32.4518661311751,32.4518661311751,0,TRUE,0.298927898935097,2.98914360277299e-13,0.113357960108137,TRUE,"Fair",1,"sparse",0.1,1
509,30.5748784030081,5.21851236392479e-05,2.61441014067439e-05,0.000261910064137308,0.000261910064137308,32.4518523301073,32.4518523301073,0,TRUE,0.297833502367583,1.5051246021904e-13,0.113350426391684,TRUE,"Fair",1,"sparse",0.1,1
510,30.5748262178844,5.1775761672701e-05,2.59389839400407e-05,0.000260439207904207,0.000260439207904207,32.4518386971779,32.4518386971779,0,TRUE,0.296743362028637,1.52642651414019e-13,0.113342950464076,TRUE,"Fair",1,"sparse",0.1,1
511,30.5747744421228,5.13698564255094e-05,2.57355989501861e-05,0.000258978093160211,0.000258978093160211,32.4518252303732,32.4518252303732,0,TRUE,0.29565745848537,1.390568704766e-13,0.113335531794703,TRUE,"Fair",1,"sparse",0.1,1
512,30.5747230722663,5.09673754329754e-05,2.55339301618025e-05,0.000257526648208928,0.000257526648208928,32.4518119277038,32.4518119277038,0,TRUE,0.294575772433305,1.38779151531855e-13,0.113328169859587,TRUE,"Fair",1,"sparse",0.1,1
513,30.5746721048909,5.056828658212e-05,2.53339614742821e-05,0.000256084801905897,0.000256084801905897,32.4517987872048,32.4517987872048,0,TRUE,0.293498284695011,1.45141076692423e-13,0.113320864141266,TRUE,"Fair",1,"sparse",0.1,1
514,30.5746215366043,5.01725580974721e-05,2.5135676959405e-05,0.000254652483652301,0.000254652483652301,32.4517858069351,32.4517858069351,0,TRUE,0.292424976218522,2.23874730862443e-13,0.113313614128687,TRUE,"Fair",1,"sparse",0.1,1
515,30.5745713640462,4.9780158558832e-05,2.4939060859547e-05,0.00025322962339592,0.00025322962339592,32.4517729849771,32.4517729849771,0,TRUE,0.291355828075824,1.9968017842242e-13,0.113306419317088,TRUE,"Fair",1,"sparse",0.1,1
516,30.5745215838877,4.93910568692968e-05,2.47440975851302e-05,0.000251816151619996,0.000251816151619996,32.4517603194365,32.4517603194365,0,TRUE,0.290290821461532,1.60078776669117e-13,0.113299279207895,TRUE,"Fair",1,"sparse",0.1,1
517,30.5744721928308,4.9005222262366e-05,2.45507717129533e-05,0.000250411999346657,0.000250411999346657,32.4517478084422,32.4517478084422,0,TRUE,0.289229937691372,1.3197271706411e-13,0.113292193308616,TRUE,"Fair",1,"sparse",0.1,1
518,30.5744231876085,4.86226243019416e-05,2.43590679839081e-05,0.000249017098128292,0.000249017098128292,32.4517354501455,32.4517354501455,0,TRUE,0.288173158200798,1.51188606989464e-13,0.113285161132734,TRUE,"Fair",1,"sparse",0.1,1
519,30.5743745649842,4.82432328858806e-05,2.41689713009811e-05,0.0002476313800455,0.0002476313800455,32.4517232427202,32.4517232427202,0,TRUE,0.287120464543703,1.39909137863532e-13,0.11327818219961,TRUE,"Fair",1,"sparse",0.1,1
520,30.5743263217514,4.78670182033625e-05,2.3980466727397e-05,0.000246254777703002,0.000246254777703002,32.4517111843624,32.4517111843624,0,TRUE,0.286071838391072,1.90178172643547e-13,0.113271256034382,TRUE,"Fair",1,"sparse",0.1,1
521,30.5742784547332,4.74939507952854e-05,2.37935394844584e-05,0.000244887224226009,0.000244887224226009,32.4516992732898,32.4516992732898,0,TRUE,0.285027261529534,1.7806541863067e-13,0.113264382167867,TRUE,"Fair",1,"sparse",0.1,1
522,30.5742309607824,4.71240014832119e-05,2.36081749497796e-05,0.000243528653255743,0.000243528653255743,32.4516875077419,32.4516875077419,0,TRUE,0.283986715860308,1.94466199206054e-13,0.113257560136467,TRUE,"Fair",1,"sparse",0.1,1
523,30.5741838367809,4.67571414084489e-05,2.34243586553675e-05,0.000242178998947087,0.000242178998947087,32.4516758859791,32.4516758859791,0,TRUE,0.282950183397761,2.14075743391737e-13,0.113250789482078,TRUE,"Fair",1,"sparse",0.1,1
524,30.5741370796395,4.63933420284945e-05,2.32420762855625e-05,0.000240838195962419,0.000240838195962419,32.4516644062832,32.4516644062832,0,TRUE,0.28191764626829,2.66344603563009e-13,0.113244069751996,TRUE,"Fair",1,"sparse",0.1,1
525,30.5740906862974,4.60325750744062e-05,2.30613136754282e-05,0.000239506179470445,0.000239506179470445,32.4516530669567,32.4516530669567,0,TRUE,0.28088908670893,2.41473401497666e-13,0.113237400498831,TRUE,"Fair",1,"sparse",0.1,1
526,30.5740446537224,4.5674812600538e-05,2.28820568087011e-05,0.000238182885141215,0.000238182885141215,32.4516418663224,32.4516418663224,0,TRUE,0.279864487066429,1.31011113281201e-13,0.113230781280414,TRUE,"Fair",1,"sparse",0.1,1
527,30.5739989789098,4.53200269312504e-05,2.27042918162494e-05,0.000236868249142338,0.000236868249142338,32.4516308027234,32.4516308027234,0,TRUE,0.278843829795907,1.42590537778583e-13,0.113224211659719,TRUE,"Fair",1,"sparse",0.1,1
528,30.5739536588828,4.49681907035426e-05,2.25280049740611e-05,0.000235562208135765,0.000235562208135765,32.451619874523,32.451619874523,0,TRUE,0.277827097459691,1.53491584033058e-13,0.113217691204775,TRUE,"Fair",1,"sparse",0.1,1
529,30.5739086906921,4.46192768137621e-05,2.23531827015687e-05,0.000234264699273194,0.000234264699273194,32.4516090801039,32.4516090801039,0,TRUE,0.276814272726334,1.25912161874366e-13,0.113211219488587,TRUE,"Fair",1,"sparse",0.1,1
530,30.5738640714153,4.42732584744476e-05,2.21798115599833e-05,0.000232975660193293,0.000232975660193293,32.4515984178685,32.4515984178685,0,TRUE,0.27580533836934,1.48114359862031e-13,0.113204796089051,TRUE,"Fair",1,"sparse",0.1,1
531,30.5738197981568,4.39301091361699e-05,2.20078782505172e-05,0.000231695029018314,0.000231695029018314,32.4515878862384,32.4515878862384,0,TRUE,0.274800277266176,1.82334801013434e-13,0.113198420588879,TRUE,"Fair",1,"sparse",0.1,1
532,30.5737758680477,4.35898025692438e-05,2.18373696127284e-05,0.000230422744349536,0.000230422744349536,32.451577483654,32.451577483654,0,TRUE,0.27379907239724,3.44670444449502e-13,0.113192092575524,TRUE,"Fair",1,"sparse",0.1,1
533,30.5737322782451,4.32523127784634e-05,2.16682726229589e-05,0.000229158745264201,0.000229158745264201,32.4515672085748,32.4515672085748,0,TRUE,0.272801706844699,1.71660358159283e-13,0.113185811641101,TRUE,"Fair",1,"sparse",0.1,1
534,30.5736890259324,4.29176140634979e-05,2.15005743924547e-05,0.000227902971311903,0.000227902971311903,32.4515570594785,32.4515570594785,0,TRUE,0.271808163791508,1.40474431740001e-13,0.113179577382314,TRUE,"Fair",1,"sparse",0.1,1
535,30.5736461083183,4.25856809833647e-05,2.13342621660712e-05,0.000226655362511027,0.000226655362511027,32.4515470348614,32.4515470348614,0,TRUE,0.270818426520518,1.91663569429433e-13,0.113173389400383,TRUE,"Fair",1,"sparse",0.1,1
536,30.5736035226373,4.2256488345771e-05,2.11693233204133e-05,0.00022541585934404,0.00022541585934404,32.4515371332375,32.4515371332375,0,TRUE,0.269832478413319,2.45056355884871e-13,0.113167247300979,TRUE,"Fair",1,"sparse",0.1,1
537,30.573561266149,4.19300112319831e-05,2.10057453624833e-05,0.000224184402756663,0.000224184402756663,32.4515273531389,32.4515273531389,0,TRUE,0.268850302949279,1.946810068463e-13,0.113161150694146,TRUE,"Fair",1,"sparse",0.1,1
538,30.5735193361377,4.16062249897209e-05,2.08435159279636e-05,0.000222960934151413,0.000222960934151413,32.4515176931152,32.4515176931152,0,TRUE,0.267871883704719,1.61475073586421e-13,0.113155099194238,TRUE,"Fair",1,"sparse",0.1,1
539,30.5734777299127,4.12851052047358e-05,2.06826227797997e-05,0.000221745395386047,0.000221745395386047,32.4515081517335,32.4515081517335,0,TRUE,0.266897204351827,2.23355691153596e-13,0.113149092419853,TRUE,"Fair",1,"sparse",0.1,1
540,30.5734364448075,4.09666277150222e-05,2.05230538066698e-05,0.000220537728769114,0.000220537728769114,32.451498727578,32.451498727578,0,TRUE,0.265926248657798,1.24340349677791e-13,0.113143129993766,TRUE,"Fair",1,"sparse",0.1,1
541,30.5733954781798,4.06507686001589e-05,2.03647970214791e-05,0.000219337877056831,0.000219337877056831,32.4514894192499,32.4514894192499,0,TRUE,0.264959000483901,2.19282359847199e-13,0.113137211542864,TRUE,"Fair",1,"sparse",0.1,1
542,30.5733548274112,4.03375042061782e-05,2.02078405599824e-05,0.000218145783449999,0.000218145783449999,32.4514802253671,32.4514802253671,0,TRUE,0.263995443784646,1.32768900886871e-13,0.113131336698087,TRUE,"Fair",1,"sparse",0.1,1
543,30.573314489907,4.00268110993807e-05,2.00521726791576e-05,0.00021696139158985,0.00021696139158985,32.4514711445641,32.4514711445641,0,TRUE,0.263035562606759,1.3133399314552e-13,0.113125505094362,TRUE,"Fair",1,"sparse",0.1,1
544,30.5732744630959,3.9718666105415e-05,1.98977817560067e-05,0.000215784645554332,0.000215784645554332,32.4514621754918,32.4514621754918,0,TRUE,0.262079341088508,2.5955593518839e-13,0.113119716370547,TRUE,"Fair",1,"sparse",0.1,1
545,30.5732347444298,3.94130462666453e-05,1.97446562859759e-05,0.000214615489856834,0.000214615489856834,32.451453316817,32.451453316817,0,TRUE,0.261126763458651,2.54190753956886e-13,0.11311397016937,TRUE,"Fair",1,"sparse",0.1,1
546,30.5731953313835,3.9109928859915e-05,1.95927848816751e-05,0.000213453869440099,0.000213453869440099,32.4514445672228,32.4514445672228,0,TRUE,0.260177814035729,2.52869585559641e-13,0.11310826613737,TRUE,"Fair",1,"sparse",0.1,1
547,30.5731562214547,3.88092914143101e-05,1.94421562714798e-05,0.000212299729675187,0.000212299729675187,32.4514359254078,32.4514359254078,0,TRUE,0.259232477227248,1.85330401063464e-13,0.113102603924845,TRUE,"Fair",1,"sparse",0.1,1
548,30.5731174121633,3.85111116614212e-05,1.92927592981667e-05,0.000211153016354945,0.000211153016354945,32.4514273900862,32.4514273900862,0,TRUE,0.258290737528794,1.52924217351788e-13,0.113096983185789,TRUE,"Fair",1,"sparse",0.1,1
549,30.5730789010516,3.82153675744235e-05,1.91445829175964e-05,0.000210013675696104,0.000210013675696104,32.4514189599875,32.4514189599875,0,TRUE,0.257352579523183,1.48842271913796e-13,0.113091403577845,TRUE,"Fair",1,"sparse",0.1,1
550,30.573040685684,3.79220373538658e-05,1.89976161973718e-05,0.000208881654329861,0.000208881654329861,32.4514106338566,32.4514106338566,0,TRUE,0.256417987879855,1.49407071108486e-13,0.113085864762246,TRUE,"Fair",1,"sparse",0.1,1
551,30.5730027636467,3.76310993921436e-05,1.885184831566e-05,0.000207756899303073,0.000207756899303073,32.4514024104531,32.4514024104531,0,TRUE,0.255486947353967,1.81408674330107e-13,0.113080366403765,TRUE,"Fair",1,"sparse",0.1,1
552,30.5729651325473,3.73425323267895e-05,1.87072685596737e-05,0.00020663935807296,0.00020663935807296,32.4513942885517,32.4513942885517,0,TRUE,0.254559442785601,3.06471835862986e-13,0.113074908170665,TRUE,"Fair",1,"sparse",0.1,1
553,30.572927790015,3.70563150120518e-05,1.85638663247377e-05,0.000205528978503994,0.000205528978503994,32.4513862669413,32.4513862669413,0,TRUE,0.253635459099181,2.07973604202467e-13,0.113069489734646,TRUE,"Fair",1,"sparse",0.1,1
554,30.5728907336999,3.67724264975777e-05,1.84216311127283e-05,0.000204425708865549,0.000204425708865549,32.4513783444257,32.4513783444257,0,TRUE,0.252714981302477,1.6621680913668e-13,0.113064110770796,TRUE,"Fair",1,"sparse",0.1,1
555,30.5728539612735,3.64908460461777e-05,1.82805525310323e-05,0.000203329497827755,0.000203329497827755,32.4513705198227,32.4513705198227,0,TRUE,0.251797994486146,2.00713509624177e-13,0.113058770957543,TRUE,"Fair",1,"sparse",0.1,1
556,30.5728174704274,3.62115531409302e-05,1.81406202912789e-05,0.000202240294458821,0.000202240294458821,32.4513627919641,32.4513627919641,0,TRUE,0.250884483822818,1.0630308776669e-13,0.113053469976611,TRUE,"Fair",1,"sparse",0.1,1
557,30.5727812588743,3.59345274567602e-05,1.80018242081709e-05,0.000201158048222324,0.000201158048222324,32.451355159696,32.451355159696,0,TRUE,0.249974434566462,2.11625513443917e-13,0.113048207512964,TRUE,"Fair",1,"sparse",0.1,1
558,30.5727453243468,3.56597488853083e-05,1.78641541982972e-05,0.000200082708972799,0.000200082708972799,32.4513476218778,32.4513476218778,0,TRUE,0.249067832051728,2.25834882302089e-13,0.113042983254772,TRUE,"Fair",1,"sparse",0.1,1
559,30.5727096645979,3.5387197506509e-05,1.77276002789066e-05,0.000199014226953822,0.000199014226953822,32.4513401773828,32.4513401773828,0,TRUE,0.248164661693157,1.51083957135709e-13,0.113037796893356,TRUE,"Fair",1,"sparse",0.1,1
560,30.5726742774004,3.51168536028013e-05,1.75921525668089e-05,0.000197952552794738,0.000197952552794738,32.4513328250976,32.4513328250976,0,TRUE,0.247264908984601,1.05271137934644e-13,0.113032648123149,TRUE,"Fair",1,"sparse",0.1,1
561,30.5726391605468,3.48486976555762e-05,1.74578012772952e-05,0.000196897637506552,0.000196897637506552,32.4513255639219,32.4513255639219,0,TRUE,0.24636855949851,1.32466744048183e-13,0.113027536641655,TRUE,"Fair",1,"sparse",0.1,1
562,30.5726043118492,3.45827103451768e-05,1.73245367229007e-05,0.000195849432480746,0.000195849432480746,32.4513183927688,32.4513183927688,0,TRUE,0.245475598885281,1.63082305791672e-13,0.113022462149399,TRUE,"Fair",1,"sparse",0.1,1
563,30.5725697291388,3.43188725224763e-05,1.71923493123685e-05,0.000194807889483826,0.000194807889483826,32.4513113105641,32.4513113105641,0,TRUE,0.244586012872629,1.84723395870581e-13,0.113017424349894,TRUE,"Fair",1,"sparse",0.1,1
564,30.5725354102663,3.40571652586164e-05,1.70612295495898e-05,0.000193772960657164,0.000193772960657164,32.4513043162463,32.4513043162463,0,TRUE,0.243699787264881,1.83042078945132e-13,0.113012422949592,TRUE,"Fair",1,"sparse",0.1,1
565,30.572501353101,3.37975697917159e-05,1.69311680324346e-05,0.000192744598511538,0.000192744598511538,32.4512974087669,32.4512974087669,0,TRUE,0.242816907942412,1.67362193738538e-13,0.113007457657851,TRUE,"Fair",1,"sparse",0.1,1
566,30.5724675555312,3.35400675410824e-05,1.68021554517608e-05,0.000191722755925509,0.000191722755925509,32.4512905870893,32.4512905870893,0,TRUE,0.241937360861049,2.50869264772512e-13,0.11300252818689,TRUE,"Fair",1,"sparse",0.1,1
567,30.5724340154637,3.32846401285281e-05,1.66741825903415e-05,0.000190707386142199,0.000190707386142199,32.4512838501898,32.4512838501898,0,TRUE,0.241061132051364,1.32107059114064e-13,0.112997634251756,TRUE,"Fair",1,"sparse",0.1,1
568,30.5724007308236,3.30312693428425e-05,1.65472403218123e-05,0.000189698442765333,0.000189698442765333,32.4512771970564,32.4512771970564,0,TRUE,0.240188207618172,1.68240766815454e-13,0.11299277557028,TRUE,"Fair",1,"sparse",0.1,1
569,30.5723676995542,3.27799371575566e-05,1.64213196097163e-05,0.000188695879759152,0.000188695879759152,32.4512706266894,32.4512706266894,0,TRUE,0.239318573739812,2.07575771657209e-13,0.112987951863044,TRUE,"Fair",1,"sparse",0.1,1
570,30.5723349196171,3.25306257238367e-05,1.62964115063906e-05,0.000187699651442049,0.000187699651442049,32.4512641381007,32.4512641381007,0,TRUE,0.238452216667675,1.32369690186052e-13,0.112983162853341,TRUE,"Fair",1,"sparse",0.1,1
571,30.5723023889913,3.22833173598269e-05,1.61725071520589e-05,0.000186709712485871,0.000186709712485871,32.4512577303142,32.4512577303142,0,TRUE,0.23758912272557,1.65554509551495e-13,0.112978408267145,TRUE,"Fair",1,"sparse",0.1,1
572,30.572270105674,3.20379945648597e-05,1.60495977737873e-05,0.000185726017912285,0.000185726017912285,32.4512514023653,32.4512514023653,0,TRUE,0.236729278309168,1.76055803639048e-13,0.112973687833068,TRUE,"Fair",1,"sparse",0.1,1
573,30.5722380676794,3.1794640015903e-05,1.59276746845198e-05,0.000184748523090777,0.000184748523090777,32.4512451533008,32.4512451533008,0,TRUE,0.235872669885381,1.29905221635773e-13,0.11296900128233,TRUE,"Fair",1,"sparse",0.1,1
574,30.5722062730394,3.15532365426918e-05,1.58067292822298e-05,0.000183777183734896,0.000183777183734896,32.4512389821787,32.4512389821787,0,TRUE,0.235019283991929,9.50451585396797e-14,0.112964348348726,TRUE,"Fair",1,"sparse",0.1,1
575,30.5721747198029,3.13137671525965e-05,1.56867530487645e-05,0.00018281195589927,0.00018281195589927,32.4512328880684,32.4512328880684,0,TRUE,0.234169107236637,2.01131245138947e-13,0.112959728768589,TRUE,"Fair",1,"sparse",0.1,1
576,30.5721434060357,3.10762150164123e-05,1.55677375491102e-05,0.000181852795978772,0.000181852795978772,32.4512268700502,32.4512268700502,0,TRUE,0.233322126296997,1.82842662396301e-13,0.112955142280758,TRUE,"Fair",1,"sparse",0.1,1
577,30.5721123298207,3.08405634790176e-05,1.54496744303437e-05,0.000180899660703306,0.000180899660703306,32.4512209272152,32.4512209272152,0,TRUE,0.23247832791959,1.87287731191141e-13,0.112950588626549,TRUE,"Fair",1,"sparse",0.1,1
578,30.5720814892572,3.06067960202938e-05,1.53325554208009e-05,0.000179952507136256,0.000179952507136256,32.4512150586656,32.4512150586656,0,TRUE,0.231637698919584,2.14830583077684e-13,0.112946067549719,TRUE,"Fair",1,"sparse",0.1,1
579,30.5720508824612,3.03748963119688e-05,1.52163723290526e-05,0.000179011292672252,0.000179011292672252,32.4512092635138,32.4512092635138,0,TRUE,0.230800226180163,1.85843240783527e-13,0.112941578796437,TRUE,"Fair",1,"sparse",0.1,1
580,30.5720205075649,3.0144848167879e-05,1.51011170432363e-05,0.000178075975034089,0.000178075975034089,32.451203540883,32.451203540883,0,TRUE,0.229965896652069,1.88925278780983e-13,0.112937122115253,TRUE,"Fair",1,"sparse",0.1,1
581,30.5719903627167,2.99166355546276e-05,1.49867815299031e-05,0.000177146512268736,0.000177146512268736,32.4511978899068,32.4511978899068,0,TRUE,0.229134697353037,1.44612726181324e-13,0.112932697257068,TRUE,"Fair",1,"sparse",0.1,1
582,30.5719604460812,2.96902426022427e-05,1.48733578334124e-05,0.000176222862747621,0.000176222862747621,32.4511923097288,32.4511923097288,0,TRUE,0.228306615367302,1.62743893462069e-13,0.112928303975105,TRUE,"Fair",1,"sparse",0.1,1
583,30.5719307558386,2.94656535970717e-05,1.4760838074896e-05,0.00017530498516094,0.00017530498516094,32.4511867995031,32.4511867995031,0,TRUE,0.227481637845186,1.64970678957633e-13,0.112923942024879,TRUE,"Fair",1,"sparse",0.1,1
584,30.571901290185,2.92428529640176e-05,1.46492144514865e-05,0.000174392838517412,0.000174392838517412,32.4511813583936,32.4511813583936,0,TRUE,0.226659752002427,1.86719853032097e-13,0.112919611164169,TRUE,"Fair",1,"sparse",0.1,1
585,30.571872047332,2.90218252843033e-05,1.45384792355032e-05,0.000173486382139935,0.000173486382139935,32.451175985574,32.451175985574,0,TRUE,0.225840945119897,1.53361214181868e-13,0.112915311152989,TRUE,"Fair",1,"sparse",0.1,1
586,30.5718430255067,2.88025553025761e-05,1.44286247735152e-05,0.000172585575664094,0.000172585575664094,32.4511706802279,32.4511706802279,0,TRUE,0.225025204542984,1.40302536180667e-13,0.112911041753562,TRUE,"Fair",1,"sparse",0.1,1
587,30.5718142229514,2.8585027870065e-05,1.43196434857069e-05,0.000171690379035893,0.000171690379035893,32.4511654415487,32.4511654415487,0,TRUE,0.22421251768115,1.08292618217658e-13,0.112906802730292,TRUE,"Fair",1,"sparse",0.1,1
588,30.5717856379235,2.83692280369507e-05,1.42115278649037e-05,0.000170800752507028,0.000170800752507028,32.451160268739,32.451160268739,0,TRUE,0.223402872007506,1.19822135330303e-13,0.112902593849736,TRUE,"Fair",1,"sparse",0.1,1
589,30.5717572686955,2.81551409528902e-05,1.41042704759432e-05,0.000169916656636232,0.000169916656636232,32.4511551610112,32.4511551610112,0,TRUE,0.222596255058287,2.68676283246394e-13,0.112898414880582,TRUE,"Fair",1,"sparse",0.1,1
590,30.5717291135546,2.79427519274122e-05,1.39978639546497e-05,0.000169038052283074,0.000169038052283074,32.4511501175867,32.4511501175867,0,TRUE,0.221792654432405,4.1207616247896e-13,0.112894265593618,TRUE,"Fair",1,"sparse",0.1,1
591,30.5717011708026,2.77320464086017e-05,1.38923010074219e-05,0.000168164900607641,0.000168164900607641,32.4511451376962,32.4511451376962,0,TRUE,0.220992057791094,1.83865830296605e-13,0.112890145761709,TRUE,"Fair",1,"sparse",0.1,1
592,30.5716734387562,2.75230099866519e-05,1.37875744100781e-05,0.000167297163067172,0.000167297163067172,32.4511402205797,32.4511402205797,0,TRUE,0.220194452857268,1.27171737389894e-13,0.112886055159773,TRUE,"Fair",1,"sparse",0.1,1
593,30.5716459157462,2.73156283796538e-05,1.36836770073679e-05,0.000166434801414423,0.000166434801414423,32.4511353654859,32.4511353654859,0,TRUE,0.219399827415277,2.48492380171701e-13,0.112881993564754,TRUE,"Fair",1,"sparse",0.1,1
594,30.5716186001178,2.71098874513598e-05,1.35806017121303e-05,0.000165577777694525,0.000165577777694525,32.4511305716725,32.4511305716725,0,TRUE,0.218608169310368,1.88952469217838e-13,0.112877960755603,TRUE,"Fair",1,"sparse",0.1,1
595,30.5715914902304,2.69057731969724e-05,1.34783415045655e-05,0.000164726054241897,0.000164726054241897,32.4511258384059,32.4511258384059,0,TRUE,0.21781946644826,2.29785944845148e-13,0.112873956513246,TRUE,"Fair",1,"sparse",0.1,1
596,30.5715645844572,2.67032717395921e-05,1.33768894315042e-05,0.000163879593681078,0.000163879593681078,32.4511211649614,32.4511211649614,0,TRUE,0.217033706794699,1.34575295001828e-13,0.112869980620568,TRUE,"Fair",1,"sparse",0.1,1
597,30.5715378811855,2.6502369340875e-05,1.32762386057341e-05,0.000163038358920243,0.000163038358920243,32.4511165506224,32.4511165506224,0,TRUE,0.216250878375156,1.95230453477392e-13,0.112866032862386,TRUE,"Fair",1,"sparse",0.1,1
598,30.5715113788161,2.6303067045319e-05,1.31763895537483e-05,0.000162202363451891,0.000162202363451891,32.4511119946521,32.4511119946521,0,TRUE,0.215470969265629,1.49953696029892e-13,0.11286211302543,TRUE,"Fair",1,"sparse",0.1,1
599,30.5714850757491,2.61054262473692e-05,1.30773730980904e-05,0.000161371832779328,0.000161371832779328,32.4511074961525,32.4511074961525,0,TRUE,0.214693966148451,1.47492832412774e-13,0.112858220896753,TRUE,"Fair",1,"sparse",0.1,1
600,30.5714589703228,2.59093410939215e-05,1.29791361268745e-05,0.000160546449941556,0.000160546449941556,32.4511030543574,32.4511030543574,0,TRUE,0.213919851992646,1.93441884090328e-13,0.11285435625863,TRUE,"Fair",1,"sparse",0.1,1
601,30.5714330609817,2.57147984044082e-05,1.28816720416578e-05,0.000159726166567414,0.000159726166567414,32.451098668649,32.451098668649,0,TRUE,0.213148616533248,1.2146720586242e-13,0.112850518905383,TRUE,"Fair",1,"sparse",0.1,1
602,30.5714073461833,2.55217851510281e-05,1.27849743048782e-05,0.000158910939078814,0.000158910939078814,32.4510943384036,32.4510943384036,0,TRUE,0.212380249049035,1.75166560589568e-13,0.112846708634372,TRUE,"Fair",1,"sparse",0.1,1
603,30.5713818243982,2.53302883983508e-05,1.26890364394383e-05,0.000158100726921716,0.000158100726921716,32.4510900629916,32.4510900629916,0,TRUE,0.211614738538823,9.53462164486629e-14,0.112842925244483,TRUE,"Fair",1,"sparse",0.1,1
604,30.5713564941098,2.51402953423963e-05,1.25938520284492e-05,0.000157295491453299,0.000157295491453299,32.4510858417808,32.4510858417808,0,TRUE,0.21085207385581,2.34347344179918e-13,0.112839168535775,TRUE,"Fair",1,"sparse",0.1,1
605,30.5713313538144,2.49517933141874e-05,1.24994147146905e-05,0.000156495195310158,0.000156495195310158,32.4510816741389,32.4510816741389,0,TRUE,0.210092243787984,1.17390204306886e-13,0.112835438309502,TRUE,"Fair",1,"sparse",0.1,1
606,30.5713064020211,2.47647697300124e-05,1.24057182002439e-05,0.000155699802052098,0.000155699802052098,32.4510775594363,32.4510775594363,0,TRUE,0.209335237103562,1.60885090988498e-13,0.11283173436822,TRUE,"Fair",1,"sparse",0.1,1
607,30.5712816372514,2.45792121411625e-05,1.23127562457944e-05,0.000154909275948223,0.000154909275948223,32.4510734970471,32.4510734970471,0,TRUE,0.208581042576772,2.01735929688706e-13,0.112828056515878,TRUE,"Fair",1,"sparse",0.1,1
608,30.5712570580393,2.43951082303795e-05,1.22205226701371e-05,0.00015412358184915,0.00015412358184915,32.4510694863503,32.4510694863503,0,TRUE,0.207829649002843,1.0278067175727e-13,0.112824404557884,TRUE,"Fair",1,"sparse",0.1,1
609,30.571232662931,2.42124457621173e-05,1.2129011349568e-05,0.00015334268510325,0.00015334268510325,32.4510655267301,32.4510655267301,0,TRUE,0.207081045207054,1.64989093043246e-13,0.112820778301138,TRUE,"Fair",1,"sparse",0.1,1
610,30.5712084504853,2.40312126500442e-05,1.20382162172408e-05,0.000152566551494989,0.000152566551494989,32.4510616175767,32.4510616175767,0,TRUE,0.206335220050782,1.42380965596114e-13,0.11281717755406,TRUE,"Fair",1,"sparse",0.1,1
611,30.5711844192726,2.38513968788823e-05,1.19481312626151e-05,0.000151795147206113,0.000151795147206113,32.4510577582862,32.4510577582862,0,TRUE,0.205592162435288,1.123321760789e-13,0.112813602126593,TRUE,"Fair",1,"sparse",0.1,1
612,30.5711605678757,2.36729865754626e-05,1.18587505308925e-05,0.00015102843878034,0.00015102843878034,32.4510539482611,32.4510539482611,0,TRUE,0.204851861304615,1.9729859194466e-13,0.112810051830213,TRUE,"Fair",1,"sparse",0.1,1
613,30.5711368948892,2.34959699803028e-05,1.17700681223699e-05,0.000150266393102166,0.000150266393102166,32.45105018691,32.45105018691,0,TRUE,0.204114305647338,1.30927754025621e-13,0.112806526477917,TRUE,"Fair",1,"sparse",0.1,1
614,30.5711133989192,2.33203354156331e-05,1.16820781919037e-05,0.00014950897737372,0.00014950897737372,32.4510464736484,32.4510464736484,0,TRUE,0.203379484498149,1.29110325057089e-13,0.112803025884226,TRUE,"Fair",1,"sparse",0.1,1
615,30.5710900785838,2.31460713315812e-05,1.15947749483461e-05,0.000148756159102766,0.000148756159102766,32.4510428078978,32.4510428078978,0,TRUE,0.202647386938751,1.35907990438364e-13,0.112799549865175,TRUE,"Fair",1,"sparse",0.1,1
616,30.5710669325124,2.2973166277751e-05,1.1508152653974e-05,0.00014800790608756,0.00014800790608756,32.4510391890865,32.4510391890865,0,TRUE,0.201918002098615,2.43707676782741e-13,0.112796098238307,TRUE,"Fair",1,"sparse",0.1,1
617,30.5710439593461,2.28016089103278e-05,1.14222056239454e-05,0.000147264186408142,0.000147264186408142,32.4510356166494,32.4510356166494,0,TRUE,0.201191319155499,1.94234503134754e-13,0.11279267082266,TRUE,"Fair",1,"sparse",0.1,1
618,30.5710211577372,2.26313879956308e-05,1.13369282256858e-05,0.000146524968414486,0.000146524968414486,32.4510320900276,32.4510320900276,0,TRUE,0.200467327335836,2.24884600686635e-13,0.112789267438761,TRUE,"Fair",1,"sparse",0.1,1
619,30.5709985263492,2.24624923959027e-05,1.12523148784471e-05,0.000145790220722541,0.000145790220722541,32.4510286086689,32.4510286086689,0,TRUE,0.199746015914841,2.95242719179241e-13,0.112785887908614,TRUE,"Fair",1,"sparse",0.1,1
620,30.5709760638568,2.22949110728621e-05,1.11683600526877e-05,0.000145059912205355,0.000145059912205355,32.4510251720274,32.4510251720274,0,TRUE,0.199027374216692,1.28925563227483e-13,0.112782532055688,TRUE,"Fair",1,"sparse",0.1,1
621,30.5709537689458,2.21286331019144e-05,1.10850582695859e-05,0.000144334011988158,0.000144334011988158,32.4510217795637,32.4510217795637,0,TRUE,0.198311391614589,1.18654701779013e-13,0.112779199704912,TRUE,"Fair",1,"sparse",0.1,1
622,30.5709316403127,2.19636476401774e-05,1.1002404100498e-05,0.00014361248944389,0.00014361248944389,32.4510184307446,32.4510184307446,0,TRUE,0.197598057530665,1.44529127738196e-13,0.112775890682652,TRUE,"Fair",1,"sparse",0.1,1
623,30.570909676665,2.17999439691141e-05,1.09203921664359e-05,0.000142895314187613,0.000142895314187613,32.4510151250433,32.4510151250433,0,TRUE,0.196887361435879,1.94612497016003e-13,0.112772604816712,TRUE,"Fair",1,"sparse",0.1,1
624,30.5708878767211,2.16375114447942e-05,1.08390171375954e-05,0.000142182456074157,0.000142182456074157,32.4510118619392,32.4510118619392,0,TRUE,0.196179292849971,1.28145315790467e-13,0.112769341936312,TRUE,"Fair",1,"sparse",0.1,1
625,30.5708662392096,2.14763395263162e-05,1.07582737327597e-05,0.000141473885193381,0.000141473885193381,32.4510086409178,32.4510086409178,0,TRUE,0.195473841341222,1.44776965017544e-13,0.11276610187208,TRUE,"Fair",1,"sparse",0.1,1
626,30.5708447628701,2.13164177758074e-05,1.06781567189118e-05,0.000140769571866846,0.000140769571866846,32.4510054614708,32.4510054614708,0,TRUE,0.194770996526329,7.86061955420421e-14,0.112762884456043,TRUE,"Fair",1,"sparse",0.1,1
627,30.5708234464523,2.11577358477655e-05,1.05986609106334e-05,0.000140069486645649,0.000140069486645649,32.4510023230959,32.4510023230959,0,TRUE,0.19407074807015,1.84414722868349e-13,0.112759689521607,TRUE,"Fair",1,"sparse",0.1,1
628,30.5708022887165,2.10002834926115e-05,1.05197811697285e-05,0.000139373600307585,0.000139373600307585,32.4509992252967,32.4509992252967,0,TRUE,0.193373085685529,1.80134141534449e-13,0.112756516903551,TRUE,"Fair",1,"sparse",0.1,1
629,30.570781288433,2.0844050542479e-05,1.04415124046348e-05,0.000138681883853759,0.000138681883853759,32.4509961675828,32.4509961675828,0,TRUE,0.192677999132989,1.21217027089089e-13,0.112753366438011,TRUE,"Fair",1,"sparse",0.1,1
630,30.5707604443824,2.06890269325299e-05,1.03638495699879e-05,0.000137994308505607,0.000137994308505607,32.4509931494696,32.4509931494696,0,TRUE,0.191985478220611,2.25833017408054e-13,0.11275023796247,TRUE,"Fair",1,"sparse",0.1,1
631,30.5707397553555,2.05352026867445e-05,1.02867876661709e-05,0.00013731084570485,0.00013731084570485,32.4509901704783,32.4509901704783,0,TRUE,0.191295512803637,1.92859552846866e-13,0.112747131315742,TRUE,"Fair",1,"sparse",0.1,1
632,30.5707192201528,2.03825679179204e-05,1.02103217388175e-05,0.000136631467108724,0.000136631467108724,32.4509872301357,32.4509872301357,0,TRUE,0.1906080927843,1.39496525695913e-13,0.112744046337965,TRUE,"Fair",1,"sparse",0.1,1
633,30.5706988375849,2.02311128347787e-05,1.01344468783672e-05,0.000135956144588988,0.000135956144588988,32.4509843279745,32.4509843279745,0,TRUE,0.189923208111561,1.21366178511358e-13,0.112740982870583,TRUE,"Fair",1,"sparse",0.1,1
634,30.5706786064721,2.00808277242004e-05,1.00591582196129e-05,0.000135284850230786,0.000135284850230786,32.4509814635326,32.4509814635326,0,TRUE,0.189240848780758,1.46960915196764e-13,0.112737940756337,TRUE,"Fair",1,"sparse",0.1,1
635,30.5706585256443,1.99317029654367e-05,9.98445094121384e-06,0.000134617556327857,0.000134617556327857,32.4509786363536,32.4509786363536,0,TRUE,0.188561004833484,2.48947684432641e-13,0.11273491983925,TRUE,"Fair",1,"sparse",0.1,1
636,30.5706385939414,1.97837290265568e-05,9.91032026529213e-06,0.000133954235383213,0.000133954235383213,32.4509758459867,32.4509758459867,0,TRUE,0.187883666357208,3.44426981902987e-13,0.112731919964618,TRUE,"Fair",1,"sparse",0.1,1
637,30.5706188102123,1.96368964537896e-05,9.83676145699446e-06,0.000133294860107261,0.000133294860107261,32.4509730919861,32.4509730919861,0,TRUE,0.18720882348498,1.8882175769187e-13,0.112728940978996,TRUE,"Fair",1,"sparse",0.1,1
638,30.5705991733159,1.94911958963928e-05,9.76376982401395e-06,0.000132639403412636,0.000132639403412636,32.4509703739117,32.4509703739117,0,TRUE,0.186536466395326,2.30397494398029e-13,0.112725982730187,TRUE,"Fair",1,"sparse",0.1,1
639,30.57057968212,1.93466180675728e-05,9.6913407162187e-06,0.000131987838416901,0.000131987838416901,32.4509676913283,32.4509676913283,0,TRUE,0.185866585311791,1.74759316856241e-13,0.112723045067227,TRUE,"Fair",1,"sparse",0.1,1
640,30.5705603355019,1.92031537658011e-05,9.61946952517083e-06,0.000131340138437167,0.000131340138437167,32.4509650438062,32.4509650438062,0,TRUE,0.185199170502762,2.60178972534205e-13,0.112720127840377,TRUE,"Fair",1,"sparse",0.1,1
641,30.5705411323482,1.90607938819198e-05,9.54815168372305e-06,0.000130696276990888,0.000130696276990888,32.4509624309205,32.4509624309205,0,TRUE,0.184534212281189,1.96323682582562e-13,0.112717230901108,TRUE,"Fair",1,"sparse",0.1,1
642,30.5705220715543,1.89195293884836e-05,9.4773826656518e-06,0.000130056227792864,0.000130056227792864,32.4509598522516,32.4509598522516,0,TRUE,0.183871701004318,2.10973601080158e-13,0.112714354102093,TRUE,"Fair",1,"sparse",0.1,1
643,30.5705031520249,1.87793513291012e-05,9.40715798513861e-06,0.000129419964752676,0.000129419964752676,32.4509573073847,32.4509573073847,0,TRUE,0.183211627073469,2.18914164561315e-13,0.112711497297191,TRUE,"Fair",1,"sparse",0.1,1
644,30.5704843726736,1.86402508361994e-05,9.3374731965094e-06,0.000128787461975642,0.000128787461975642,32.4509547959102,32.4509547959102,0,TRUE,0.182553980933663,3.36100510286368e-13,0.112708660341438,TRUE,"Fair",1,"sparse",0.1,1
645,30.5704657324227,1.85022191097062e-05,9.26832389368814e-06,0.000128158693759279,0.000128158693759279,32.4509523174231,32.4509523174231,0,TRUE,0.181898753073455,1.70599283382934e-13,0.112705843091037,TRUE,"Fair",1,"sparse",0.1,1
646,30.5704472302036,1.83652474454732e-05,9.19970570989631e-06,0.000127533634591051,0.000127533634591051,32.4509498715233,32.4509498715233,0,TRUE,0.181245934024666,1.88955592492426e-13,0.112703045403343,TRUE,"Fair",1,"sparse",0.1,1
647,30.5704288649562,1.82293272033007e-05,9.13161431724915e-06,0.000126912259149495,0.000126912259149495,32.4509474578155,32.4509474578155,0,TRUE,0.180595514362086,1.31969528987766e-13,0.112700267136854,TRUE,"Fair",1,"sparse",0.1,1
648,30.570410635629,1.80944498211488e-05,9.06404542630183e-06,0.000126294542299884,0.000126294542299884,32.4509450759092,32.4509450759092,0,TRUE,0.179947484703216,2.48892131015557e-13,0.112697508151203,TRUE,"Fair",1,"sparse",0.1,1
649,30.5703925411791,1.79606068151372e-05,8.99699478575827e-06,0.000125680459094185,0.000125680459094185,32.4509427254182,32.4509427254182,0,TRUE,0.179301835708082,1.57408729672573e-13,0.112694768307141,TRUE,"Fair",1,"sparse",0.1,1
650,30.5703745805723,1.78277897866508e-05,8.93045818202332e-06,0.000125069984769775,0.000125069984769775,32.4509404059612,32.4509404059612,0,TRUE,0.178658558078883,2.03090112659115e-13,0.11269204746653,TRUE,"Fair",1,"sparse",0.1,1
651,30.5703567527825,1.76959903832596e-05,8.86443143884485e-06,0.000124463094746387,0.000124463094746387,32.4509381171614,32.4509381171614,0,TRUE,0.178017642559844,1.6964117573057e-13,0.112689345492332,TRUE,"Fair",1,"sparse",0.1,1
652,30.5703390567922,1.75652003697735e-05,8.79891041696322e-06,0.000123859764625903,0.000123859764625903,32.4509358586463,32.4509358586463,0,TRUE,0.177379079936888,9.31256360586282e-14,0.112686662248598,TRUE,"Fair",1,"sparse",0.1,1
653,30.5703214915918,1.74354115323183e-05,8.73389101374714e-06,0.000123259970191308,0.000123259970191308,32.450933630048,32.450933630048,0,TRUE,0.176742861037414,1.20409498958132e-13,0.112683997600457,TRUE,"Fair",1,"sparse",0.1,1
654,30.5703040561803,1.73066157813651e-05,8.66936916278424e-06,0.000122663687403415,0.000122663687403415,32.4509314310028,32.4509314310028,0,TRUE,0.176108976730073,1.96793361433111e-13,0.112681351414108,TRUE,"Fair",1,"sparse",0.1,1
655,30.5702867495645,1.71788050558064e-05,8.60534083357525e-06,0.000122070892402024,0.000122070892402024,32.4509292611514,32.4509292611514,0,TRUE,0.17547741792447,1.25014564545602e-13,0.112678723556806,TRUE,"Fair",1,"sparse",0.1,1
656,30.5702695707594,1.70519713869055e-05,8.54180203115071e-06,0.000121481561501653,0.000121481561501653,32.4509271201388,32.4509271201388,0,TRUE,0.174848175571012,2.63470763278863e-13,0.112676113896856,TRUE,"Fair",1,"sparse",0.1,1
657,30.570252518788,1.69261068840854e-05,8.47874879573961e-06,0.000120895671192826,0.000120895671192826,32.4509250076142,32.4509250076142,0,TRUE,0.174221240660553,1.58531078285047e-13,0.112673522303601,TRUE,"Fair",1,"sparse",0.1,1
658,30.5702355926812,1.68012036994014e-05,8.41617720239536e-06,0.000120313198138311,0.000120313198138311,32.4509229232309,32.4509229232309,0,TRUE,0.173596604224307,1.24358765516493e-13,0.112670948647412,TRUE,"Fair",1,"sparse",0.1,1
659,30.5702187914775,1.66772540772797e-05,8.35408336067476e-06,0.000119734119172918,0.000119734119172918,32.4509208666463,32.4509208666463,0,TRUE,0.172974257333473,1.59837142839763e-13,0.112668392799677,TRUE,"Fair",1,"sparse",0.1,1
660,30.5702021142234,1.65542503225424e-05,8.29246341429989e-06,0.000119158411303095,0.000119158411303095,32.450918837522,32.450918837522,0,TRUE,0.172354191099031,9.20889763808701e-14,0.112665854632796,TRUE,"Fair",1,"sparse",0.1,1
661,30.5701855599731,1.64321848075133e-05,8.23131354082086e-06,0.000118586051703536,0.000118586051703536,32.4509168355234,32.4509168355234,0,TRUE,0.17173639667161,2.28159597589253e-13,0.112663334020167,TRUE,"Fair",1,"sparse",0.1,1
662,30.5701691277882,1.63110499684649e-05,8.17062995128698e-06,0.000118017017717276,0.000118017017717276,32.4509148603201,32.4509148603201,0,TRUE,0.17112086524113,9.31593024144493e-14,0.112660830836179,TRUE,"Fair",1,"sparse",0.1,1
663,30.5701528167383,1.61908383091713e-05,8.11040888988979e-06,0.000117451286854484,0.000117451286854484,32.4509129115853,32.4509129115853,0,TRUE,0.170507588036641,1.76320348125169e-13,0.1126583449562,TRUE,"Fair",1,"sparse",0.1,1
664,30.5701366259,1.60715424009084e-05,8.05064663370619e-06,0.000116888836789628,0.000116888836789628,32.4509109889964,32.4509109889964,0,TRUE,0.169896556326074,2.80437183800642e-13,0.112655876256573,TRUE,"Fair",1,"sparse",0.1,1
665,30.5701205543576,1.59531548860059e-05,7.99133949226729e-06,0.000116329645362026,0.000116329645362026,32.4509090922345,32.4509090922345,0,TRUE,0.169287761416077,2.16471509775755e-13,0.1126534246146,TRUE,"Fair",1,"sparse",0.1,1
666,30.5701046012027,1.58356684565319e-05,7.93248380739379e-06,0.00011577369057323,0.00011577369057323,32.4509072209843,32.4509072209843,0,TRUE,0.168681194651703,2.12624007896229e-13,0.112650989908539,TRUE,"Fair",1,"sparse",0.1,1
667,30.5700887655342,1.57190758756087e-05,7.87407595272289e-06,0.000115220950586622,0.000115220950586622,32.4509053749345,32.4509053749345,0,TRUE,0.16807684741623,1.58438079440277e-13,0.112648572017594,TRUE,"Fair",1,"sparse",0.1,1
668,30.5700730464583,1.56033699774127e-05,7.81611233354888e-06,0.000114671403726091,0.000114671403726091,32.4509035537774,32.4509035537774,0,TRUE,0.167474711130973,2.94235567172747e-13,0.112646170821902,TRUE,"Fair",1,"sparse",0.1,1
669,30.5700574430884,1.54885436387531e-05,7.75858938634773e-06,0.000114125028472884,0.000114125028472884,32.4509017572088,32.4509017572088,0,TRUE,0.166874777255022,1.37265887847403e-13,0.112643786202532,TRUE,"Fair",1,"sparse",0.1,1
670,30.5700419545447,1.53745898181512e-05,7.70150357866961e-06,0.000113581803468624,0.000113581803468624,32.4508999849283,32.4508999849283,0,TRUE,0.16627703728502,1.48161347125945e-13,0.112641418041467,TRUE,"Fair",1,"sparse",0.1,1
671,30.5700265799549,1.52615015274193e-05,7.64485140867092e-06,0.000113041707509753,0.000113041707509753,32.4508982366389,32.4508982366389,0,TRUE,0.165681482755026,1.28964043791552e-13,0.112639066221605,TRUE,"Fair",1,"sparse",0.1,1
672,30.5700113184534,1.51492718316604e-05,7.58862940491555e-06,0.000112504719547741,0.000112504719547741,32.4508965120473,32.4508965120473,0,TRUE,0.165088105236231,2.15928248241736e-13,0.112636730626745,TRUE,"Fair",1,"sparse",0.1,1
673,30.5699961691816,1.50378938776896e-05,7.5328341260418e-06,0.000111970818688956,0.000111970818688956,32.4508948108635,32.4508948108635,0,TRUE,0.164496896336752,3.48868309191089e-13,0.112634411141578,TRUE,"Fair",1,"sparse",0.1,1
674,30.5699811312877,1.49273608407441e-05,7.47746216047171e-06,0.000111439984192633,0.000111439984192633,32.4508931328009,32.4508931328009,0,TRUE,0.163907847701435,1.76989306839316e-13,0.112632107651684,TRUE,"Fair",1,"sparse",0.1,1
675,30.5699662039268,1.48176659848787e-05,7.42251012614211e-06,0.000110912195469269,0.000110912195469269,32.4508914775765,32.4508914775765,0,TRUE,0.163320951011685,1.78194013107377e-13,0.112629820043519,TRUE,"Fair",1,"sparse",0.1,1
676,30.5699513862609,1.47088026096753e-05,7.3679746702433e-06,0.000110387432080688,0.000110387432080688,32.4508898449105,32.4508898449105,0,TRUE,0.16273619798523,2.64338433721648e-13,0.112627548204411,TRUE,"Fair",1,"sparse",0.1,1
677,30.5699366774582,1.46007640822177e-05,7.31385246885579e-06,0.00010986567373735,0.00010986567373735,32.4508882345264,32.4508882345264,0,TRUE,0.1621535803759,2.48051733275522e-13,0.112625292022547,TRUE,"Fair",1,"sparse",0.1,1
678,30.5699220766942,1.44935438335381e-05,7.2601402267652e-06,0.000109346900298405,0.000109346900298405,32.450886646151,32.450886646151,0,TRUE,0.161573089973444,2.290827191463e-13,0.112623051386972,TRUE,"Fair",1,"sparse",0.1,1
679,30.5699075831503,1.43871353373015e-05,7.2068346771212e-06,0.000108831091769605,0.000108831091769605,32.4508850795144,32.4508850795144,0,TRUE,0.160994718603354,1.83499564124303e-13,0.112620826187576,TRUE,"Fair",1,"sparse",0.1,1
680,30.569893196015,1.42815321311218e-05,7.15393258121275e-06,0.000108318228303144,0.000108318228303144,32.4508835343498,32.4508835343498,0,TRUE,0.160418458126608,1.77304805248893e-13,0.112618616315087,TRUE,"Fair",1,"sparse",0.1,1
681,30.5698789144829,1.41767278165617e-05,7.10143072817156e-06,0.000107808290196131,0.000107808290196131,32.4508820103935,32.4508820103935,0,TRUE,0.159844300439532,2.42388153258358e-13,0.112616421661068,TRUE,"Fair",1,"sparse",0.1,1
682,30.569864737755,1.40727160271581e-05,7.04932593472191e-06,0.000107301257889034,0.000107301257889034,32.4508805073851,32.4508805073851,0,TRUE,0.159272237473574,2.25632043413128e-13,0.112614242117902,TRUE,"Fair",1,"sparse",0.1,1
683,30.569850665039,1.39694904746079e-05,6.9976150448862e-06,0.000106797111965245,0.000106797111965245,32.4508790250673,32.4508790250673,0,TRUE,0.158702261195106,1.08520110349695e-13,0.112612077578793,TRUE,"Fair",1,"sparse",0.1,1
684,30.5698366955485,1.38670449096878e-05,6.94629492977812e-06,0.000106295833149608,0.000106295833149608,32.4508775631855,32.4508775631855,0,TRUE,0.158134363605289,1.4330636887083e-13,0.112609927937752,TRUE,"Fair",1,"sparse",0.1,1
685,30.5698228285036,1.37653731329124e-05,6.89536248729549e-06,0.000105797402307308,0.000105797402307308,32.4508761214885,32.4508761214885,0,TRUE,0.157568536739775,1.116734679379e-13,0.112607793089593,TRUE,"Fair",1,"sparse",0.1,1
686,30.5698090631305,1.36644690300614e-05,6.84481464190656e-06,0.000105301800442838,0.000105301800442838,32.4508746997278,32.4508746997278,0,TRUE,0.157004772668632,1.50026929052595e-13,0.112605672929928,TRUE,"Fair",1,"sparse",0.1,1
687,30.5697953986615,1.356432649402e-05,6.7946483443401e-06,0.000104809008699286,0.000104809008699286,32.4508732976581,32.4508732976581,0,TRUE,0.156443063496054,1.40843160430552e-13,0.112603567355153,TRUE,"Fair",1,"sparse",0.1,1
688,30.569781834335,1.34649395029385e-05,6.74486057141883e-06,0.000104319008356794,0.000104319008356794,32.4508719150367,32.4508719150367,0,TRUE,0.15588340136026,2.19172258183926e-13,0.11260147626245,TRUE,"Fair",1,"sparse",0.1,1
689,30.5697683693955,1.33663020669417e-05,6.69544832574663e-06,0.000103831780831762,0.000103831780831762,32.4508705516241,32.4508705516241,0,TRUE,0.155325778433252,1.39385974577319e-13,0.112599399549773,TRUE,"Fair",1,"sparse",0.1,1
690,30.5697550030934,1.32684082636558e-05,6.64640863548296e-06,0.000103347307675848,0.000103347307675848,32.4508692071833,32.4508692071833,0,TRUE,0.154770186920676,1.52507936263138e-13,0.112597337115845,TRUE,"Fair",1,"sparse",0.1,1
691,30.5697417346851,1.31712522026817e-05,6.59773855413047e-06,0.000102865570574805,0.000102865570574805,32.4508678814804,32.4508678814804,0,TRUE,0.154216619061586,2.3627890434771e-13,0.112595288860151,TRUE,"Fair",1,"sparse",0.1,1
692,30.5697285634329,1.30748280717796e-05,6.5494351602022e-06,0.000102386551346598,0.000102386551346598,32.450866574284,32.450866574284,0,TRUE,0.153665067128316,1.50415814220116e-13,0.112593254682928,TRUE,"Fair",1,"sparse",0.1,1
693,30.5697154886049,1.29791300622628e-05,6.5014955571507e-06,0.000101910231943201,0.000101910231943201,32.4508652853657,32.4508652853657,0,TRUE,0.153115523426261,1.32927215958247e-13,0.112591234485165,TRUE,"Fair",1,"sparse",0.1,1
694,30.5697025094748,1.28841524720258e-05,6.45391687297515e-06,0.000101436594446138,0.000101436594446138,32.4508640144995,32.4508640144995,0,TRUE,0.152567980293731,1.74924624628932e-13,0.112589228168589,TRUE,"Fair",1,"sparse",0.1,1
695,30.5696896253223,1.27898895918577e-05,6.40669626006408e-06,0.000100965621067017,0.000100965621067017,32.4508627614624,32.4508627614624,0,TRUE,0.152022430101771,1.73320938577956e-13,0.112587235635665,TRUE,"Fair",1,"sparse",0.1,1
696,30.5696768354327,1.26963358120236e-05,6.35983089496481e-06,0.000100497294147525,0.000100497294147525,32.4508615260339,32.4508615260339,0,TRUE,0.151478865253936,1.76512597982407e-13,0.112585256789586,TRUE,"Fair",1,"sparse",0.1,1
697,30.5696641390969,1.26034855192358e-05,6.31331797815903e-06,0.000100031596156726,0.000100031596156726,32.450860307996,32.450860307996,0,TRUE,0.150937278186179,3.56777776967575e-13,0.112583291534268,TRUE,"Fair",1,"sparse",0.1,1
698,30.5696515356114,1.25113331961302e-05,6.26715473377653e-06,9.95685096907987e-05,9.95685096907987e-05,32.4508591071334,32.4508591071334,0,TRUE,0.150397661366645,2.91520805884889e-13,0.112581339774344,TRUE,"Fair",1,"sparse",0.1,1
699,30.5696390242782,1.24198733395531e-05,6.22133840948934e-06,9.91080174723508e-05,9.91080174723508e-05,32.4508579232333,32.4508579232333,0,TRUE,0.149860007295527,1.73140301159085e-13,0.112579401415155,TRUE,"Fair",1,"sparse",0.1,1
700,30.5696266044049,1.23291004996418e-05,6.17586627618527e-06,9.86501023492253e-05,9.86501023492253e-05,32.4508567560855,32.4508567560855,0,TRUE,0.149324308504849,2.2547616844055e-13,0.112577476362748,TRUE,"Fair",1,"sparse",0.1,1
701,30.5696142753044,1.22390092798241e-05,6.1307356278291e-06,9.81947472930886e-05,9.81947472930886e-05,32.4508556054821,32.4508556054821,0,TRUE,0.148790557558362,1.72123405639839e-13,0.112575564523871,TRUE,"Fair",1,"sparse",0.1,1
702,30.5696020362951,1.21495943332661e-05,6.08594378117902e-06,9.77419354001083e-05,9.77419354001083e-05,32.450854471218,32.450854471218,0,TRUE,0.148258747051296,1.30991204958145e-13,0.11257366580596,TRUE,"Fair",1,"sparse",0.1,1
703,30.5695898867008,1.20608503344499e-05,6.04148807563579e-06,9.72916498869266e-05,9.72916498869266e-05,32.4508533530902,32.4508533530902,0,TRUE,0.147728869610271,1.24517931347378e-13,0.112571780117139,TRUE,"Fair",1,"sparse",0.1,1
704,30.5695778258504,1.1972772028912e-05,5.99736587297897e-06,9.68438740934159e-05,9.68438740934159e-05,32.4508522508983,32.4508522508983,0,TRUE,0.147200917893086,1.50868425704218e-13,0.112569907366215,TRUE,"Fair",1,"sparse",0.1,1
705,30.5695658530784,1.18853541906105e-05,5.95357455720943e-06,9.63985914789938e-05,9.63985914789938e-05,32.450851164444,32.450851164444,0,TRUE,0.146674884588561,1.20884913413781e-13,0.112568047462668,TRUE,"Fair",1,"sparse",0.1,1
706,30.5695539677242,1.17985916503471e-05,5.9101115343008e-06,9.5955785623026e-05,9.5955785623026e-05,32.4508500935317,32.4508500935317,0,TRUE,0.146150762416385,1.54336293845553e-13,0.112566200316648,TRUE,"Fair",1,"sparse",0.1,1
707,30.5695421691326,1.17124792602397e-05,5.86697423203648e-06,9.55154402235952e-05,9.55154402235952e-05,32.450849037968,32.450849037968,0,TRUE,0.145628544126959,3.1515763138664e-13,0.112564365838969,TRUE,"Fair",1,"sparse",0.1,1
708,30.5695304566533,1.1627011947013e-05,5.82416009976905e-06,9.50775390962717e-05,9.50775390962717e-05,32.4508479975617,32.4508479975617,0,TRUE,0.145108222501206,1.3658654427562e-13,0.112562543941102,TRUE,"Fair",1,"sparse",0.1,1
709,30.5695188296413,1.15421846480501e-05,5.78166660823319e-06,9.46420661743334e-05,9.46420661743334e-05,32.4508469721239,32.4508469721239,0,TRUE,0.144589790350437,1.60278033661892e-13,0.112560734535171,TRUE,"Fair",1,"sparse",0.1,1
710,30.5695072874567,1.14579923611302e-05,5.73949124937505e-06,9.42090055063779e-05,9.42090055063779e-05,32.4508459614679,32.4508459614679,0,TRUE,0.144073240516198,1.96402483485486e-13,0.112558937533949,TRUE,"Fair",1,"sparse",0.1,1
711,30.5694958294643,1.13744301373231e-05,5.69763153611978e-06,9.37783412564454e-05,9.37783412564454e-05,32.4508449654093,32.4508449654093,0,TRUE,0.143558565870106,1.83778714669334e-13,0.112557152850851,TRUE,"Fair",1,"sparse",0.1,1
712,30.5694844550342,1.12914930312513e-05,5.65608500220336e-06,9.33500577029258e-05,9.33500577029258e-05,32.450843983766,32.450843983766,0,TRUE,0.143045759313661,3.84291539842421e-13,0.112555380399925,TRUE,"Fair",1,"sparse",0.1,1
713,30.5694731635412,1.12091761756972e-05,5.6148492019398e-06,9.29241392371713e-05,9.29241392371713e-05,32.4508430163577,32.4508430163577,0,TRUE,0.142534813778136,2.13416141808002e-13,0.112553620095854,TRUE,"Fair",1,"sparse",0.1,1
714,30.569461954365,1.11274747283119e-05,5.57392171010819e-06,9.25005703637891e-05,9.25005703637891e-05,32.4508420630066,32.4508420630066,0,TRUE,0.142025722224408,1.15532705345166e-13,0.112551871853946,TRUE,"Fair",1,"sparse",0.1,1
715,30.5694508268903,1.1046383892932e-05,5.53330012170012e-06,9.20793356988462e-05,9.20793356988462e-05,32.4508411235368,32.4508411235368,0,TRUE,0.141518477642814,2.05184642494544e-13,0.112550135590128,TRUE,"Fair",1,"sparse",0.1,1
716,30.5694397805064,1.09658989018158e-05,5.49298205176316e-06,9.1660419969723e-05,9.1660419969723e-05,32.4508401977745,32.4508401977745,0,TRUE,0.141013073052954,2.7242006007841e-13,0.112548411220946,TRUE,"Fair",1,"sparse",0.1,1
717,30.5694288146075,1.08860150369594e-05,5.45296513519382e-06,9.12438080127412e-05,9.12438080127412e-05,32.4508392855481,32.4508392855481,0,TRUE,0.140509501503605,1.79232074453081e-13,0.112546698663556,TRUE,"Fair",1,"sparse",0.1,1
718,30.5694179285924,1.0806727619439e-05,5.41324702658534e-06,9.0829484774626e-05,9.0829484774626e-05,32.4508383866878,32.4508383866878,0,TRUE,0.140007756072542,1.500537420218e-13,0.112544997835717,TRUE,"Fair",1,"sparse",0.1,1
719,30.5694071218648,1.07280320058578e-05,5.37382540002457e-06,9.04174353099714e-05,9.04174353099714e-05,32.4508375010261,32.4508375010261,0,TRUE,0.139507829866367,1.6717320208588e-13,0.112543308655792,TRUE,"Fair",1,"sparse",0.1,1
720,30.5693963938328,1.06499235954516e-05,5.33469794893512e-06,9.00076447808725e-05,9.00076447808725e-05,32.4508366283973,32.4508366283973,0,TRUE,0.139009716020407,2.1829387161585e-13,0.112541631042738,TRUE,"Fair",1,"sparse",0.1,1
721,30.5693857439092,1.05723978194305e-05,5.29586238587756e-06,8.96000984568312e-05,8.96000984568312e-05,32.4508357686376,32.4508357686376,0,TRUE,0.13851340769855,2.56944016242992e-13,0.112539964916105,TRUE,"Fair",1,"sparse",0.1,1
722,30.5693751715114,1.04954501551902e-05,5.25731644238456e-06,8.91947817126844e-05,8.91947817126844e-05,32.4508349215854,32.4508349215854,0,TRUE,0.138018898093051,1.68524094816008e-13,0.112538310196026,TRUE,"Fair",1,"sparse",0.1,1
723,30.5693646760612,1.04190761049949e-05,5.2190578688164e-06,8.8791680028259e-05,8.8791680028259e-05,32.4508340870808,32.4508340870808,0,TRUE,0.137526180424485,1.25108850964529e-13,0.112536666803218,TRUE,"Fair",1,"sparse",0.1,1
724,30.5693542569851,1.03432712208473e-05,5.18108443414965e-06,8.83907789889148e-05,8.83907789889148e-05,32.4508332649658,32.4508332649658,0,TRUE,0.137035247941516,2.27985285669242e-13,0.112535034658975,TRUE,"Fair",1,"sparse",0.1,1
725,30.5693439137139,1.0268031090277e-05,5.14339392579758e-06,8.7992064282335e-05,8.7992064282335e-05,32.4508324550845,32.4508324550845,0,TRUE,0.136546093920786,1.77191372230202e-13,0.112533413685161,TRUE,"Fair",1,"sparse",0.1,1
726,30.5693336456828,1.01933513221297e-05,5.10598414951344e-06,8.75955217004334e-05,8.75955217004334e-05,32.4508316572825,32.4508316572825,0,TRUE,0.136058711666789,1.43885558917483e-13,0.112531803804209,TRUE,"Fair",1,"sparse",0.1,1
727,30.5693234523315,1.01192275892004e-05,5.06885292915434e-06,8.72011371356596e-05,8.72011371356596e-05,32.4508308714076,32.4508308714076,0,TRUE,0.135573094511731,1.7545277769546e-13,0.112530204939115,TRUE,"Fair",1,"sparse",0.1,1
728,30.5693133331039,1.0045655571389e-05,5.03199810653994e-06,8.68088965826927e-05,8.68088965826927e-05,32.4508300973092,32.4508300973092,0,TRUE,0.135089235815357,2.01040527101682e-13,0.112528617013431,TRUE,"Fair",1,"sparse",0.1,1
729,30.5693032874483,9.97263100543933e-06,4.99541754130481e-06,8.64187861363874e-05,8.64187861363874e-05,32.4508293348385,32.4508293348385,0,TRUE,0.134607128964842,1.97231899138977e-13,0.112527039951266,TRUE,"Fair",1,"sparse",0.1,1
730,30.5692933148173,9.90014964585839e-06,4.95910911074093e-06,8.60307919923472e-05,8.60307919923472e-05,32.4508285838485,32.4508285838485,0,TRUE,0.134126767374597,1.81818246672798e-13,0.112525473677276,TRUE,"Fair",1,"sparse",0.1,1
731,30.5692834146677,9.82820729689138e-06,4.92307070958224e-06,8.5644900443858e-05,8.5644900443858e-05,32.4508278441939,32.4508278441939,0,TRUE,0.133648144486273,3.3510852856036e-13,0.112523918116664,TRUE,"Fair",1,"sparse",0.1,1
732,30.5692735864604,9.75679979120514e-06,4.88730024991739e-06,8.52610978831091e-05,8.52610978831091e-05,32.4508271157312,32.4508271157312,0,TRUE,0.133171253768446,2.0290850196426e-13,0.112522373195172,TRUE,"Fair",1,"sparse",0.1,1
733,30.5692638296606,9.68592300054638e-06,4.85179566100369e-06,8.48793708004524e-05,8.48793708004524e-05,32.4508263983186,32.4508263983186,0,TRUE,0.132696088716608,2.25686261924671e-13,0.11252083883908,TRUE,"Fair",1,"sparse",0.1,1
734,30.5692541437376,9.61557281087266e-06,4.81655488912183e-06,8.44997057820779e-05,8.44997057820779e-05,32.450825691816,32.450825691816,0,TRUE,0.132222642852989,2.05666885835453e-13,0.112519314975197,TRUE,"Fair",1,"sparse",0.1,1
735,30.5692445281648,9.54574516853768e-06,4.78157589739053e-06,8.41220895108247e-05,8.41220895108247e-05,32.4508249960848,32.4508249960848,0,TRUE,0.131750909726424,1.95083099228733e-13,0.112517801530864,TRUE,"Fair",1,"sparse",0.1,1
736,30.5692349824196,9.4764360412114e-06,4.74685666566266e-06,8.37465087649172e-05,8.37465087649172e-05,32.4508243109883,32.4508243109883,0,TRUE,0.131280882912224,1.13180753109639e-13,0.112516298433942,TRUE,"Fair",1,"sparse",0.1,1
737,30.5692255059836,9.40764142853823e-06,4.71239519035031e-06,8.33729504174509e-05,8.33729504174509e-05,32.4508236363913,32.4508236363913,0,TRUE,0.130812556012053,2.35772811814492e-13,0.112514805612813,TRUE,"Fair",1,"sparse",0.1,1
738,30.5692160983421,9.33935736213698e-06,4.67818948426899e-06,8.30014014344933e-05,8.30014014344933e-05,32.4508229721601,32.4508229721601,0,TRUE,0.130345922653773,1.6761801157592e-13,0.112513322996376,TRUE,"Fair",1,"sparse",0.1,1
739,30.5692067589848,9.27157991625904e-06,4.64423757653711e-06,8.26318488773741e-05,8.26318488773741e-05,32.4508223181629,32.4508223181629,0,TRUE,0.129880976491339,2.11944015113949e-13,0.112511850514037,TRUE,"Fair",1,"sparse",0.1,1
740,30.5691974874049,9.20430517226123e-06,4.61053751233006e-06,8.22642798980771e-05,8.22642798980771e-05,32.4508216742691,32.4508216742691,0,TRUE,0.129417711204682,1.26659760386339e-13,0.112510388095714,TRUE,"Fair",1,"sparse",0.1,1
741,30.5691882830997,9.13752927900191e-06,4.5770873528781e-06,8.18986817416441e-05,8.18986817416441e-05,32.4508210403499,32.4508210403499,0,TRUE,0.128956120499537,1.83442223514719e-13,0.112508935671825,TRUE,"Fair",1,"sparse",0.1,1
742,30.5691791455704,9.07124839244489e-06,4.543885175183e-06,8.15350417433124e-05,8.15350417433124e-05,32.450820416278,32.450820416278,0,TRUE,0.128496198107362,1.2723843126614e-13,0.11250749317329,TRUE,"Fair",1,"sparse",0.1,1
743,30.569170074322,9.00545870052838e-06,4.51092907199431e-06,8.11733473304046e-05,8.11733473304046e-05,32.4508198019276,32.4508198019276,0,TRUE,0.128037937785156,1.79829880522495e-13,0.112506060531521,TRUE,"Fair",1,"sparse",0.1,1
744,30.5691610688633,8.94015643027046e-06,4.47821715158009e-06,8.08135860188488e-05,8.08135860188488e-05,32.4508191971743,32.4508191971743,0,TRUE,0.127581333315411,3.09918775485968e-13,0.112504637678424,TRUE,"Fair",1,"sparse",0.1,1
745,30.5691521287069,8.87533783711092e-06,4.44574753764207e-06,8.04557454134942e-05,8.04557454134942e-05,32.4508186018954,32.4508186018954,0,TRUE,0.127126378505929,1.45262487758724e-13,0.112503224546393,TRUE,"Fair",1,"sparse",0.1,1
746,30.5691432533691,8.81099921201667e-06,4.4135183691531e-06,8.00998132092553e-05,8.00998132092553e-05,32.4508180159694,32.4508180159694,0,TRUE,0.126673067189707,2.57241570107031e-13,0.112501821068304,TRUE,"Fair",1,"sparse",0.1,1
747,30.5691344423698,8.74713686727091e-06,4.38152780027153e-06,7.97457771877869e-05,7.97457771877869e-05,32.4508174392764,32.4508174392764,0,TRUE,0.126221393224855,1.37307722269561e-13,0.112500427177513,TRUE,"Fair",1,"sparse",0.1,1
748,30.569125695233,8.68374714357856e-06,4.34977400010193e-06,7.93936252180041e-05,7.93936252180041e-05,32.450816871698,32.450816871698,0,TRUE,0.12577135049438,1.16638998650903e-13,0.112499042807856,TRUE,"Fair",1,"sparse",0.1,1
749,30.5691170114858,8.62082642072437e-06,4.31825515268898e-06,7.90433452557576e-05,7.90433452557576e-05,32.4508163131171,32.4508163131171,0,TRUE,0.125322932906164,1.73151954553424e-13,0.112497667893636,TRUE,"Fair",1,"sparse",0.1,1
750,30.5691083906594,8.55837110336211e-06,4.28696945677836e-06,7.86949253427135e-05,7.86949253427135e-05,32.450815763418,32.450815763418,0,TRUE,0.124876134392825,1.70586689803669e-13,0.11249630236963,TRUE,"Fair",1,"sparse",0.1,1
751,30.5690998322883,8.49637762811994e-06,4.25591512575396e-06,7.83483536054801e-05,7.83483536054801e-05,32.4508152224864,32.4508152224864,0,TRUE,0.124430948911552,2.18669783763401e-13,0.112494946171076,TRUE,"Fair",1,"sparse",0.1,1
752,30.5690913359107,8.43484245294235e-06,4.2250903874929e-06,7.80036182558015e-05,7.80036182558015e-05,32.4508146902095,32.4508146902095,0,TRUE,0.12398737044401,2.14830295878776e-13,0.112493599233678,TRUE,"Fair",1,"sparse",0.1,1
753,30.5690829010682,8.3737620677482e-06,4.19449348423477e-06,7.76607075895282e-05,7.76607075895282e-05,32.4508141664755,32.4508141664755,0,TRUE,0.123545392996225,1.43467977332345e-13,0.112492261493595,TRUE,"Fair",1,"sparse",0.1,1
754,30.5690745273062,8.31313300508896e-06,4.16412267243434e-06,7.73196099854974e-05,7.73196099854974e-05,32.4508136511743,32.4508136511743,0,TRUE,0.123105010598462,2.41845085277611e-13,0.112490932887442,TRUE,"Fair",1,"sparse",0.1,1
755,30.5690662141732,8.25295180106878e-06,4.13397622266815e-06,7.69803139056525e-05,7.69803139056525e-05,32.450813144197,32.450813144197,0,TRUE,0.122666217305144,2.44166263483392e-13,0.112489613352284,TRUE,"Fair",1,"sparse",0.1,1
756,30.5690579612214,8.19321503442438e-06,4.10405241949505e-06,7.66428078933068e-05,7.66428078933068e-05,32.4508126454359,32.4508126454359,0,TRUE,0.12222900719467,1.9799228649946e-13,0.112488302825634,TRUE,"Fair",1,"sparse",0.1,1
757,30.5690497680063,8.13391931586693e-06,4.07434956134542e-06,7.63070805750218e-05,7.63070805750218e-05,32.4508121547847,32.4508121547847,0,TRUE,0.12179337436932,2.96519197021049e-13,0.11248700124545,TRUE,"Fair",1,"sparse",0.1,1
758,30.569041634087,8.07506125966029e-06,4.04486596037208e-06,7.59731206566726e-05,7.59731206566726e-05,32.4508116721383,32.4508116721383,0,TRUE,0.121359312955199,2.94836443442196e-13,0.11248570855013,TRUE,"Fair",1,"sparse",0.1,1
759,30.5690335590257,8.01663754046444e-06,4.01559994238246e-06,7.56409169252535e-05,7.56409169252535e-05,32.450811197393,32.450811197393,0,TRUE,0.120926817102059,2.33128532301633e-13,0.11248442467851,TRUE,"Fair",1,"sparse",0.1,1
760,30.5690255423882,7.95864484359754e-06,3.98654984663675e-06,7.5310458247508e-05,7.5310458247508e-05,32.4508107304462,32.4508107304462,0,TRUE,0.120495880983196,1.57895426858562e-13,0.112483149569859,TRUE,"Fair",1,"sparse",0.1,1
761,30.5690175837434,7.90107986858857e-06,3.95771402582672e-06,7.49817335692759e-05,7.49817335692759e-05,32.4508102711965,32.4508102711965,0,TRUE,0.120066498795369,1.42073253889666e-13,0.112481883163878,TRUE,"Fair",1,"sparse",0.1,1
762,30.5690096826635,7.84393936470451e-06,3.92909084587456e-06,7.46547319144349e-05,7.46547319144349e-05,32.4508098195438,32.4508098195438,0,TRUE,0.119638664758638,2.02998332339233e-13,0.112480625400693,TRUE,"Fair",1,"sparse",0.1,1
763,30.5690018387241,7.78722009187049e-06,3.90067868588489e-06,7.43294423862446e-05,7.43294423862446e-05,32.4508093753893,32.4508093753893,0,TRUE,0.119212373116294,1.94570123947584e-13,0.112479376220857,TRUE,"Fair",1,"sparse",0.1,1
764,30.568994051504,7.73091884198607e-06,3.87247593796797e-06,7.40058541642472e-05,7.40058541642472e-05,32.4508089386351,32.4508089386351,0,TRUE,0.118787618134735,1.32935247063206e-13,0.112478135565342,TRUE,"Fair",1,"sparse",0.1,1
765,30.5689863205852,7.67503243537249e-06,3.84448100717761e-06,7.36839565049032e-05,7.36839565049032e-05,32.4508085091848,32.4508085091848,0,TRUE,0.11836439410338,1.6480375261346e-13,0.112476903375539,TRUE,"Fair",1,"sparse",0.1,1
766,30.5689786455528,7.61955770300915e-06,3.81669231137132e-06,7.33637387411771e-05,7.33637387411771e-05,32.4508080869429,32.4508080869429,0,TRUE,0.117942695334523,1.64087031564142e-13,0.112475679593253,TRUE,"Fair",1,"sparse",0.1,1
767,30.5689710259951,7.56449152561345e-06,3.78910828110886e-06,7.30451902821086e-05,7.30451902821086e-05,32.4508076718152,32.4508076718152,0,TRUE,0.117522516163219,1.44942775932848e-13,0.112474464160698,TRUE,"Fair",1,"sparse",0.1,1
768,30.5689634615035,7.50983078745548e-06,3.76172735952901e-06,7.2728300611082e-05,7.2728300611082e-05,32.4508072637086,32.4508072637086,0,TRUE,0.117103850947228,1.68656727485557e-13,0.112473257020501,TRUE,"Fair",1,"sparse",0.1,1
769,30.5689559516727,7.45557241188521e-06,3.73454800227198e-06,7.24130592872706e-05,7.24130592872706e-05,32.450806862531,32.450806862531,0,TRUE,0.116686694066859,1.46003094667772e-13,0.112472058115691,TRUE,"Fair",1,"sparse",0.1,1
770,30.5689484961003,7.40171333291073e-06,3.70756867733094e-06,7.20994559423884e-05,7.20994559423884e-05,32.4508064681916,32.4508064681916,0,TRUE,0.116271039924906,9.37265383730495e-14,0.112470867389698,TRUE,"Fair",1,"sparse",0.1,1
771,30.568941094387,7.34825052361998e-06,3.68078786496137e-06,7.17874802832503e-05,7.17874802832503e-05,32.4508060806005,32.4508060806005,0,TRUE,0.115856882946482,2.64763944986185e-13,0.112469684786355,TRUE,"Fair",1,"sparse",0.1,1
772,30.5689337461365,7.29518097841719e-06,3.65420405759705e-06,7.14771220884741e-05,7.14771220884741e-05,32.450805699669,32.450805699669,0,TRUE,0.115444217578997,1.55282355780493e-13,0.112468510249887,TRUE,"Fair",1,"sparse",0.1,1
773,30.5689264509555,7.24250170236473e-06,3.62781575970062e-06,7.11683712094615e-05,7.11683712094615e-05,32.4508053253096,32.4508053253096,0,TRUE,0.115033038291977,1.86418997895408e-13,0.112467343724914,TRUE,"Fair",1,"sparse",0.1,1
774,30.5689192084538,7.19020973605211e-06,3.60162148770921e-06,7.08612175699005e-05,7.08612175699005e-05,32.4508049574355,32.4508049574355,0,TRUE,0.114623339576999,2.57952879174289e-13,0.112466185156447,TRUE,"Fair",1,"sparse",0.1,1
775,30.5689120182441,7.13830214849054e-06,3.57561976988871e-06,7.05556511639498e-05,7.05556511639498e-05,32.4508045959612,32.4508045959612,0,TRUE,0.114215115947595,1.66131243500564e-13,0.112465034489881,TRUE,"Fair",1,"sparse",0.1,1
776,30.5689048799419,7.0867760264548e-06,3.54980914625265e-06,7.02516620574428e-05,7.02516620574428e-05,32.4508042408022,32.4508042408022,0,TRUE,0.113808361939109,1.7111383945473e-13,0.112463891670998,TRUE,"Fair",1,"sparse",0.1,1
777,30.5688977931659,7.03562846382511e-06,3.52418816846299e-06,6.99492403864105e-05,6.99492403864105e-05,32.4508038918749,32.4508038918749,0,TRUE,0.113403072108626,2.11934121452282e-13,0.112462756645962,TRUE,"Fair",1,"sparse",0.1,1
778,30.5688907575374,6.9848566148778e-06,3.49875539971172e-06,6.96483763556609e-05,6.96483763556609e-05,32.450803549097,32.450803549097,0,TRUE,0.112999241034913,1.31536309007268e-13,0.112461629361312,TRUE,"Fair",1,"sparse",0.1,1
779,30.5688837726808,6.93445761612566e-06,3.47350941465653e-06,6.93490602411078e-05,6.93490602411078e-05,32.4508032123867,32.4508032123867,0,TRUE,0.112596863318211,1.2079686206848e-13,0.112460509763965,TRUE,"Fair",1,"sparse",0.1,1
780,30.5688768382232,6.88442865381944e-06,3.44844879929397e-06,6.90512823860032e-05,6.90512823860032e-05,32.4508028816638,32.4508028816638,0,TRUE,0.112195933580221,1.76437914483535e-13,0.11245939780121,TRUE,"Fair",1,"sparse",0.1,1
781,30.5688699537945,6.83476692486806e-06,3.42357215084535e-06,6.87550332021884e-05,6.87550332021884e-05,32.4508025568485,32.4508025568485,0,TRUE,0.111796446463992,1.51094447295343e-13,0.112458293420708,TRUE,"Fair",1,"sparse",0.1,1
782,30.5688631190276,6.78546965815485e-06,3.39887807771325e-06,6.84603031693533e-05,6.84603031693533e-05,32.4508022378623,32.4508022378623,0,TRUE,0.111398396633801,1.94540234391665e-13,0.112457196570485,TRUE,"Fair",1,"sparse",0.1,1
783,30.568856333558,6.73653408966857e-06,3.37436519933779e-06,6.81670828343815e-05,6.81670828343815e-05,32.4508019246275,32.4508019246275,0,TRUE,0.111001778775068,1.72309143391595e-13,0.112456107198932,TRUE,"Fair",1,"sparse",0.1,1
784,30.5688495970239,6.68795748737239e-06,3.35003214614849e-06,6.78753628109652e-05,6.78753628109652e-05,32.4508016170675,32.4508016170675,0,TRUE,0.110606587594244,2.41265266225031e-13,0.112455025254803,TRUE,"Fair",1,"sparse",0.1,1
785,30.5688429090664,6.63973715120392e-06,3.32587755940138e-06,6.75851337792062e-05,6.75851337792062e-05,32.4508013151064,32.4508013151064,0,TRUE,0.110212817818741,1.55448911474908e-13,0.112453950687209,TRUE,"Fair",1,"sparse",0.1,1
786,30.5688362693292,6.59187037044262e-06,3.30190009116757e-06,6.72963864848923e-05,6.72963864848923e-05,32.4508010186694,32.4508010186694,0,TRUE,0.109820464196806,2.49040599308794e-13,0.112452883445619,TRUE,"Fair",1,"sparse",0.1,1
787,30.5688296774589,6.54435448410595e-06,3.27809840417017e-06,6.70091117386884e-05,6.70091117386884e-05,32.4508007276825,32.4508007276825,0,TRUE,0.109429521497447,1.59444457749878e-13,0.112451823479856,TRUE,"Fair",1,"sparse",0.1,1
788,30.5688231331044,6.49718685608036e-06,3.25447117175563e-06,6.67233004167129e-05,6.67233004167129e-05,32.4508004420727,32.4508004420727,0,TRUE,0.109039984510345,1.59972120010761e-13,0.112450770740093,TRUE,"Fair",1,"sparse",0.1,1
789,30.5688166359175,6.45036484669959e-06,3.23101707773601e-06,6.64389434587303e-05,6.64389434587303e-05,32.4508001617679,32.4508001617679,0,TRUE,0.108651848045715,1.2455422853606e-13,0.112449725176852,TRUE,"Fair",1,"sparse",0.1,1
790,30.5688101855527,6.40388584471907e-06,3.20773481637611e-06,6.61560318695209e-05,6.61560318695209e-05,32.4507998866966,32.4507998866966,0,TRUE,0.108265106934262,1.22705387648047e-13,0.112448686741003,TRUE,"Fair",1,"sparse",0.1,1
791,30.5688037816668,6.35774727797411e-06,3.18462309223606e-06,6.5874556715593e-05,6.5874556715593e-05,32.4507996167884,32.4507996167884,0,TRUE,0.107879756027062,1.78099259862186e-13,0.112447655383756,TRUE,"Fair",1,"sparse",0.1,1
792,30.5687974239195,6.31194657785272e-06,3.16168062012071e-06,6.55945091277086e-05,6.55945091277086e-05,32.4507993519738,32.4507993519738,0,TRUE,0.107495790195475,1.97193863502945e-13,0.112446631056664,TRUE,"Fair",1,"sparse",0.1,1
793,30.568791111973,6.26648118995377e-06,3.13890612499073e-06,6.53158802985792e-05,6.53158802985792e-05,32.4507990921841,32.4507990921841,0,TRUE,0.107113204331033,2.07702748658383e-13,0.112445613711617,TRUE,"Fair",1,"sparse",0.1,1
794,30.5687848454918,6.22134859895596e-06,3.11629834186508e-06,6.50386614832258e-05,6.50386614832258e-05,32.4507988373513,32.4507988373513,0,TRUE,0.106731993345407,2.35223710454136e-13,0.112444603300844,TRUE,"Fair",1,"sparse",0.1,1
795,30.5687786241432,6.17654629664344e-06,3.09385601574334e-06,6.47628439974694e-05,6.47628439974694e-05,32.4507985874083,32.4507985874083,0,TRUE,0.106352152170252,1.27958515244039e-13,0.112443599776903,TRUE,"Fair",1,"sparse",0.1,1
796,30.5687724475969,6.13207180322206e-06,3.07157790151764e-06,6.448841921928e-05,6.448841921928e-05,32.4507983422889,32.4507983422889,0,TRUE,0.105973675757124,1.47348101108359e-13,0.112442603092686,TRUE,"Fair",1,"sparse",0.1,1
797,30.5687663155251,6.08792263889768e-06,3.04946276388486e-06,6.42153785859965e-05,6.42153785859965e-05,32.4507981019275,32.4507981019275,0,TRUE,0.105596559077438,9.8472493368701e-14,0.112441613201412,TRUE,"Fair",1,"sparse",0.1,1
798,30.5687602276024,6.04409637006142e-06,3.02750937728385e-06,6.39437135963618e-05,6.39437135963618e-05,32.4507978662597,32.4507978662597,0,TRUE,0.105220797122337,1.25818767341393e-13,0.112440630056628,TRUE,"Fair",1,"sparse",0.1,1
799,30.5687541835061,6.00059056665714e-06,3.0057165257911e-06,6.36734158079965e-05,6.36734158079965e-05,32.4507976352214,32.4507976352214,0,TRUE,0.104846384902593,1.93826466844888e-13,0.112439653612202,TRUE,"Fair",1,"sparse",0.1,1
800,30.5687481829155,5.95740281994495e-06,2.98408300304105e-06,6.34044768384798e-05,6.34044768384798e-05,32.4507974087495,32.4507974087495,0,TRUE,0.104473317448557,2.67202965916308e-13,0.112438683822326,TRUE,"Fair",1,"sparse",0.1,1
801,30.5687422255127,5.91453073894854e-06,2.96260761215205e-06,6.31368883638169e-05,6.31368883638169e-05,32.4507971867818,32.4507971867818,0,TRUE,0.104101589810035,2.60049064514851e-13,0.112437720641508,TRUE,"Fair",1,"sparse",0.1,1
802,30.5687363109819,5.87197195756062e-06,2.94128916566056e-06,6.28706421181048e-05,6.28706421181048e-05,32.4507969692566,32.4507969692566,0,TRUE,0.103731197056244,1.69341897810101e-13,0.112436764024576,TRUE,"Fair",1,"sparse",0.1,1
803,30.56873043901,5.829724120332e-06,2.92012648541696e-06,6.26057298946054e-05,6.26057298946054e-05,32.4507967561132,32.4507967561132,0,TRUE,0.103362134275656,1.06789687325831e-13,0.112435813926669,TRUE,"Fair",1,"sparse",0.1,1
804,30.5687246092859,5.78778490023524e-06,2.89911840252356e-06,6.23421435432021e-05,6.23421435432021e-05,32.4507965472914,32.4507965472914,0,TRUE,0.102994396575999,2.27071037024287e-13,0.112434870303241,TRUE,"Fair",1,"sparse",0.1,1
805,30.568718821501,5.74615196669015e-06,2.87826375722357e-06,6.20798749709846e-05,6.20798749709846e-05,32.4507963427319,32.4507963427319,0,TRUE,0.102627979084077,1.66475550587589e-13,0.112433933110053,TRUE,"Fair",1,"sparse",0.1,1
806,30.568713075349,5.7048230495127e-06,2.85756139890651e-06,6.18189161422794e-05,6.18189161422794e-05,32.450796142376,32.450796142376,0,TRUE,0.102262876945773,2.98455217295943e-13,0.112433002303175,TRUE,"Fair",1,"sparse",0.1,1
807,30.5687073705259,5.66379583943899e-06,2.83701018591654e-06,6.15592590772658e-05,6.15592590772658e-05,32.450795946166,32.450795946166,0,TRUE,0.101899085325887,1.7805616019724e-13,0.112432077838983,TRUE,"Fair",1,"sparse",0.1,1
808,30.5687017067301,5.62306809825941e-06,2.81660898558433e-06,6.13008958520848e-05,6.13008958520848e-05,32.4507957540445,32.4507957540445,0,TRUE,0.101536599408132,2.78403673540665e-13,0.112431159674154,TRUE,"Fair",1,"sparse",0.1,1
809,30.568696083662,5.5826375771062e-06,2.79635667407676e-06,6.10438185987301e-05,6.10438185987301e-05,32.450795565955,32.450795565955,0,TRUE,0.10117541439495,1.5553629214382e-13,0.112430247765668,TRUE,"Fair",1,"sparse",0.1,1
810,30.5686905010244,5.54250204487516e-06,2.77625213637017e-06,6.07880195036782e-05,6.07880195036782e-05,32.4507953818418,32.4507953818418,0,TRUE,0.100815525507526,3.21925263009774e-13,0.1124293420708,TRUE,"Fair",1,"sparse",0.1,1
811,30.5686849585224,5.50265929533111e-06,2.75629426613314e-06,6.05334908082564e-05,6.05334908082564e-05,32.4507952016498,32.4507952016498,0,TRUE,0.100456927985634,2.07617710571022e-13,0.112428442547126,TRUE,"Fair",1,"sparse",0.1,1
812,30.5686794558631,5.46310714355513e-06,2.73648196571312e-06,6.02802248089114e-05,6.02802248089114e-05,32.4507950253244,32.4507950253244,0,TRUE,0.100099617087588,1.61601214417043e-13,0.112427549152513,TRUE,"Fair",1,"sparse",0.1,1
813,30.568673992756,5.42384340462831e-06,2.71681414599794e-06,6.00282138544773e-05,6.00282138544773e-05,32.4507948528119,32.4507948528119,0,TRUE,0.0997435880901912,1.86162382416603e-13,0.112426661845122,TRUE,"Fair",1,"sparse",0.1,1
814,30.5686685689125,5.38486593271159e-06,2.6972897263951e-06,5.97774503485893e-05,5.97774503485893e-05,32.4507946840591,32.4507946840591,0,TRUE,0.0993888362885398,2.62025206231369e-13,0.112425780583402,TRUE,"Fair",1,"sparse",0.1,1
815,30.5686631840466,5.3461725819659e-06,2.67790763473705e-06,5.95279267471859e-05,5.95279267471859e-05,32.4507945190137,32.4507945190137,0,TRUE,0.0990353569960831,8.65052359217464e-14,0.112424905326091,TRUE,"Fair",1,"sparse",0.1,1
816,30.568657837874,5.30776122786847e-06,2.65866680720651e-06,5.92796355588047e-05,5.92796355588047e-05,32.4507943576237,32.4507943576237,0,TRUE,0.0986831455444695,2.44670558283813e-13,0.112424036032214,TRUE,"Fair",1,"sparse",0.1,1
817,30.5686525301128,5.26962976366008e-06,2.639566188302e-06,5.90325693452149e-05,5.90325693452149e-05,32.4507941998379,32.4507941998379,0,TRUE,0.0983321972834376,1.46626565841743e-13,0.112423172661079,TRUE,"Fair",1,"sparse",0.1,1
818,30.568647260483,5.2317761038978e-06,2.62060473071371e-06,5.87867207190252e-05,5.87867207190252e-05,32.4507940456059,32.4507940456059,0,TRUE,0.0979825075808106,2.0279878737175e-13,0.112422315172274,TRUE,"Fair",1,"sparse",0.1,1
819,30.5686420287069,5.19419817379685e-06,2.60178139529151e-06,5.85420823450314e-05,5.85420823450314e-05,32.4507938948776,32.4507938948776,0,TRUE,0.0976340718223503,1.93308913448083e-13,0.112421463525668,TRUE,"Fair",1,"sparse",0.1,1
820,30.5686368345088,5.15689390923058e-06,2.58309515098864e-06,5.82986469390335e-05,5.82986469390335e-05,32.4507937476038,32.4507937476038,0,TRUE,0.0972868854117347,9.76063235136181e-14,0.112420617681409,TRUE,"Fair",1,"sparse",0.1,1
821,30.5686316776149,5.11986127094133e-06,2.56454497476203e-06,5.805640726716e-05,5.805640726716e-05,32.4507936037356,32.4507936037356,0,TRUE,0.0969409437704336,1.36848080207363e-13,0.112419777599919,TRUE,"Fair",1,"sparse",0.1,1
822,30.5686265577536,5.0830982303296e-06,2.54612985151744e-06,5.78153561467883e-05,5.78153561467883e-05,32.4507934632251,32.4507934632251,0,TRUE,0.0965962423376411,1.26491191608362e-13,0.112418943241893,TRUE,"Fair",1,"sparse",0.1,1
823,30.5686214746554,5.04660278366487e-06,2.52784877405311e-06,5.75754864447257e-05,5.75754864447257e-05,32.4507933260246,32.4507933260246,0,TRUE,0.0962527765702295,2.38514907607793e-13,0.1124181145683,TRUE,"Fair",1,"sparse",0.1,1
824,30.5686164280526,5.01037293432205e-06,2.50970074299517e-06,5.73367910775699e-05,5.73367910775699e-05,32.4507931920872,32.4507931920872,0,TRUE,0.0959105419426202,3.22761153684994e-13,0.112417291540377,TRUE,"Fair",1,"sparse",0.1,1
825,30.5686114176796,4.9744066963342e-06,2.49168476670761e-06,5.70992630113162e-05,5.70992630113162e-05,32.4507930613666,32.4507930613666,0,TRUE,0.0955695339467384,2.21252463570644e-13,0.112416474119629,TRUE,"Fair",1,"sparse",0.1,1
826,30.5686064432729,4.93870210860337e-06,2.473799861256e-06,5.68628952603398e-05,5.68628952603398e-05,32.450792933817,32.450792933817,0,TRUE,0.0952297480919615,1.74331098167902e-13,0.112415662267826,TRUE,"Fair",1,"sparse",0.1,1
827,30.5686015045708,4.90325723134788e-06,2.45604505033772e-06,5.66276808889418e-05,5.66276808889418e-05,32.4507928093931,32.4507928093931,0,TRUE,0.0948911799049587,1.71130125932373e-13,0.112414855947005,TRUE,"Fair",1,"sparse",0.1,1
828,30.5685966013136,4.86807011768065e-06,2.43841936521348e-06,5.63936130081638e-05,5.63936130081638e-05,32.4507926880503,32.4507926880503,0,TRUE,0.0945538249297243,1.63094526765392e-13,0.112414055119462,TRUE,"Fair",1,"sparse",0.1,1
829,30.5685917332435,4.8331388562417e-06,2.42092184464298e-06,5.61606847777307e-05,5.61606847777307e-05,32.4507925697445,32.4507925697445,0,TRUE,0.0942176787274029,1.54291305836781e-13,0.112413259747754,TRUE,"Fair",1,"sparse",0.1,1
830,30.5685869001046,4.79846153922381e-06,2.40355153483428e-06,5.59288894044094e-05,5.59288894044094e-05,32.450792454432,32.450792454432,0,TRUE,0.0938827368762946,1.68342551856307e-13,0.112412469794697,TRUE,"Fair",1,"sparse",0.1,1
831,30.5685821016431,4.764036280136e-06,2.38630748936648e-06,5.56982201426442e-05,5.56982201426442e-05,32.45079234207,32.45079234207,0,TRUE,0.0935489949717214,1.45281111876121e-13,0.112411685223363,TRUE,"Fair",1,"sparse",0.1,1
832,30.5685773376068,4.72986121025087e-06,2.36918876915371e-06,5.54686702936764e-05,5.54686702936764e-05,32.4507922326158,32.4507922326158,0,TRUE,0.0932164486259787,1.71325910304034e-13,0.112410905997078,TRUE,"Fair",1,"sparse",0.1,1
833,30.5685726077456,4.69593445373562e-06,2.35219444234795e-06,5.52402332042989e-05,5.52402332042989e-05,32.4507921260276,32.4507921260276,0,TRUE,0.0928850934682764,1.0549286181137e-13,0.112410132079423,TRUE,"Fair",1,"sparse",0.1,1
834,30.5685679118111,4.66225418094268e-06,2.33532358431833e-06,5.5012902268611e-05,5.5012902268611e-05,32.4507920222639,32.4507920222639,0,TRUE,0.0925549251446323,1.62180061877428e-13,0.112409363434227,TRUE,"Fair",1,"sparse",0.1,1
835,30.568563249557,4.62881855156638e-06,2.31857527755789e-06,5.47866709253125e-05,5.47866709253125e-05,32.4507919212836,32.4507919212836,0,TRUE,0.0922259393178327,2.52908569335683e-13,0.112408600025569,TRUE,"Fair",1,"sparse",0.1,1
836,30.5685586207384,4.59562575017003e-06,2.30194861166694e-06,5.45615326601698e-05,5.45615326601698e-05,32.4507918230466,32.4507918230466,0,TRUE,0.0918981316673094,1.61161822456187e-13,0.112407841817778,TRUE,"Fair",1,"sparse",0.1,1
837,30.5685540251127,4.56267397197507e-06,2.285442683249e-06,5.43374810025173e-05,5.43374810025173e-05,32.4507917275127,32.4507917275127,0,TRUE,0.091571497889132,1.80376731282777e-13,0.112407088775425,TRUE,"Fair",1,"sparse",0.1,1
838,30.5685494624387,4.52996143351925e-06,2.26905659587832e-06,5.41145095272897e-05,5.41145095272897e-05,32.4507916346426,32.4507916346426,0,TRUE,0.0912460336959039,1.44551566946384e-13,0.112406340863328,TRUE,"Fair",1,"sparse",0.1,1
839,30.5685449324773,4.497486354893e-06,2.25278946004184e-06,5.38926118532814e-05,5.38926118532814e-05,32.4507915443974,32.4507915443974,0,TRUE,0.0909217348166797,2.04643884485105e-13,0.112405598046544,TRUE,"Fair",1,"sparse",0.1,1
840,30.5685404349909,4.46524697395034e-06,2.2366403930805e-06,5.36717816442299e-05,5.36717816442299e-05,32.4507914567385,32.4507914567385,0,TRUE,0.0905985969969198,1.71176435024207e-13,0.112404860290374,TRUE,"Fair",1,"sparse",0.1,1
841,30.5685359697439,4.43324154275615e-06,2.22060851912437e-06,5.34520126069685e-05,5.34520126069685e-05,32.4507913716282,32.4507913716282,0,TRUE,0.0902766159983798,1.77277416115412e-13,0.112404127560354,TRUE,"Fair",1,"sparse",0.1,1
842,30.5685315365024,4.40146832403343e-06,2.20469296905923e-06,5.32332984920625e-05,5.32332984920625e-05,32.4507912890288,32.4507912890288,0,TRUE,0.0899557875991089,1.59216736808016e-13,0.112403399822261,TRUE,"Fair",1,"sparse",0.1,1
843,30.5685271350341,4.36992560537419e-06,2.18889288044523e-06,5.30156330934225e-05,5.30156330934225e-05,32.4507912089033,32.4507912089033,0,TRUE,0.0896361075933036,2.26796123579394e-13,0.112402677042103,TRUE,"Fair",1,"sparse",0.1,1
844,30.5685227651085,4.3386116637123e-06,2.17320739747177e-06,5.27990102470929e-05,5.27990102470929e-05,32.4507911312152,32.4507911312152,0,TRUE,0.0893175717912908,1.48358802901029e-13,0.112401959186126,TRUE,"Fair",1,"sparse",0.1,1
845,30.5685184264968,4.30752481861418e-06,2.15763567092017e-06,5.25834238326602e-05,5.25834238326602e-05,32.4507910559284,32.4507910559284,0,TRUE,0.08900017601943,2.37743792434861e-13,0.112401246220804,TRUE,"Fair",1,"sparse",0.1,1
846,30.568514118972,4.27666337898813e-06,2.14217685809904e-06,5.23688677712386e-05,5.23688677712386e-05,32.4507909830071,32.4507909830071,0,TRUE,0.0886839161200726,2.22570987130969e-13,0.112400538112845,TRUE,"Fair",1,"sparse",0.1,1
847,30.5685098423086,4.24602567861143e-06,2.12683012275324e-06,5.21553360260324e-05,5.21553360260324e-05,32.4507909124164,32.4507909124164,0,TRUE,0.0883687879514539,2.57114379544888e-13,0.112399834829183,TRUE,"Fair",1,"sparse",0.1,1
848,30.5685055962829,4.21561005836679e-06,2.11159463508952e-06,5.19428226017371e-05,5.19428226017371e-05,32.4507908441212,32.4507908441212,0,TRUE,0.0880547873876613,1.63703454112281e-13,0.11239913633698,TRUE,"Fair",1,"sparse",0.1,1
849,30.5685013806729,4.1854148769005e-06,2.09646957166015e-06,5.17313215445012e-05,5.17313215445012e-05,32.4507907780874,32.4507907780874,0,TRUE,0.0877419103185713,1.5441375288388e-13,0.112398442603624,TRUE,"Fair",1,"sparse",0.1,1
850,30.568497195258,4.15543850706968e-06,2.0814541153333e-06,5.15208269410146e-05,5.15208269410146e-05,32.450790714281,32.450790714281,0,TRUE,0.0874301526497355,1.35779002735463e-13,0.112397753596726,TRUE,"Fair",1,"sparse",0.1,1
851,30.5684930398195,4.12567931817875e-06,2.06654745524589e-06,5.13113329194676e-05,5.13113329194676e-05,32.4507906526686,32.4507906526686,0,TRUE,0.0871195103023354,1.86965554227066e-13,0.112397069284121,TRUE,"Fair",1,"sparse",0.1,1
852,30.5684889141402,4.09613572571743e-06,2.05174878674102e-06,5.11028336477704e-05,5.11028336477704e-05,32.4507905932171,32.4507905932171,0,TRUE,0.0868099792131589,2.5044140888386e-13,0.112396389633861,TRUE,"Fair",1,"sparse",0.1,1
853,30.5684848180044,4.06680610609556e-06,2.03705731132989e-06,5.08953233339326e-05,5.08953233339326e-05,32.4507905358939,32.4507905358939,0,TRUE,0.0865015553344717,9.51182881016951e-14,0.112395714614222,TRUE,"Fair",1,"sparse",0.1,1
854,30.5684807511983,4.03768889967182e-06,2.02247223663497e-06,5.06887962261173e-05,5.06887962261173e-05,32.4507904806667,32.4507904806667,0,TRUE,0.0861942346339841,1.1380932909723e-13,0.112395044193694,TRUE,"Fair",1,"sparse",0.1,1
855,30.5684767135094,4.00878253614678e-06,2.00799277634354e-06,5.04832466115451e-05,5.04832466115451e-05,32.4507904275038,32.4507904275038,0,TRUE,0.085888013094784,1.04251526870817e-13,0.112394378340986,TRUE,"Fair",1,"sparse",0.1,1
856,30.5684727047269,3.98008544522099e-06,1.99361815015938e-06,5.02786688169485e-05,5.02786688169485e-05,32.4507903763737,32.4507903763737,0,TRUE,0.0855828867152575,2.9254798668245e-13,0.112393717025018,TRUE,"Fair",1,"sparse",0.1,1
857,30.5684687246414,3.95159608856943e-06,1.97934758373696e-06,5.00750572078876e-05,5.00750572078876e-05,32.4507903272455,32.4507903272455,0,TRUE,0.085278851509034,2.00150871894523e-13,0.112393060214926,TRUE,"Fair",1,"sparse",0.1,1
858,30.5684647730453,3.9233129349725e-06,1.96518030866977e-06,4.98724061884596e-05,4.98724061884596e-05,32.4507902800884,32.4507902800884,0,TRUE,0.0849759035049321,2.1264737664472e-13,0.112392407880057,TRUE,"Fair",1,"sparse",0.1,1
859,30.5684608497324,3.89523446031603e-06,1.95111556240563e-06,4.9670710201214e-05,4.9670710201214e-05,32.4507902348723,32.4507902348723,0,TRUE,0.0846740387468741,1.06361738524771e-13,0.112391759989966,TRUE,"Fair",1,"sparse",0.1,1
860,30.568456954498,3.867359151144e-06,1.93715258822091e-06,4.9469963726885e-05,4.9469963726885e-05,32.4507901915673,32.4507901915673,0,TRUE,0.0843732532938326,2.74008520038257e-13,0.11239111651442,TRUE,"Fair",1,"sparse",0.1,1
861,30.5684530871388,3.83968551176395e-06,1.92329063516565e-06,4.92701612833107e-05,4.92701612833107e-05,32.4507901501439,32.4507901501439,0,TRUE,0.0840735432197757,1.62379296516717e-13,0.112390477423389,TRUE,"Fair",1,"sparse",0.1,1
862,30.5684492474533,3.81221205003612e-06,1.90952895801725e-06,4.90712974270647e-05,4.90712974270647e-05,32.4507901105731,32.4507901105731,0,TRUE,0.0837749046135878,1.62265745347047e-13,0.112389842687054,TRUE,"Fair",1,"sparse",0.1,1
863,30.5684454352412,3.78493729513707e-06,1.89586681724896e-06,4.88733667504283e-05,4.88733667504283e-05,32.450790072826,32.450790072826,0,TRUE,0.0834773335790167,2.13255430530791e-13,0.112389212275795,TRUE,"Fair",1,"sparse",0.1,1
864,30.5684416503039,3.75785977979604e-06,1.88230347895138e-06,4.86763638839903e-05,4.86763638839903e-05,32.4507900368744,32.4507900368744,0,TRUE,0.0831808262345914,1.28888358053885e-13,0.112388586160197,TRUE,"Fair",1,"sparse",0.1,1
865,30.5684378924442,3.73097805095313e-06,1.86883821481395e-06,4.84802834940848e-05,4.84802834940848e-05,32.4507900026902,32.4507900026902,0,TRUE,0.0828853787136059,1.25262702580336e-13,0.112387964311046,TRUE,"Fair",1,"sparse",0.1,1
866,30.5684341614661,3.70429065910116e-06,1.85547030208536e-06,4.82851202841079e-05,4.82851202841079e-05,32.4507899702458,32.4507899702458,0,TRUE,0.0825909871640056,1.35574779862348e-13,0.112387346699329,TRUE,"Fair",1,"sparse",0.1,1
867,30.5684304571755,3.6777961902601e-06,1.84219902349683e-06,4.80908689928009e-05,4.80908689928009e-05,32.4507899395138,32.4507899395138,0,TRUE,0.0822976477483633,1.91942341327977e-13,0.112386733296231,TRUE,"Fair",1,"sparse",0.1,1
868,30.5684267793793,3.65149320202818e-06,1.82902366725925e-06,4.78975243958809e-05,4.78975243958809e-05,32.4507899104674,32.4507899104674,0,TRUE,0.0820053566437895,2.37403021703784e-13,0.112386124073132,TRUE,"Fair",1,"sparse",0.1,1
869,30.5684231278861,3.62538030174164e-06,1.81594352696955e-06,4.77050813034807e-05,4.77050813034807e-05,32.4507898830799,32.4507898830799,0,TRUE,0.0817141100418808,2.09278960991804e-13,0.112385519001612,TRUE,"Fair",1,"sparse",0.1,1
870,30.5684195025058,3.59945607186773e-06,1.80295790163126e-06,4.75135345617167e-05,4.75135345617167e-05,32.450789857325,32.450789857325,0,TRUE,0.0814239041486954,8.71269782946467e-14,0.11238491805344,TRUE,"Fair",1,"sparse",0.1,1
871,30.5684159030497,3.57371914461169e-06,1.79006609554758e-06,4.73228790519914e-05,4.73228790519914e-05,32.4507898331769,32.4507898331769,0,TRUE,0.0811347351846126,2.51783458485189e-13,0.112384321200584,TRUE,"Fair",1,"sparse",0.1,1
872,30.5684123293305,3.54816812730974e-06,1.77726741832262e-06,4.713310969018e-05,4.713310969018e-05,32.4507898106099,32.4507898106099,0,TRUE,0.0808465993843664,9.75005116435055e-14,0.112383728415198,TRUE,"Fair",1,"sparse",0.1,1
873,30.5684087811624,3.52280165571983e-06,1.76456118479137e-06,4.69442214264005e-05,4.69442214264005e-05,32.4507897895987,32.4507897895987,0,TRUE,0.0805594929969062,1.75024865093952e-13,0.11238313966963,TRUE,"Fair",1,"sparse",0.1,1
874,30.5684052583608,3.49761836915263e-06,1.75194671501346e-06,4.67562092460977e-05,4.67562092460977e-05,32.4507897701185,32.4507897701185,0,TRUE,0.0802734122853822,3.4020582448885e-13,0.112382554936416,TRUE,"Fair",1,"sparse",0.1,1
875,30.5684017607424,3.47261693534051e-06,1.7394233341719e-06,4.65690681674943e-05,4.65690681674943e-05,32.4507897521445,32.4507897521445,0,TRUE,0.0799883535270925,1.58217539207967e-13,0.112381974188279,TRUE,"Fair",1,"sparse",0.1,1
876,30.5683982881255,3.44779599714684e-06,1.72699037259813e-06,4.63827932436144e-05,4.63827932436144e-05,32.4507897356525,32.4507897356525,0,TRUE,0.0797043130133826,1.34422337127838e-13,0.112381397398129,TRUE,"Fair",1,"sparse",0.1,1
877,30.5683948403295,3.42315424006756e-06,1.71464716569827e-06,4.61973795605969e-05,4.61973795605969e-05,32.4507897206186,32.4507897206186,0,TRUE,0.0794212870496241,2.36858464895338e-13,0.112380824539061,TRUE,"Fair",1,"sparse",0.1,1
878,30.5683914171752,3.3986903460459e-06,1.70239305389948e-06,4.60128222381237e-05,4.60128222381237e-05,32.4507897070188,32.4507897070188,0,TRUE,0.0791392719551268,1.29066133509739e-13,0.112380255584355,TRUE,"Fair",1,"sparse",0.1,1
879,30.5683880184849,3.37440300768321e-06,1.69022738264113e-06,4.58291164285868e-05,4.58291164285868e-05,32.4507896948301,32.4507896948301,0,TRUE,0.0788582640631239,2.80105361110734e-13,0.11237969050747,TRUE,"Fair",1,"sparse",0.1,1
880,30.5683846440819,3.35029092823902e-06,1.678149502325e-06,4.56462573176118e-05,4.56462573176118e-05,32.4507896840291,32.4507896840291,0,TRUE,0.0785782597206754,4.0039321744572e-13,0.112379129282049,TRUE,"Fair",1,"sparse",0.1,1
881,30.5683812937909,3.32635281807825e-06,1.66615876824717e-06,4.54642401231826e-05,4.54642401231826e-05,32.4507896745932,32.4507896745932,0,TRUE,0.0782992552886081,1.92966349843673e-13,0.112378571881915,TRUE,"Fair",1,"sparse",0.1,1
882,30.5683779674381,3.30258740177669e-06,1.65425454060495e-06,4.52830600954992e-05,4.52830600954992e-05,32.4507896664999,32.4507896664999,0,TRUE,0.0780212471415031,1.45253799457774e-13,0.112378018281068,TRUE,"Fair",1,"sparse",0.1,1
883,30.5683746648507,3.27899341456828e-06,1.6424361844271e-06,4.51027125171969e-05,4.51027125171969e-05,32.4507896597269,32.4507896597269,0,TRUE,0.0777442316675843,2.42424087266147e-13,0.112377468453688,TRUE,"Fair",1,"sparse",0.1,1
884,30.5683713858573,3.25556959879236e-06,1.63070306953893e-06,4.49231927023558e-05,4.49231927023558e-05,32.4507896542523,32.4507896542523,0,TRUE,0.077468205268706,2.44430362404016e-13,0.112376922374127,TRUE,"Fair",1,"sparse",0.1,1
885,30.5683681302877,3.23231469678831e-06,1.61905457053833e-06,4.47444959971893e-05,4.47444959971893e-05,32.4507896500547,32.4507896500547,0,TRUE,0.0771931643602668,1.73342130292436e-13,0.112376380016917,TRUE,"Fair",1,"sparse",0.1,1
886,30.568364897973,3.20922747931718e-06,1.60749006674826e-06,4.45666177786483e-05,4.45666177786483e-05,32.4507896471125,32.4507896471125,0,TRUE,0.0769191053711691,2.26978988647555e-13,0.11237584135676,TRUE,"Fair",1,"sparse",0.1,1
887,30.5683616887455,3.18630672069276e-06,1.59600894217998e-06,4.4389553455726e-05,4.4389553455726e-05,32.4507896454047,32.4507896454047,0,TRUE,0.0766460247437519,1.35109546048161e-13,0.112375306368532,TRUE,"Fair",1,"sparse",0.1,1
888,30.5683585024388,3.16355118101797e-06,1.58461058549196e-06,4.42132984674057e-05,4.42132984674057e-05,32.4507896449105,32.4507896449105,0,TRUE,0.0763739189337548,1.35169171409727e-13,0.11237477502728,TRUE,"Fair",1,"sparse",0.1,1
889,30.5683553388876,3.14095967368644e-06,1.57329438995429e-06,4.40378482842396e-05,4.40378482842396e-05,32.4507896456095,32.4507896456095,0,TRUE,0.0761027844102382,2.17263671443851e-13,0.112374247308222,TRUE,"Fair",1,"sparse",0.1,1
890,30.568352197928,3.11853097301196e-06,1.56205975342286e-06,4.38631984062578e-05,4.38631984062578e-05,32.4507896474813,32.4507896474813,0,TRUE,0.0758326176555504,1.7581076385127e-13,0.112373723186743,TRUE,"Fair",1,"sparse",0.1,1
891,30.568349079397,3.09626390304629e-06,1.55090607829178e-06,4.36893443648312e-05,4.36893443648312e-05,32.450789650506,32.450789650506,0,TRUE,0.0755634151652548,1.70286644433962e-13,0.112373202638399,TRUE,"Fair",1,"sparse",0.1,1
892,30.5683459831331,3.07415727718308e-06,1.53983277145859e-06,4.35162817205372e-05,4.35162817205372e-05,32.4507896546638,32.4507896546638,0,TRUE,0.075295173448093,1.81319058934661e-13,0.112372685638909,TRUE,"Fair",1,"sparse",0.1,1
893,30.5683429089758,3.05220991947408e-06,1.52883924429217e-06,4.33440060645772e-05,4.33440060645772e-05,32.4507896599352,32.4507896599352,0,TRUE,0.0750278890259064,2.32659421953849e-13,0.11237217216416,TRUE,"Fair",1,"sparse",0.1,1
894,30.5683398567659,3.03042065397108e-06,1.51792491260321e-06,4.31725130166831e-05,4.31725130166831e-05,32.4507896663012,32.4507896663012,0,TRUE,0.0747615584336378,1.52406806647611e-13,0.112371662190203,TRUE,"Fair",1,"sparse",0.1,1
895,30.5683368263452,3.00878833314755e-06,1.50708919659623e-06,4.30017982267285e-05,4.30017982267285e-05,32.4507896737426,32.4507896737426,0,TRUE,0.0744961782191929,1.27250857248583e-13,0.11237115569325,TRUE,"Fair",1,"sparse",0.1,1
896,30.5683338175569,2.98731180947698e-06,1.49633152083675e-06,4.28318573735205e-05,4.28318573735205e-05,32.4507896822408,32.4507896822408,0,TRUE,0.0742317449434406,2.20723164451744e-13,0.112370652649678,TRUE,"Fair",1,"sparse",0.1,1
897,30.5683308302451,2.96598993898556e-06,1.48565131422438e-06,4.26626861648919e-05,4.26626861648919e-05,32.4507896917773,32.4507896917773,0,TRUE,0.0739682551801696,2.02622975226274e-13,0.112370153036023,TRUE,"Fair",1,"sparse",0.1,1
898,30.5683278642551,2.94482159191034e-06,1.47504800996217e-06,4.24942803373461e-05,4.24942803373461e-05,32.4507897023338,32.4507897023338,0,TRUE,0.0737057055160013,1.244502744502e-13,0.112369656828982,TRUE,"Fair",1,"sparse",0.1,1
899,30.5683249194336,2.9238056455938e-06,1.46452104550546e-06,4.23266356556141e-05,4.23266356556141e-05,32.4507897138925,32.4507897138925,0,TRUE,0.0734440925503702,1.62307649369035e-13,0.112369164005409,TRUE,"Fair",1,"sparse",0.1,1
900,30.5683219956279,2.90294098093113e-06,1.45406986254836e-06,4.21597479134042e-05,4.21597479134042e-05,32.4507897264355,32.4507897264355,0,TRUE,0.0731834128954403,1.16217487812862e-13,0.112368674542319,TRUE,"Fair",1,"sparse",0.1,1
901,30.5683190926869,2.8822264965811e-06,1.4436939069752e-06,4.1993612932042e-05,4.1993612932042e-05,32.4507897399454,32.4507897399454,0,TRUE,0.0729236631760719,1.7429743566111e-13,0.112368188416879,TRUE,"Fair",1,"sparse",0.1,1
902,30.5683162104604,2.86166109475516e-06,1.43339262883077e-06,4.18282265603575e-05,4.18282265603575e-05,32.4507897544048,32.4507897544048,0,TRUE,0.0726648400297738,1.69746749121113e-13,0.112367705606414,TRUE,"Fair",1,"sparse",0.1,1
903,30.5683133487993,2.84124368121752e-06,1.42316548230097e-06,4.16635846759679e-05,4.16635846759679e-05,32.4507897697967,32.4507897697967,0,TRUE,0.0724069401066232,2.21282222478973e-13,0.112367226088404,TRUE,"Fair",1,"sparse",0.1,1
904,30.5683105075557,2.82097318304864e-06,1.41301192565095e-06,4.14996831826834e-05,4.14996831826834e-05,32.4507897861043,32.4507897861043,0,TRUE,0.0721499600692698,1.47580823618192e-13,0.112366749840481,TRUE,"Fair",1,"sparse",0.1,1
905,30.5683076865825,2.80084850956541e-06,1.4029314212356e-06,4.13365180127987e-05,4.13365180127987e-05,32.450789803311,32.450789803311,0,TRUE,0.0718938965928119,1.34802461937381e-13,0.112366276840429,TRUE,"Fair",1,"sparse",0.1,1
906,30.568304885734,2.78086862692817e-06,1.39292343542705e-06,4.11740851249787e-05,4.11740851249787e-05,32.4507898214003,32.4507898214003,0,TRUE,0.0716387463648092,1.43525227446343e-13,0.112365807066184,TRUE,"Fair",1,"sparse",0.1,1
907,30.5683021048653,2.7610324444538e-06,1.38298743860051e-06,4.10123805044685e-05,4.10123805044685e-05,32.4507898403562,32.4507898403562,0,TRUE,0.071384506085197,1.7183898302006e-13,0.112365340495832,TRUE,"Fair",1,"sparse",0.1,1
908,30.5682993438329,2.74133892830264e-06,1.3731229051127e-06,4.08514001643225e-05,4.08514001643225e-05,32.4507898601626,32.4507898601626,0,TRUE,0.0711311724662498,1.789221519368e-13,0.112364877107607,TRUE,"Fair",1,"sparse",0.1,1
909,30.568296602494,2.72178704463499e-06,1.36332931324647e-06,4.06911401428866e-05,4.06911401428866e-05,32.4507898808039,32.4507898808039,0,TRUE,0.0708787422325182,1.51617341131469e-13,0.112364416879894,TRUE,"Fair",1,"sparse",0.1,1
910,30.5682938807069,2.70237574184762e-06,1.35360614520238e-06,4.05315965053505e-05,4.05315965053505e-05,32.4507899022646,32.4507899022646,0,TRUE,0.0706272121208155,1.74491123574396e-13,0.11236395979122,TRUE,"Fair",1,"sparse",0.1,1
911,30.5682911783312,2.68310400741711e-06,1.3439528870568e-06,4.03727653427079e-05,4.03727653427079e-05,32.4507899245292,32.4507899245292,0,TRUE,0.0703765788801098,2.68977111137465e-13,0.112363505820264,TRUE,"Fair",1,"sparse",0.1,1
912,30.5682884952272,2.66397081460923e-06,1.33436902873891e-06,4.02146427727134e-05,4.02146427727134e-05,32.4507899475827,32.4507899475827,0,TRUE,0.0701268392715182,1.60555582152758e-13,0.112363054945845,TRUE,"Fair",1,"sparse",0.1,1
913,30.5682858312564,2.64497515800599e-06,1.32485406398848e-06,4.00572249377793e-05,4.00572249377793e-05,32.4507899714102,32.4507899714102,0,TRUE,0.0698779900682457,1.16065323580319e-13,0.112362607146929,TRUE,"Fair",1,"sparse",0.1,1
914,30.5682831862812,2.62611603929486e-06,1.31540749033813e-06,3.99005080061631e-05,3.99005080061631e-05,32.4507899959969,32.4507899959969,0,TRUE,0.0696300280555356,1.11368489760989e-13,0.112362162402624,TRUE,"Fair",1,"sparse",0.1,1
915,30.5682805601652,2.60739245305786e-06,1.30602880907385e-06,3.97444881716365e-05,3.97444881716365e-05,32.4507900213285,32.4507900213285,0,TRUE,0.0693829500306261,9.46966003222135e-14,0.112361720692179,TRUE,"Fair",1,"sparse",0.1,1
916,30.5682779527727,2.5888034151933e-06,1.29671752521938e-06,3.95891616532426e-05,3.95891616532426e-05,32.4507900473904,32.4507900473904,0,TRUE,0.0691367528026883,1.6473415877764e-13,0.112361281994987,TRUE,"Fair",1,"sparse",0.1,1
917,30.5682753639693,2.57034794870492e-06,1.28747314749382e-06,3.94345246943126e-05,3.94345246943126e-05,32.4507900741687,32.4507900741687,0,TRUE,0.0688914331927997,2.09882094898597e-13,0.112360846290578,TRUE,"Fair",1,"sparse",0.1,1
918,30.5682727936213,2.55202506949104e-06,1.27829518828641e-06,3.92805735637326e-05,3.92805735637326e-05,32.4507901016494,32.4507901016494,0,TRUE,0.0686469880338682,1.47294372425901e-13,0.112360413558622,TRUE,"Fair",1,"sparse",0.1,1
919,30.5682702415963,2.53383382187167e-06,1.26918316363064e-06,3.91273045544674e-05,3.91273045544674e-05,32.4507901298187,32.4507901298187,0,TRUE,0.0684034141706107,2.37579439790453e-13,0.112359983778929,TRUE,"Fair",1,"sparse",0.1,1
920,30.5682677077624,2.51577324661412e-06,1.26013659317577e-06,3.89747139842246e-05,3.89747139842246e-05,32.4507901586631,32.4507901586631,0,TRUE,0.068160708459492,2.27604898327751e-13,0.112359556931443,TRUE,"Fair",1,"sparse",0.1,1
921,30.5682651919892,2.49784238448569e-06,1.25115500015413e-06,3.88227981945589e-05,3.88227981945589e-05,32.4507901881692,32.4507901881692,0,TRUE,0.0679188677686811,1.48058401021763e-13,0.112359132996247,TRUE,"Fair",1,"sparse",0.1,1
922,30.5682626941468,2.48004029756999e-06,1.24223791136262e-06,3.86715535516782e-05,3.86715535516782e-05,32.4507902183238,32.4507902183238,0,TRUE,0.0676778889780074,1.44536712746686e-13,0.112358711953558,TRUE,"Fair",1,"sparse",0.1,1
923,30.5682602141065,2.46236604439787e-06,1.23338485712225e-06,3.85209764449068e-05,3.85209764449068e-05,32.450790249114,32.450790249114,0,TRUE,0.0674377689788993,1.30170211896055e-13,0.112358293783728,TRUE,"Fair",1,"sparse",0.1,1
924,30.5682577517405,2.44481870126378e-06,1.22459537125989e-06,3.8371063287814e-05,3.8371063287814e-05,32.4507902805268,32.4507902805268,0,TRUE,0.0671985046743565,1.60947696719326e-13,0.112357878467242,TRUE,"Fair",1,"sparse",0.1,1
925,30.5682553069218,2.42739733380404e-06,1.21586899108135e-06,3.82218105174808e-05,3.82218105174808e-05,32.4507903125497,32.4507903125497,0,TRUE,0.0669600929788987,1.24283696699048e-13,0.112357465984718,TRUE,"Fair",1,"sparse",0.1,1
926,30.5682528795244,2.41010102897121e-06,1.20720525733839e-06,3.8073214593976e-05,3.8073214593976e-05,32.4507903451701,32.4507903451701,0,TRUE,0.0667225308185057,1.28608210814752e-13,0.112357056316905,TRUE,"Fair",1,"sparse",0.1,1
927,30.5682504694234,2.39292888437603e-06,1.19860371420603e-06,3.79252720008701e-05,3.79252720008701e-05,32.4507903783757,32.4507903783757,0,TRUE,0.0664858151305852,2.17368808053386e-13,0.112356649444683,TRUE,"Fair",1,"sparse",0.1,1
928,30.5682480764945,2.3758799905238e-06,1.19006390925287e-06,3.77779792446682e-05,3.77779792446682e-05,32.4507904121544,32.4507904121544,0,TRUE,0.0662499428639322,2.25200142290217e-13,0.112356245349062,TRUE,"Fair",1,"sparse",0.1,1
929,30.5682457006145,2.35895344857795e-06,1.18158539341972e-06,3.76313328548083e-05,3.76313328548083e-05,32.4507904464941,32.4507904464941,0,TRUE,0.0660149109786617,2.11599482865804e-13,0.112355844011182,TRUE,"Fair",1,"sparse",0.1,1
930,30.5682433416611,2.34214837036006e-06,1.17316772099171e-06,3.748532938305e-05,3.748532938305e-05,32.4507904813832,32.4507904813832,0,TRUE,0.0657807164462053,1.09761418194237e-13,0.112355445412308,TRUE,"Fair",1,"sparse",0.1,1
931,30.5682409995127,2.32546387479715e-06,1.16481044957337e-06,3.73399654040355e-05,3.73399654040355e-05,32.4507905168099,32.4507905168099,0,TRUE,0.0655473562491926,1.63821022262041e-13,0.112355049533836,TRUE,"Fair",1,"sparse",0.1,1
932,30.5682386740488,2.30889908792165e-06,1.15651314005467e-06,3.71952375146218e-05,3.71952375146218e-05,32.4507905527628,32.4507905527628,0,TRUE,0.0653148273814905,1.43724850769855e-13,0.112354656357285,TRUE,"Fair",1,"sparse",0.1,1
933,30.5682363651498,2.29245313576598e-06,1.14827535659186e-06,3.70511423338848e-05,3.70511423338848e-05,32.4507905892304,32.4507905892304,0,TRUE,0.065083126848103,2.42533026077486e-13,0.112354265864302,TRUE,"Fair",1,"sparse",0.1,1
934,30.5682340726966,2.27612515146802e-06,1.14009666659226e-06,3.69076765027069e-05,3.69076765027069e-05,32.4507906262017,32.4507906262017,0,TRUE,0.0648522516651481,1.73762475611074e-13,0.112353878036657,TRUE,"Fair",1,"sparse",0.1,1
935,30.5682317965715,2.25991428237649e-06,1.13197664067037e-06,3.67648366840202e-05,3.67648366840202e-05,32.4507906636656,32.4507906636656,0,TRUE,0.0646221988598025,1.62697259546138e-13,0.112353492856244,TRUE,"Fair",1,"sparse",0.1,1
936,30.5682295366572,2.24381967584009e-06,1.1239148526359e-06,3.66226195625554e-05,3.66226195625554e-05,32.4507907016113,32.4507907016113,0,TRUE,0.0643929654702657,2.54232257367837e-13,0.112353110305081,TRUE,"Fair",1,"sparse",0.1,1
937,30.5682272928375,2.22784050052383e-06,1.11591087946379e-06,3.64810218441976e-05,3.64810218441976e-05,32.450790740028,32.450790740028,0,TRUE,0.0641645485457271,2.22427899450167e-13,0.112352730365306,TRUE,"Fair",1,"sparse",0.1,1
938,30.568225064997,2.21197588956557e-06,1.1079643012684e-06,3.63400402567493e-05,3.63400402567493e-05,32.4507907789052,32.4507907789052,0,TRUE,0.0639369451462826,2.04155165825938e-13,0.11235235301918,TRUE,"Fair",1,"sparse",0.1,1
939,30.5682228530211,2.19622504005201e-06,1.1000747012896e-06,3.61996715484652e-05,3.61996715484652e-05,32.4507908182325,32.4507908182325,0,TRUE,0.0637101523429555,1.63631527943981e-13,0.112351978249084,TRUE,"Fair",1,"sparse",0.1,1
940,30.5682206567961,2.1805871028846e-06,1.09224166585532e-06,3.60599124895479e-05,3.60599124895479e-05,32.4507908579995,32.4507908579995,0,TRUE,0.0634841672175807,2.82839146259595e-13,0.112351606037518,TRUE,"Fair",1,"sparse",0.1,1
941,30.568218476209,2.16506127870275e-06,1.08446478436655e-06,3.59207598704083e-05,3.59207598704083e-05,32.4507908981962,32.4507908981962,0,TRUE,0.0632589868628244,1.60341744984576e-13,0.112351236367101,TRUE,"Fair",1,"sparse",0.1,1
942,30.5682163111477,2.14964673617146e-06,1.07674364926758e-06,3.57822105026285e-05,3.57822105026285e-05,32.4507909388126,32.4507909388126,0,TRUE,0.0630346083820932,2.55007996001492e-13,0.11235086922057,TRUE,"Fair",1,"sparse",0.1,1
943,30.568214161501,2.1343426865883e-06,1.06907785602733e-06,3.56442612180366e-05,3.56442612180366e-05,32.4507909798388,32.4507909798388,0,TRUE,0.0628110288895215,2.08823780660508e-13,0.112350504580779,TRUE,"Fair",1,"sparse",0.1,1
944,30.5682120271583,2.1191483092764e-06,1.06146700311297e-06,3.55069088692198e-05,3.55069088692198e-05,32.4507910212651,32.4507910212651,0,TRUE,0.0625882455099152,1.48339411377294e-13,0.112350142430698,TRUE,"Fair",1,"sparse",0.1,1
945,30.56820990801,2.10406281908604e-06,1.05391069197702e-06,3.53701503290161e-05,3.53701503290161e-05,32.450791063082,32.450791063082,0,TRUE,0.0623662553787232,1.57145772954051e-13,0.112349782753414,TRUE,"Fair",1,"sparse",0.1,1
946,30.5682078039471,2.08908542731479e-06,1.04640852701451e-06,3.52339824903056e-05,3.52339824903056e-05,32.45079110528,32.45079110528,0,TRUE,0.0621450556419759,3.3532153907899e-13,0.112349425532126,TRUE,"Fair",1,"sparse",0.1,1
947,30.5682057148617,2.0742153452602e-06,1.03896011555356e-06,3.50984022658871e-05,3.50984022658871e-05,32.4507911478498,32.4507911478498,0,TRUE,0.0619246434562593,1.65555165206137e-13,0.11234907075015,TRUE,"Fair",1,"sparse",0.1,1
948,30.5682036406464,2.05945179487799e-06,1.03156506783685e-06,3.49634065884735e-05,3.49634065884735e-05,32.4507911907823,32.4507911907823,0,TRUE,0.0617050159886733,1.42182086034058e-13,0.112348718390913,TRUE,"Fair",1,"sparse",0.1,1
949,30.5682015811946,2.04479400878199e-06,1.02422299699001e-06,3.48289924108263e-05,3.48289924108263e-05,32.4507912340684,32.4507912340684,0,TRUE,0.0614861704167685,2.99590313497602e-13,0.112348368437955,TRUE,"Fair",1,"sparse",0.1,1
950,30.5681995364006,2.03024121248063e-06,1.01693351899844e-06,3.46951567049894e-05,3.46951567049894e-05,32.4507912776993,32.4507912776993,0,TRUE,0.061268103928522,1.60666534152293e-13,0.112348020874928,TRUE,"Fair",1,"sparse",0.1,1
951,30.5681975061594,2.01579265635132e-06,1.00969625270085e-06,3.45618964619646e-05,3.45618964619646e-05,32.450791321666,32.450791321666,0,TRUE,0.0610508137223288,1.19041552624551e-13,0.112347675685595,TRUE,"Fair",1,"sparse",0.1,1
952,30.5681954903667,2.00144757300791e-06,1.00251081974496e-06,3.44292086930224e-05,3.44292086930224e-05,32.4507913659601,32.4507913659601,0,TRUE,0.060834297006878,1.6927733660755e-13,0.112347332853827,TRUE,"Fair",1,"sparse",0.1,1
953,30.5681934889191,1.98720522703866e-06,9.95376844585108e-07,3.42970904278865e-05,3.42970904278865e-05,32.4507914105729,32.4507914105729,0,TRUE,0.060618551001195,1.47478944191827e-13,0.112346992363608,TRUE,"Fair",1,"sparse",0.1,1
954,30.5681915017139,1.97306485461013e-06,9.88293954446278e-07,3.41655387153396e-05,3.41655387153396e-05,32.450791455496,32.450791455496,0,TRUE,0.0604035729345557,1.22066374310868e-13,0.112346654199028,TRUE,"Fair",1,"sparse",0.1,1
955,30.568189528649,1.95902573452145e-06,9.81261779313655e-07,3.40345506229946e-05,3.40345506229946e-05,32.4507915007212,32.4507915007212,0,TRUE,0.0601893600464565,2.66580258751241e-13,0.112346318344284,TRUE,"Fair",1,"sparse",0.1,1
956,30.5681875696233,1.94508712780816e-06,9.74279951908061e-07,3.39041232379074e-05,3.39041232379074e-05,32.4507915462403,32.4507915462403,0,TRUE,0.0599759095865779,1.26990070799409e-13,0.112345984783684,TRUE,"Fair",1,"sparse",0.1,1
957,30.5681856245362,1.93124830261127e-06,9.67348107660315e-07,3.37742536645382e-05,3.37742536645382e-05,32.4507915920453,32.4507915920453,0,TRUE,0.0597632188147454,2.31651707510106e-13,0.112345653501638,TRUE,"Fair",1,"sparse",0.1,1
958,30.5681836932879,1.91750853772987e-06,9.60465884702962e-07,3.36449390267222e-05,3.36449390267222e-05,32.4507916381281,32.4507916381281,0,TRUE,0.0595512850008778,1.3296628479973e-13,0.112345324482665,TRUE,"Fair",1,"sparse",0.1,1
959,30.5681817757793,1.90386712617396e-06,9.53632923825346e-07,3.35161764659985e-05,3.35161764659985e-05,32.4507916844811,32.4507916844811,0,TRUE,0.0593401054249755,2.8104172922937e-13,0.112344997711388,TRUE,"Fair",1,"sparse",0.1,1
960,30.5681798719122,1.89032333963723e-06,9.46848868490694e-07,3.33879631425088e-05,3.33879631425088e-05,32.4507917310964,32.4507917310964,0,TRUE,0.0591296773770338,1.54977876459152e-13,0.112344673172532,TRUE,"Fair",1,"sparse",0.1,1
961,30.5681779815889,1.87687648889323e-06,9.40113364778005e-07,3.32602962343017e-05,3.32602962343017e-05,32.4507917779665,32.4507917779665,0,TRUE,0.058919998157046,1.11976201983449e-13,0.112344350850929,TRUE,"Fair",1,"sparse",0.1,1
962,30.5681761047124,1.86352585629379e-06,9.33426061379048e-07,3.31331729370778e-05,3.31331729370778e-05,32.450791825084,32.450791825084,0,TRUE,0.0587110650749535,1.58942801259174e-13,0.112344030731511,TRUE,"Fair",1,"sparse",0.1,1
963,30.5681742411865,1.85027075971789e-06,9.26786609586918e-07,3.30065904649526e-05,3.30065904649526e-05,32.4507918724414,32.4507918724414,0,TRUE,0.0585028754505907,1.98174400842859e-13,0.112343712799314,TRUE,"Fair",1,"sparse",0.1,1
964,30.5681723909158,1.83711049572821e-06,9.20194663258789e-07,3.28805460490023e-05,3.28805460490023e-05,32.4507919200315,32.4507919200315,0,TRUE,0.0582954266136706,1.18236955462346e-13,0.112343397039475,TRUE,"Fair",1,"sparse",0.1,1
965,30.5681705538053,1.82404438930917e-06,9.13649878807547e-07,3.27550369383296e-05,3.27550369383296e-05,32.4507919678472,32.4507919678472,0,TRUE,0.0580887159037278,1.34206623837153e-13,0.11234308343723,TRUE,"Fair",1,"sparse",0.1,1
966,30.5681687297609,1.81107175478701e-06,9.07151915180718e-07,3.26300603989309e-05,3.26300603989309e-05,32.4507920158813,32.4507920158813,0,TRUE,0.0578827406700914,1.66611561636374e-13,0.112342771977918,TRUE,"Fair",1,"sparse",0.1,1
967,30.5681669186891,1.79819191359343e-06,9.00700433841206e-07,3.25056137148012e-05,3.25056137148012e-05,32.450792064127,32.450792064127,0,TRUE,0.0576774982718368,2.09221757225688e-13,0.112342462646976,TRUE,"Fair",1,"sparse",0.1,1
968,30.5681651204972,1.78540419426554e-06,8.94295098731039e-07,3.23816941862851e-05,3.23816941862851e-05,32.4507921125774,32.4507921125774,0,TRUE,0.0574729860777512,1.41307508983513e-13,0.112342155429938,TRUE,"Fair",1,"sparse",0.1,1
969,30.568163335093,1.77270794310402e-06,8.87935576293838e-07,3.22582991313222e-05,3.22582991313222e-05,32.4507921612258,32.4507921612258,0,TRUE,0.057269201466308,1.36454807606943e-13,0.112341850312438,TRUE,"Fair",1,"sparse",0.1,1
970,30.5681615623851,1.760102488646e-06,8.81621535410484e-07,3.21354258843564e-05,3.21354258843564e-05,32.4507922100655,32.4507922100655,0,TRUE,0.0570661418256,1.8486821987656e-13,0.112341547280208,TRUE,"Fair",1,"sparse",0.1,1
971,30.5681598022826,1.74758717008672e-06,8.75352647404713e-07,3.20130717970646e-05,3.20130717970646e-05,32.45079225909,32.45079225909,0,TRUE,0.0568638045533348,2.3001490853583e-13,0.112341246319075,TRUE,"Fair",1,"sparse",0.1,1
972,30.5681580546954,1.73516134793772e-06,8.6912858602543e-07,3.18912342369208e-05,3.18912342369208e-05,32.4507923082928,32.4507923082928,0,TRUE,0.0566621870567873,1.84494253550617e-13,0.112340947414962,TRUE,"Fair",1,"sparse",0.1,1
973,30.5681563195341,1.72282436849969e-06,8.62949027418079e-07,3.17699105891753e-05,3.17699105891753e-05,32.4507923576677,32.4507923576677,0,TRUE,0.0564612867527246,1.33382161521514e-13,0.112340650553888,TRUE,"Fair",1,"sparse",0.1,1
974,30.5681545967097,1.71057559228416e-06,8.56813650110986e-07,3.1649098254283e-05,3.1649098254283e-05,32.4507924072083,32.4507924072083,0,TRUE,0.0562611010674574,1.60366747300757e-13,0.112340355721966,TRUE,"Fair",1,"sparse",0.1,1
975,30.5681528861341,1.69841437624996e-06,8.50722134997445e-07,3.15287946498437e-05,3.15287946498437e-05,32.4507924569085,32.4507924569085,0,TRUE,0.0560616274366926,1.42332430938428e-13,0.112340062905406,TRUE,"Fair",1,"sparse",0.1,1
976,30.5681511877197,1.6863401022249e-06,8.44674165323158e-07,3.1408997209062e-05,3.1408997209062e-05,32.4507925067622,32.4507925067622,0,TRUE,0.0558628633055796,2.64311324011481e-13,0.112339772090507,TRUE,"Fair",1,"sparse",0.1,1
977,30.5681495013796,1.67435213427325e-06,8.38669426653804e-07,3.12897033815936e-05,3.12897033815936e-05,32.4507925567635,32.4507925567635,0,TRUE,0.0556648061286526,1.33010969344438e-13,0.112339483263664,TRUE,"Fair",1,"sparse",0.1,1
978,30.5681478270275,1.66244983645925e-06,8.32707606876001e-07,3.117091063267e-05,3.117091063267e-05,32.4507926069065,32.4507926069065,0,TRUE,0.0554674533697717,1.38729768032417e-13,0.112339196411363,TRUE,"Fair",1,"sparse",0.1,1
979,30.5681461645777,1.65063261547971e-06,8.2678839615997e-07,3.10526164434566e-05,3.10526164434566e-05,32.4507926571854,32.4507926571854,0,TRUE,0.0552708025021067,1.60739937073208e-13,0.112338911520182,TRUE,"Fair",1,"sparse",0.1,1
980,30.5681445139451,1.6388998389516e-06,8.20911486959485e-07,3.09348183110308e-05,3.09348183110308e-05,32.4507927075945,32.4507927075945,0,TRUE,0.0550748510080975,2.39467941956734e-13,0.112338628576789,TRUE,"Fair",1,"sparse",0.1,1
981,30.5681428750452,1.6272509029136e-06,8.1507657399432e-07,3.08175137479838e-05,3.08175137479838e-05,32.4507927581282,32.4507927581282,0,TRUE,0.0548795963794169,1.95431377432341e-13,0.112338347567943,TRUE,"Fair",1,"sparse",0.1,1
982,30.5681412477943,1.61568520340438e-06,8.09283354211924e-07,3.07007002822222e-05,3.07007002822222e-05,32.4507928087809,32.4507928087809,0,TRUE,0.0546850361169357,2.11807787775955e-13,0.112338068480493,TRUE,"Fair",1,"sparse",0.1,1
983,30.5681396321091,1.60420213646262e-06,8.03531526791317e-07,3.05843754567936e-05,3.05843754567936e-05,32.4507928595472,32.4507928595472,0,TRUE,0.0544911677306876,1.92888066373674e-13,0.112337791301376,TRUE,"Fair",1,"sparse",0.1,1
984,30.568138027907,1.59280111233784e-06,7.97820793124474e-07,3.04685368309105e-05,3.04685368309105e-05,32.4507929104219,32.4507929104219,0,TRUE,0.0542979887398269,1.95809626081156e-13,0.112337516017619,TRUE,"Fair",1,"sparse",0.1,1
985,30.5681364351059,1.58148153417415e-06,7.92150856788789e-07,3.03531819776542e-05,3.03531819776542e-05,32.4507929613995,32.4507929613995,0,TRUE,0.0541054966726158,1.20908926048041e-13,0.112337242616335,TRUE,"Fair",1,"sparse",0.1,1
986,30.5681348536243,1.57024281577378e-06,7.86521423540015e-07,3.02383084864204e-05,3.02383084864204e-05,32.4507930124749,32.4507930124749,0,TRUE,0.0539136890663396,1.26083222261333e-13,0.112336971084726,TRUE,"Fair",1,"sparse",0.1,1
987,30.5681332833815,1.5590843744917e-06,7.80932201292883e-07,3.01239139604602e-05,3.01239139604602e-05,32.4507930636429,32.4507930636429,0,TRUE,0.0537225634673471,1.4719700316436e-13,0.112336701410079,TRUE,"Fair",1,"sparse",0.1,1
988,30.5681317242971,1.54800562768287e-06,7.75382900103901e-07,3.00099960185416e-05,3.00099960185416e-05,32.4507931148987,32.4507931148987,0,TRUE,0.0535321174309426,1.49433279907529e-13,0.11233643357977,TRUE,"Fair",1,"sparse",0.1,1
989,30.5681301762915,1.53700601401852e-06,7.69873232154666e-07,2.98965522935975e-05,2.98965522935975e-05,32.4507931662371,32.4507931662371,0,TRUE,0.0533423485213942,2.50755871973993e-13,0.112336167581257,TRUE,"Fair",1,"sparse",0.1,1
990,30.5681286392855,1.52608493664275e-06,7.64402911737032e-07,2.97835804338579e-05,2.97835804338579e-05,32.4507932176533,32.4507932176533,0,TRUE,0.0531532543118732,1.72228008862182e-13,0.112335903402085,TRUE,"Fair",1,"sparse",0.1,1
991,30.5681271132006,1.5152418590958e-06,7.58971655240465e-07,2.96710781012164e-05,2.96710781012164e-05,32.4507932691426,32.4507932691426,0,TRUE,0.0529648323844552,1.60665922849572e-13,0.112335641029883,TRUE,"Fair",1,"sparse",0.1,1
992,30.5681255979587,1.50447620228533e-06,7.53579181126456e-07,2.95590429725932e-05,2.95590429725932e-05,32.4507933207002,32.4507933207002,0,TRUE,0.0527770803300411,1.19442401905508e-13,0.112335380452363,TRUE,"Fair",1,"sparse",0.1,1
993,30.5681240934825,1.49378741554074e-06,7.48225209925799e-07,2.94474727388829e-05,2.94474727388829e-05,32.4507933723214,32.4507933723214,0,TRUE,0.0525899957483617,1.91932449446391e-13,0.112335121657321,TRUE,"Fair",1,"sparse",0.1,1
994,30.5681225996951,1.48317493398054e-06,7.42909464216879e-07,2.93363651053665e-05,2.93363651053665e-05,32.4507934240018,32.4507934240018,0,TRUE,0.0524035762479318,1.57428831973346e-13,0.112334864632636,TRUE,"Fair",1,"sparse",0.1,1
995,30.5681211165201,1.47263822469768e-06,7.37631668601513e-07,2.92257177911433e-05,2.92257177911433e-05,32.4507934757367,32.4507934757367,0,TRUE,0.052217819445991,1.52332834052744e-13,0.112334609366269,TRUE,"Fair",1,"sparse",0.1,1
996,30.5681196438819,1.4621767263634e-06,7.32391549705735e-07,2.91155285294214e-05,2.91155285294214e-05,32.4507935275218,32.4507935275218,0,TRUE,0.0520327229685072,9.98433731291425e-14,0.112334355846261,TRUE,"Fair",1,"sparse",0.1,1
997,30.5681181817052,1.45178990607064e-06,7.27188836154768e-07,2.90057950673697e-05,2.90057950673697e-05,32.4507935793527,32.4507935793527,0,TRUE,0.0518482844501301,1.28130974420647e-13,0.112334104060736,TRUE,"Fair",1,"sparse",0.1,1
998,30.5681167299153,1.44147722025423e-06,7.22023258561104e-07,2.88965151659555e-05,2.88965151659555e-05,32.4507936312251,32.4507936312251,0,TRUE,0.0516645015341391,1.07183213924626e-13,0.112333853997896,TRUE,"Fair",1,"sparse",0.1,1
999,30.5681152884381,1.43123814311252e-06,7.16894549508869e-07,2.87876865995758e-05,2.87876865995758e-05,32.4507936831348,32.4507936831348,0,TRUE,0.0514813718724456,1.19861372095907e-13,0.112333605646027,TRUE,"Fair",1,"sparse",0.1,1
1000,30.5681138571999,1.42107214173848e-06,7.11802443532528e-07,2.86793071563704e-05,2.86793071563704e-05,32.4507937350777,32.4507937350777,0,TRUE,0.0512988931255273,1.56696850720095e-13,0.112333358993489,TRUE,"Fair",1,"sparse",0.1,1
1001,30.5681124361278,1.41097868322504e-06,7.06746677115673e-07,2.85713746378907e-05,2.85713746378907e-05,32.4507937870496,32.4507937870496,0,TRUE,0.0511170629624148,1.72134535086859e-13,0.112333114028725,TRUE,"Fair",1,"sparse",0.1,1
1002,30.5681110251491,1.40095725242873e-06,7.01726988669373e-07,2.84638868593119e-05,2.84638868593119e-05,32.4507938390466,32.4507938390466,0,TRUE,0.0509358790606433,2.59779753472623e-13,0.112332870740255,TRUE,"Fair",1,"sparse",0.1,1
1003,30.5681096241918,1.39100733065334e-06,6.96743118512678e-07,2.8356841648916e-05,2.8356841648916e-05,32.4507938910648,32.4507938910648,0,TRUE,0.050755339106237,3.44216451698476e-13,0.112332629116676,TRUE,"Fair",1,"sparse",0.1,1
1004,30.5681082331845,1.38112839920268e-06,6.91794808858438e-07,2.82502368478086e-05,2.82502368478086e-05,32.4507939431001,32.4507939431001,0,TRUE,0.0505754407936697,2.54089050758151e-13,0.112332389146662,TRUE,"Fair",1,"sparse",0.1,1
1005,30.5681068520561,1.3713199500387e-06,6.86881803818389e-07,2.81440703110063e-05,2.81440703110063e-05,32.4507939951489,32.4507939951489,0,TRUE,0.0503961818258308,2.46521096602842e-13,0.112332150818966,TRUE,"Fair",1,"sparse",0.1,1
1006,30.5681054807362,1.36158147512333e-06,6.82003849362616e-07,2.80383399054861e-05,2.80383399054861e-05,32.4507940472074,32.4507940472074,0,TRUE,0.0502175599139889,1.67570456054584e-13,0.112331914122415,TRUE,"Fair",1,"sparse",0.1,1
1007,30.5681041191547,1.35191247707667e-06,6.77160693321815e-07,2.79330435124257e-05,2.79330435124257e-05,32.4507940992718,32.4507940992718,0,TRUE,0.0500395727777596,2.36544596123972e-13,0.112331679045912,TRUE,"Fair",1,"sparse",0.1,1
1008,30.5681027672422,1.34231244075522e-06,6.72352085365144e-07,2.78281790246356e-05,2.78281790246356e-05,32.4507941513386,32.4507941513386,0,TRUE,0.0498622181450823,1.54762264191838e-13,0.112331445578436,TRUE,"Fair",1,"sparse",0.1,1
1009,30.5681014249298,1.33278088654265e-06,6.67577776989811e-07,2.77237443483487e-05,2.77237443483487e-05,32.4507942034042,32.4507942034042,0,TRUE,0.049685493752197,1.43938797712613e-13,0.112331213709039,TRUE,"Fair",1,"sparse",0.1,1
1010,30.5681000921489,1.32331731705904e-06,6.62837521511955e-07,2.76197374019548e-05,2.76197374019548e-05,32.450794255465,32.450794255465,0,TRUE,0.049509397343587,1.26181543342067e-13,0.11233098342685,TRUE,"Fair",1,"sparse",0.1,1
1011,30.5680987688316,1.31392123847718e-06,6.58131074048363e-07,2.7516156116944e-05,2.7516156116944e-05,32.4507943075177,32.4507943075177,0,TRUE,0.0493339266719627,2.39132086202355e-13,0.112330754721067,TRUE,"Fair",1,"sparse",0.1,1
1012,30.5680974549103,1.30459216762802e-06,6.5345819149641e-07,2.74129984366391e-05,2.74129984366391e-05,32.4507943595587,32.4507943595587,0,TRUE,0.0491590794982266,1.32114130216638e-13,0.112330527580966,TRUE,"Fair",1,"sparse",0.1,1
1013,30.5680961503182,1.2953296248952e-06,6.48818632533466e-07,2.73102623172968e-05,2.73102623172968e-05,32.4507944115849,32.4507944115849,0,TRUE,0.0489848535914402,1.57045615933189e-13,0.112330301995893,TRUE,"Fair",1,"sparse",0.1,1
1014,30.5680948549885,1.28613313421511e-06,6.44212157596701e-07,2.72079457269226e-05,2.72079457269226e-05,32.4507944635929,32.4507944635929,0,TRUE,0.0488112467288052,1.97342388795878e-13,0.112330077955267,TRUE,"Fair",1,"sparse",0.1,1
1015,30.5680935688554,1.27700221241867e-06,6.39638528870065e-07,2.71060466462013e-05,2.71060466462013e-05,32.4507945155795,32.4507945155795,0,TRUE,0.0486382566956064,1.49876115682855e-13,0.112329855448578,TRUE,"Fair",1,"sparse",0.1,1
1016,30.5680922918532,1.26793640120582e-06,6.35097510272518e-07,2.70045630676024e-05,2.70045630676024e-05,32.4507945675416,32.4507945675416,0,TRUE,0.048465881285224,1.27871492335963e-13,0.112329634465387,TRUE,"Fair",1,"sparse",0.1,1
1017,30.5680910239168,1.25893521385478e-06,6.30588867444404e-07,2.69034929958133e-05,2.69034929958133e-05,32.450794619476,32.450794619476,0,TRUE,0.0482941182990454,9.75554213217422e-14,0.112329414995327,TRUE,"Fair",1,"sparse",0.1,1
1018,30.5680897649816,1.24999820627636e-06,6.26112367728742e-07,2.68028344469413e-05,2.68028344469413e-05,32.4507946713796,32.4507946713796,0,TRUE,0.0481229655464941,2.20796127525513e-13,0.1123291970281,TRUE,"Fair",1,"sparse",0.1,1
1019,30.5680885149834,1.24112490240691e-06,6.21667780177741e-07,2.67025854495499e-05,2.67025854495499e-05,32.4507947232496,32.4507947232496,0,TRUE,0.0479524208449466,2.21235698776081e-13,0.112328980553478,TRUE,"Fair",1,"sparse",0.1,1
1020,30.5680872738585,1.23231485460451e-06,6.17254875515323e-07,2.66027440440131e-05,2.66027440440131e-05,32.4507947750829,32.4507947750829,0,TRUE,0.0477824820197358,9.16036162973207e-14,0.112328765561302,TRUE,"Fair",1,"sparse",0.1,1
1021,30.5680860415436,1.22356760101638e-06,6.12873426137961e-07,2.65033082816062e-05,2.65033082816062e-05,32.4507948268766,32.4507948268766,0,TRUE,0.0476131469041141,1.52778209157237e-13,0.112328552041483,TRUE,"Fair",1,"sparse",0.1,1
1022,30.568084817976,1.21488269400061e-06,6.08523206103495e-07,2.64042762259035e-05,2.64042762259035e-05,32.4507948786279,32.4507948786279,0,TRUE,0.0474444133392129,1.44127365765035e-13,0.112328339983998,TRUE,"Fair",1,"sparse",0.1,1
1023,30.5680836030933,1.20625969302068e-06,6.04203991112722e-07,2.63056459518192e-05,2.63056459518192e-05,32.450794930334,32.450794930334,0,TRUE,0.0472762791740248,1.96012153524907e-13,0.112328129378896,TRUE,"Fair",1,"sparse",0.1,1
1024,30.5680823968336,1.19769813267112e-06,5.99915558499655e-07,2.62074155453689e-05,2.62074155453689e-05,32.4507949819922,32.4507949819922,0,TRUE,0.0471087422653679,1.93437747259169e-13,0.112327920216288,TRUE,"Fair",1,"sparse",0.1,1
1025,30.5680811991355,1.18919759373171e-06,5.95657687226619e-07,2.61095831045916e-05,2.61095831045916e-05,32.4507950335997,32.4507950335997,0,TRUE,0.0469418004778586,1.17215992154015e-13,0.112327712486356,TRUE,"Fair",1,"sparse",0.1,1
1026,30.5680800099379,1.1807576250078e-06,5.91430157852564e-07,2.60121467379815e-05,2.60121467379815e-05,32.450795085154,32.450795085154,0,TRUE,0.0467754516838706,1.74480639091663e-13,0.112327506179347,TRUE,"Fair",1,"sparse",0.1,1
1027,30.5680788291803,1.17237780372648e-06,5.8723275254384e-07,2.59151045657575e-05,2.59151045657575e-05,32.4507951366523,32.4507951366523,0,TRUE,0.046609693763523,2.20955963803488e-13,0.112327301285574,TRUE,"Fair",1,"sparse",0.1,1
1028,30.5680776568025,1.16405768224581e-06,5.83065255047491e-07,2.5818454719029e-05,2.5818454719029e-05,32.4507951880923,32.4507951880923,0,TRUE,0.0464445246046409,1.56161406537339e-13,0.112327097795415,TRUE,"Fair",1,"sparse",0.1,1
1029,30.5680764927448,1.1557968448983e-06,5.78927450684015e-07,2.57221953401231e-05,2.57221953401231e-05,32.4507952394713,32.4507952394713,0,TRUE,0.0462799421027272,1.66958198147968e-13,0.112326895699316,TRUE,"Fair",1,"sparse",0.1,1
1030,30.5680753369479,1.14759485825289e-06,5.74819126339568e-07,2.56263245820644e-05,2.56263245820644e-05,32.450795290787,32.450795290787,0,TRUE,0.0461159441609403,1.45908048793665e-13,0.112326694987784,TRUE,"Fair",1,"sparse",0.1,1
1031,30.5680741893531,1.13945130664206e-06,5.70740070442665e-07,2.55308406088565e-05,2.55308406088565e-05,32.4507953420368,32.4507953420368,0,TRUE,0.0459525286900542,2.59505469225639e-13,0.112326495651393,TRUE,"Fair",1,"sparse",0.1,1
1032,30.5680730499018,1.13136576018746e-06,5.66690072971467e-07,2.5435741595353e-05,2.5435741595353e-05,32.4507953932185,32.4507953932185,0,TRUE,0.0457896936084315,1.75628513474993e-13,0.112326297680778,TRUE,"Fair",1,"sparse",0.1,1
1033,30.568071918536,1.12333782098517e-06,5.62668925417898e-07,2.53410257268862e-05,2.53410257268862e-05,32.4507954443297,32.4507954443297,0,TRUE,0.0456274368420018,1.97960115646846e-13,0.112326101066641,TRUE,"Fair",1,"sparse",0.1,1
1034,30.5680707951982,1.11536705915682e-06,5.58676420800934e-07,2.52466911998141e-05,2.52466911998141e-05,32.4507954953681,32.4507954953681,0,TRUE,0.045465756324224,1.02145237329261e-13,0.112325905799744,TRUE,"Fair",1,"sparse",0.1,1
1035,30.5680696798311,1.10745306969307e-06,5.54712353640665e-07,2.51527362208179e-05,2.51527362208179e-05,32.4507955463316,32.4507955463316,0,TRUE,0.0453046499960711,1.20270797702026e-13,0.112325711870913,TRUE,"Fair",1,"sparse",0.1,1
1036,30.5680685723781,1.09959544047911e-06,5.5077651994327e-07,2.50591590070203e-05,2.50591590070203e-05,32.4507955972179,32.4507955972179,0,TRUE,0.0451441158059866,2.4944126502458e-13,0.112325519271037,TRUE,"Fair",1,"sparse",0.1,1
1037,30.5680674727826,1.09179378426916e-06,5.46868717209165e-07,2.49659577859357e-05,2.49659577859357e-05,32.4507956480248,32.4507956480248,0,TRUE,0.0449841517098659,1.94561440256988e-13,0.112325327991064,TRUE,"Fair",1,"sparse",0.1,1
1038,30.5680663809888,1.08404767829029e-06,5.42988744405968e-07,2.48731307959755e-05,2.48731307959755e-05,32.4507956987503,32.4507956987503,0,TRUE,0.0448247556710231,2.53637022580746e-13,0.112325138022005,TRUE,"Fair",1,"sparse",0.1,1
1039,30.5680652969412,1.07635673884943e-06,5.39136401950876e-07,2.47806762847807e-05,2.47806762847807e-05,32.4507957493923,32.4507957493923,0,TRUE,0.0446659256601692,1.91119015525313e-13,0.112324949354932,TRUE,"Fair",1,"sparse",0.1,1
1040,30.5680642205844,1.06872056093721e-06,5.35311491727157e-07,2.46885925110376e-05,2.46885925110376e-05,32.4507957999487,32.4507957999487,0,TRUE,0.0445076596553788,2.63564152230445e-13,0.112324761980978,TRUE,"Fair",1,"sparse",0.1,1
1041,30.5680631518639,1.06113876086056e-06,5.31513817039472e-07,2.45968777432731e-05,2.45968777432731e-05,32.4507958504177,32.4507958504177,0,TRUE,0.044349955642049,1.96757709246981e-13,0.112324575891334,TRUE,"Fair",1,"sparse",0.1,1
1042,30.5680620907251,1.05361094071554e-06,5.27743182642688e-07,2.45055302602239e-05,2.45055302602239e-05,32.4507959007971,32.4507959007971,0,TRUE,0.0441928116129182,1.66587326244358e-13,0.112324391077253,TRUE,"Fair",1,"sparse",0.1,1
1043,30.5680610371142,1.0461367203618e-06,5.2399939468449e-07,2.44145483500395e-05,2.44145483500395e-05,32.4507959510852,32.4507959510852,0,TRUE,0.0440362255679736,1.15793910213745e-13,0.112324207530045,TRUE,"Fair",1,"sparse",0.1,1
1044,30.5680599909774,1.03871570900083e-06,5.2028226073655e-07,2.43239303117268e-05,2.43239303117268e-05,32.4507960012801,32.4507960012801,0,TRUE,0.0438801955144721,3.01870544327367e-13,0.11232402524108,TRUE,"Fair",1,"sparse",0.1,1
1045,30.5680589522617,1.03134753004497e-06,5.16591589757036e-07,2.42336744531639e-05,2.42336744531639e-05,32.4507960513798,32.4507960513798,0,TRUE,0.0437247194668976,1.81842327952575e-13,0.112323844201788,TRUE,"Fair",1,"sparse",0.1,1
1046,30.5680579209142,1.02403180690658e-06,5.12927192099951e-07,2.41437790927674e-05,2.41437790927674e-05,32.4507961013827,32.4507961013827,0,TRUE,0.0435697954469327,2.69906765130874e-13,0.112323664403654,TRUE,"Fair",1,"sparse",0.1,1
1047,30.5680568968824,1.01676814878715e-06,5.09288879484918e-07,2.40542425584241e-05,2.40542425584241e-05,32.450796151287,32.450796151287,0,TRUE,0.0434154214834283,1.93575503327103e-13,0.112323485838223,TRUE,"Fair",1,"sparse",0.1,1
1048,30.5680558801142,1.00955620752075e-06,5.05676465002163e-07,2.39650631869399e-05,2.39650631869399e-05,32.4507962010909,32.4507962010909,0,TRUE,0.0432615956123939,1.71025983662159e-13,0.112323308497096,TRUE,"Fair",1,"sparse",0.1,1
1049,30.568054870558,1.00239559230886e-06,5.02089763098481e-07,2.38762393259465e-05,2.38762393259465e-05,32.4507962507928,32.4507962507928,0,TRUE,0.0431083158769377,1.25060337405216e-13,0.112323132371931,TRUE,"Fair",1,"sparse",0.1,1
1050,30.5680538681624,9.95285940774693e-07,4.98528589562396e-07,2.3787769331785e-05,2.3787769331785e-05,32.4507963003909,32.4507963003909,0,TRUE,0.0429555803272672,3.21537611384997e-13,0.112322957454443,TRUE,"Fair",1,"sparse",0.1,1
1051,30.5680528728765,9.88226890541455e-07,4.94992761519397e-07,2.36996515702485e-05,2.36996515702485e-05,32.4507963498838,32.4507963498838,0,TRUE,0.0428033870206639,2.53275429688794e-13,0.112322783736404,TRUE,"Fair",1,"sparse",0.1,1
1052,30.5680518846496,9.81218082785063e-07,4.91482097422257e-07,2.36118844168772e-05,2.36118844168772e-05,32.4507963992698,32.4507963992698,0,TRUE,0.0426517340214354,1.51893144759084e-13,0.112322611209639,TRUE,"Fair",1,"sparse",0.1,1
1053,30.5680509034315,9.74259148023293e-07,4.8799641703911e-07,2.35244662560742e-05,2.35244662560742e-05,32.4507964485473,32.4507964485473,0,TRUE,0.042500619400907,1.19418285132337e-13,0.112322439866032,TRUE,"Fair",1,"sparse",0.1,1
1054,30.5680499291724,9.67349734537493e-07,4.84535541441624e-07,2.34373954818645e-05,2.34373954818645e-05,32.4507964977149,32.4507964977149,0,TRUE,0.0423500412373949,1.09192861259904e-13,0.112322269697518,TRUE,"Fair",1,"sparse",0.1,1
1055,30.5680489618227,9.60489487056293e-07,4.81099292999491e-07,2.33506704971796e-05,2.33506704971796e-05,32.4507965467711,32.4507965467711,0,TRUE,0.0421999976161644,1.25956460479135e-13,0.11232210069609,TRUE,"Fair",1,"sparse",0.1,1
1056,30.5680480013332,9.5367805386104e-07,4.77687495368295e-07,2.32642897141033e-05,2.32642897141033e-05,32.4507965957144,32.4507965957144,0,TRUE,0.0420504866294177,2.30108973909651e-13,0.112321932853793,TRUE,"Fair",1,"sparse",0.1,1
1057,30.5680470476551,9.4691508323308e-07,4.74299973482254e-07,2.3178251553895e-05,2.3178251553895e-05,32.4507966445433,32.4507966445433,0,TRUE,0.0419015063762693,1.64335450869314e-13,0.112321766162728,TRUE,"Fair",1,"sparse",0.1,1
1058,30.56804610074,9.40200234111899e-07,4.70936553543319e-07,2.3092554446722e-05,2.3092554446722e-05,32.4507966932566,32.4507966932566,0,TRUE,0.0417530549627055,1.68843899103864e-13,0.112321600615048,TRUE,"Fair",1,"sparse",0.1,1
1059,30.5680451605398,9.33533154778843e-07,4.67597063009914e-07,2.30071968316266e-05,2.30071968316266e-05,32.4507967418528,32.4507967418528,0,TRUE,0.0416051305015735,1.64408119368865e-13,0.112321436202959,TRUE,"Fair",1,"sparse",0.1,1
1060,30.5680442270066,9.26913507726113e-07,4.6428133059218e-07,2.29221771566214e-05,2.29221771566214e-05,32.4507967903307,32.4507967903307,0,TRUE,0.0414577311125541,1.6567854394593e-13,0.11232127291872,TRUE,"Fair",1,"sparse",0.1,1
1061,30.5680433000931,9.20340951893195e-07,4.60989186237026e-07,2.28374938783355e-05,2.28374938783355e-05,32.4507968386889,32.4507968386889,0,TRUE,0.041310854922125,1.54431907022126e-13,0.112321110754644,TRUE,"Fair",1,"sparse",0.1,1
1062,30.5680423797522,9.1381514977229e-07,4.57720461126391e-07,2.27531454622407e-05,2.27531454622407e-05,32.4507968869262,32.4507968869262,0,TRUE,0.0411645000635431,9.46750227759666e-14,0.112320949703093,TRUE,"Fair",1,"sparse",0.1,1
1063,30.568041465937,9.07335763855599e-07,4.54474987660476e-07,2.26691303826012e-05,2.26691303826012e-05,32.4507969350413,32.4507969350413,0,TRUE,0.0410186646768239,1.85140313551529e-13,0.112320789756484,TRUE,"Fair",1,"sparse",0.1,1
1064,30.5680405586013,9.0090247439889e-07,4.51252599451506e-07,2.258544712212e-05,2.258544712212e-05,32.4507969830331,32.4507969830331,0,TRUE,0.0408733469086983,1.15523742793571e-13,0.112320630907284,TRUE,"Fair",1,"sparse",0.1,1
1065,30.5680396576988,8.94514940341651e-07,4.48053131320518e-07,2.25020941721893e-05,2.25020941721893e-05,32.4507970309003,32.4507970309003,0,TRUE,0.0407285449126191,2.16916644470092e-13,0.11232047314801,TRUE,"Fair",1,"sparse",0.1,1
1066,30.5680387631838,8.88172831281508e-07,4.44876419276362e-07,2.2419070032479e-05,2.2419070032479e-05,32.4507970786418,32.4507970786418,0,TRUE,0.0405842568487018,1.66953766498757e-13,0.112320316471232,TRUE,"Fair",1,"sparse",0.1,1
1067,30.568037875011,8.8187583457966e-07,4.41722300520395e-07,2.23363732113763e-05,2.23363732113763e-05,32.4507971262565,32.4507971262565,0,TRUE,0.040440480883715,3.06760594091448e-13,0.112320160869568,TRUE,"Fair",1,"sparse",0.1,1
1068,30.5680369931352,8.75623616281018e-07,4.38590613424256e-07,2.22540022254745e-05,2.22540022254745e-05,32.4507971737433,32.4507971737433,0,TRUE,0.0402972151910642,2.09691903441822e-13,0.112320006335687,TRUE,"Fair",1,"sparse",0.1,1
1069,30.5680361175116,8.69415860194067e-07,4.35481197535209e-07,2.21719555996965e-05,2.21719555996965e-05,32.4507972211011,32.4507972211011,0,TRUE,0.040154457950746,1.43358419215132e-13,0.112319852862308,TRUE,"Fair",1,"sparse",0.1,1
1070,30.5680352480957,8.63252250127289e-07,4.32393893556577e-07,2.20902318671398e-05,2.20902318671398e-05,32.4507972683289,32.4507972683289,0,TRUE,0.0400122073493499,1.32522377430889e-13,0.1123197004422,TRUE,"Fair",1,"sparse",0.1,1
1071,30.5680343848435,8.57132473441879e-07,4.29328543347532e-07,2.20088295695321e-05,2.20088295695321e-05,32.4507973154257,32.4507973154257,0,TRUE,0.0398704615799939,1.64032048746571e-13,0.112319549068179,TRUE,"Fair",1,"sparse",0.1,1
1072,30.568033527711,8.51056206840894e-07,4.26284989897368e-07,2.19277472561735e-05,2.19277472561735e-05,32.4507973623904,32.4507973623904,0,TRUE,0.0397292188423539,1.44996190775208e-13,0.112319398733111,TRUE,"Fair",1,"sparse",0.1,1
1073,30.5680326766548,8.45023144790957e-07,4.23263077351243e-07,2.18469834850309e-05,2.18469834850309e-05,32.4507974092222,32.4507974092222,0,TRUE,0.0395884773425957,1.13771961539665e-13,0.112319249429911,TRUE,"Fair",1,"sparse",0.1,1
1074,30.5680318316316,8.39032981758692e-07,4.20262650959649e-07,2.17665368214274e-05,2.17665368214274e-05,32.4507974559201,32.4507974559201,0,TRUE,0.0394482352933633,1.23840946224678e-13,0.112319101151539,TRUE,"Fair",1,"sparse",0.1,1
1075,30.5680309925987,8.3308540155258e-07,4.17283557107031e-07,2.16864058395158e-05,2.16864058395158e-05,32.4507975024831,32.4507975024831,0,TRUE,0.0393084909137602,1.86819503383175e-13,0.112318953891007,TRUE,"Fair",1,"sparse",0.1,1
1076,30.5680301595132,8.27180109297387e-07,4.14325643270758e-07,2.16065891203892e-05,2.16065891203892e-05,32.4507975489104,32.4507975489104,0,TRUE,0.0391692424293242,2.20534071814573e-13,0.112318807641372,TRUE,"Fair",1,"sparse",0.1,1
1077,30.5680293323331,8.21316799459737e-07,4.11388758049471e-07,2.15270852539651e-05,2.15270852539651e-05,32.4507975952011,32.4507975952011,0,TRUE,0.0390304880719999,2.13030268581816e-13,0.112318662395737,TRUE,"Fair",1,"sparse",0.1,1
1078,30.5680285110163,8.15495170058966e-07,4.08472751117488e-07,2.14478928373593e-05,2.14478928373593e-05,32.4507976413544,32.4507976413544,0,TRUE,0.038892226080112,1.38480499268804e-13,0.112318518147254,TRUE,"Fair",1,"sparse",0.1,1
1079,30.5680276955212,8.09714922667126e-07,4.05577473244746e-07,2.13690104757478e-05,2.13690104757478e-05,32.4507976873694,32.4507976873694,0,TRUE,0.0387544546983456,1.35747551347651e-13,0.11231837488912,TRUE,"Fair",1,"sparse",0.1,1
1080,30.5680268858062,8.03975769514409e-07,4.02702776275363e-07,2.12904367818653e-05,2.12904367818653e-05,32.4507977332455,32.4507977332455,0,TRUE,0.0386171721777328,2.19736290591705e-13,0.112318232614579,TRUE,"Fair",1,"sparse",0.1,1
1081,30.5680260818305,7.98277408620152e-07,3.9984851312621e-07,2.12121703762843e-05,2.12121703762843e-05,32.4507977789817,32.4507977789817,0,TRUE,0.0384803767756039,1.83546393278484e-13,0.112318091316921,TRUE,"Fair",1,"sparse",0.1,1
1082,30.5680252835531,7.92619541556405e-07,3.97014537770396e-07,2.1134209886885e-05,2.1134209886885e-05,32.4507978245773,32.4507978245773,0,TRUE,0.0383440667555926,2.29160489353104e-13,0.112317950989479,TRUE,"Fair",1,"sparse",0.1,1
1083,30.5680244909335,7.8700189831693e-07,3.94200705237146e-07,2.10565539493705e-05,2.10565539493705e-05,32.4507978700317,32.4507978700317,0,TRUE,0.0382082403875831,2.33514015935234e-13,0.112317811625634,TRUE,"Fair",1,"sparse",0.1,1
1084,30.5680237039316,7.81424180473778e-07,3.9140687160406e-07,2.09792012069423e-05,2.09792012069423e-05,32.450797915344,32.450797915344,0,TRUE,0.0380728959477144,3.44038098453842e-13,0.112317673218812,TRUE,"Fair",1,"sparse",0.1,1
1085,30.5680229225074,7.75886100257139e-07,3.88632893981167e-07,2.09021503101454e-05,2.09021503101454e-05,32.4507979605137,32.4507979605137,0,TRUE,0.0379380317183317,1.82219053544277e-13,0.112317535762481,TRUE,"Fair",1,"sparse",0.1,1
1086,30.5680221466213,7.70387377002635e-07,3.85878630518179e-07,2.08253999169481e-05,2.08253999169481e-05,32.4507980055401,32.4507980055401,0,TRUE,0.0378036459880051,1.71430111767107e-13,0.112317399250155,TRUE,"Fair",1,"sparse",0.1,1
1087,30.568021376234,7.64927733598597e-07,3.83143940379974e-07,2.07489486926567e-05,2.07489486926567e-05,32.4507980504225,32.4507980504225,0,TRUE,0.037669737051445,3.10091032189821e-13,0.112317263675392,TRUE,"Fair",1,"sparse",0.1,1
1088,30.5680206113062,7.59506885827932e-07,3.80428683750025e-07,2.06727953099838e-05,2.06727953099838e-05,32.4507980951603,32.4507980951603,0,TRUE,0.0375363032095278,1.69101774254638e-13,0.112317129031794,TRUE,"Fair",1,"sparse",0.1,1
1089,30.5680198517994,7.54124556578972e-07,3.77732721821342e-07,2.05969384487042e-05,2.05969384487042e-05,32.4507981397529,32.4507981397529,0,TRUE,0.0374033427692509,1.72407548798494e-13,0.112316995313005,TRUE,"Fair",1,"sparse",0.1,1
1090,30.5680190976748,7.48780479398192e-07,3.75055916788478e-07,2.05213767963008e-05,2.05213767963008e-05,32.4507981841997,32.4507981841997,0,TRUE,0.0372708540437219,2.01520950462611e-13,0.112316862512714,TRUE,"Fair",1,"sparse",0.1,1
1091,30.5680183488943,7.43474370068498e-07,3.72398131831619e-07,2.04461090463196e-05,2.04461090463196e-05,32.4507982285001,32.4507982285001,0,TRUE,0.0371388353521392,1.85869801313489e-13,0.11231673062465,TRUE,"Fair",1,"sparse",0.1,1
1092,30.5680176054199,7.38205962136362e-07,3.69759231130663e-07,2.0371133900781e-05,2.0371133900781e-05,32.4507982726537,32.4507982726537,0,TRUE,0.0370072850197336,1.9035992388913e-13,0.112316599642588,TRUE,"Fair",1,"sparse",0.1,1
1093,30.568016867214,7.3297497849012e-07,3.67139079831722e-07,2.02964500679785e-05,2.02964500679785e-05,32.4507983166598,32.4507983166598,0,TRUE,0.0368762013777905,1.70666242807331e-13,0.112316469560342,TRUE,"Fair",1,"sparse",0.1,1
1094,30.568016134239,7.27781173992526e-07,3.64537544061599e-07,2.0222056263119e-05,2.0222056263119e-05,32.4507983605181,32.4507983605181,0,TRUE,0.0367455827636195,1.73824936200014e-13,0.11231634037177,TRUE,"Fair",1,"sparse",0.1,1
1095,30.5680154064578,7.22624253768345e-07,3.619544909043e-07,2.01479512086527e-05,2.01479512086527e-05,32.4507984042279,32.4507984042279,0,TRUE,0.0366154275204997,2.20221442151212e-13,0.112316212070771,TRUE,"Fair",1,"sparse",0.1,1
1096,30.5680146838336,7.17503983338474e-07,3.59389788411065e-07,2.00741336342116e-05,2.00741336342116e-05,32.4507984477889,32.4507984477889,0,TRUE,0.036485733997691,1.07896034424969e-13,0.112316084651286,TRUE,"Fair",1,"sparse",0.1,1
1097,30.5680139663296,7.12420074933107e-07,3.56843305571818e-07,2.0000602275594e-05,2.0000602275594e-05,32.4507984912005,32.4507984912005,0,TRUE,0.0363565005504011,1.08135443660652e-13,0.112315958107295,TRUE,"Fair",1,"sparse",0.1,1
1098,30.5680132539095,7.07372286967711e-07,3.54314912330763e-07,1.99273558759835e-05,1.99273558759835e-05,32.4507985344624,32.4507985344624,0,TRUE,0.0362277255397638,2.53604670012502e-13,0.112315832432822,TRUE,"Fair",1,"sparse",0.1,1
1099,30.5680125465372,7.02360352988762e-07,3.51804479564141e-07,1.98543931852519e-05,1.98543931852519e-05,32.4507985775741,32.4507985775741,0,TRUE,0.0360994073328157,1.59510221608066e-13,0.11231570762193,TRUE,"Fair",1,"sparse",0.1,1
1100,30.5680118441769,6.97384027859016e-07,3.49311879076001e-07,1.97817129596961e-05,1.97817129596961e-05,32.4507986205353,32.4507986205353,0,TRUE,0.0359715443024722,1.70793037645545e-13,0.112315583668721,TRUE,"Fair",1,"sparse",0.1,1
1101,30.5680111467929,6.92443034466805e-07,3.4683698360049e-07,1.97093139628658e-05,1.97093139628658e-05,32.4507986633455,32.4507986633455,0,TRUE,0.0358441348275094,1.70708982156937e-13,0.112315460567338,TRUE,"Fair",1,"sparse",0.1,1
1102,30.5680104543498,6.87537148991169e-07,3.44379666775877e-07,1.96371949641726e-05,1.96371949641726e-05,32.4507987060044,32.4507987060044,0,TRUE,0.0357171772925493,2.61312986239621e-13,0.112315338311965,TRUE,"Fair",1,"sparse",0.1,1
1103,30.5680097668127,6.8266610497858e-07,3.41939803167668e-07,1.95653547404524e-05,1.95653547404524e-05,32.4507987485116,32.4507987485116,0,TRUE,0.0355906700880168,2.65526773582293e-13,0.112315216896824,TRUE,"Fair",1,"sparse",0.1,1
1104,30.5680090841466,6.77829650186368e-07,3.39517268227035e-07,1.94937920746334e-05,1.94937920746334e-05,32.4507987908668,32.4507987908668,0,TRUE,0.0354646116101372,1.4629116840933e-13,0.112315096316176,TRUE,"Fair",1,"sparse",0.1,1
1105,30.5680084063169,6.73027546582716e-07,3.37111938311322e-07,1.9422505756181e-05,1.9422505756181e-05,32.4507988330697,32.4507988330697,0,TRUE,0.0353390002609172,2.08079795634175e-13,0.112314976564323,TRUE,"Fair",1,"sparse",0.1,1
1106,30.5680077332894,6.68259552583095e-07,3.34723690665021e-07,1.93514945810032e-05,1.93514945810032e-05,32.45079887512,32.45079887512,0,TRUE,0.035213834448106,1.51540372193312e-13,0.112314857635602,TRUE,"Fair",1,"sparse",0.1,1
1107,30.5680070650298,6.63525412392119e-07,3.3235240341825e-07,1.9280757351688e-05,1.9280757351688e-05,32.4507989170174,32.4507989170174,0,TRUE,0.0350891125851827,1.05730598854648e-13,0.112314739524392,TRUE,"Fair",1,"sparse",0.1,1
1108,30.5680064015044,6.58824887977971e-07,3.2999795557388e-07,1.92102928769835e-05,1.92102928769835e-05,32.4507989587616,32.4507989587616,0,TRUE,0.0349648330913472,1.54304972155512e-13,0.112314622225109,TRUE,"Fair",1,"sparse",0.1,1
1109,30.5680057426795,6.54157751966977e-07,3.27660227006744e-07,1.91400999718911e-05,1.91400999718911e-05,32.4507990003524,32.4507990003524,0,TRUE,0.0348409943914762,1.02463175307763e-13,0.112314505732205,TRUE,"Fair",1,"sparse",0.1,1
1110,30.5680050885218,6.49523748563752e-07,3.253390984592e-07,1.90701774580631e-05,1.90701774580631e-05,32.4507990417895,32.4507990417895,0,TRUE,0.03471759491612,2.04402563551801e-13,0.112314390040173,TRUE,"Fair",1,"sparse",0.1,1
1111,30.568004438998,6.44922653947333e-07,3.23034451526325e-07,1.90005241630179e-05,1.90005241630179e-05,32.4507990830727,32.4507990830727,0,TRUE,0.0345946331014741,1.70009156934014e-13,0.11231427514354,TRUE,"Fair",1,"sparse",0.1,1
1112,30.5680037940754,6.40354230085904e-07,3.20746168657397e-07,1.89311389206625e-05,1.89311389206625e-05,32.4507991242019,32.4507991242019,0,TRUE,0.0344721073893593,1.30124566033262e-13,0.112314161036873,TRUE,"Fair",1,"sparse",0.1,1
1113,30.5680031537211,6.35818235394936e-07,3.18474133146725e-07,1.88620205711157e-05,1.88620205711157e-05,32.4507991651767,32.4507991651767,0,TRUE,0.0343500162271984,1.23614778551968e-13,0.112314047714775,TRUE,"Fair",1,"sparse",0.1,1
1114,30.5680025179029,6.3131444960618e-07,3.16218229127242e-07,1.87931679606332e-05,1.87931679606332e-05,32.450799205997,32.450799205997,0,TRUE,0.0342283580680024,1.39778805949317e-13,0.112313935171883,TRUE,"Fair",1,"sparse",0.1,1
1115,30.5680018865884,6.2684264534596e-07,3.13978341568173e-07,1.87245799414671e-05,1.87245799414671e-05,32.4507992466626,32.4507992466626,0,TRUE,0.0341071313703453,1.25647619977712e-13,0.112313823402875,TRUE,"Fair",1,"sparse",0.1,1
1116,30.5680012597458,6.2240258458246e-07,3.11754356256896e-07,1.86562553718241e-05,1.86562553718241e-05,32.4507992871735,32.4507992871735,0,TRUE,0.0339863345983444,1.79326675599831e-13,0.112313712402462,TRUE,"Fair",1,"sparse",0.1,1
1117,30.5680006373432,6.17994043494718e-07,3.09546159813269e-07,1.8588193116371e-05,1.8588193116371e-05,32.4507993275293,32.4507993275293,0,TRUE,0.0338659662216338,2.53052743834345e-13,0.112313602165392,TRUE,"Fair",1,"sparse",0.1,1
1118,30.5680000193492,6.13616798261774e-07,3.0735363966728e-07,1.8520392045308e-05,1.8520392045308e-05,32.4507993677301,32.4507993677301,0,TRUE,0.0337460247153606,2.34944922748359e-13,0.112313492686447,TRUE,"Fair",1,"sparse",0.1,1
1119,30.5679994057324,6.09270628615377e-07,3.05176684050405e-07,1.84528510346668e-05,1.84528510346668e-05,32.4507994077756,32.4507994077756,0,TRUE,0.0336265085601438,2.09107990149468e-13,0.112313383960447,TRUE,"Fair",1,"sparse",0.1,1
1120,30.5679987964617,6.04955314287281e-07,3.03015182009003e-07,1.83855689668927e-05,1.83855689668927e-05,32.4507994476658,32.4507994476658,0,TRUE,0.033507416242066,1.07705230407063e-13,0.112313275982245,TRUE,"Fair",1,"sparse",0.1,1
1121,30.5679981915064,6.00670624351096e-07,3.00869023381456e-07,1.83185447298556e-05,1.83185447298556e-05,32.4507994874006,32.4507994874006,0,TRUE,0.0333887462526511,1.81016229804699e-13,0.112313168746731,TRUE,"Fair",1,"sparse",0.1,1
1122,30.5679975908358,5.96416356302143e-07,2.98738098795219e-07,1.8251777217499e-05,1.8251777217499e-05,32.4507995269799,32.4507995269799,0,TRUE,0.0332704970888513,2.26213587017392e-13,0.112313062248828,TRUE,"Fair",1,"sparse",0.1,1
1123,30.5679969944194,5.92192279214032e-07,2.96622299667089e-07,1.81852653292934e-05,1.81852653292934e-05,32.4507995664036,32.4507995664036,0,TRUE,0.0331526672530122,2.15095781022175e-13,0.112312956483494,TRUE,"Fair",1,"sparse",0.1,1
1124,30.5679964022272,5.87998183476657e-07,2.94521518193271e-07,1.81190079706297e-05,1.81190079706297e-05,32.4507996056717,32.4507996056717,0,TRUE,0.0330352552528633,1.32243062071393e-13,0.112312851445721,TRUE,"Fair",1,"sparse",0.1,1
1125,30.567995814229,5.8383385947991e-07,2.92435647341574e-07,1.80530040524867e-05,1.80530040524867e-05,32.450799644784,32.450799644784,0,TRUE,0.0329182596015005,2.73783373916204e-13,0.112312747130535,TRUE,"Fair",1,"sparse",0.1,1
1126,30.5679952303951,5.79699090508257e-07,2.90364580851482e-07,1.79872524916599e-05,1.79872524916599e-05,32.4507996837407,32.4507996837407,0,TRUE,0.0328016788173525,1.54239386835691e-13,0.112312643532997,TRUE,"Fair",1,"sparse",0.1,1
1127,30.567994650696,5.7559366695159e-07,2.88308213226769e-07,1.79217522105759e-05,1.79217522105759e-05,32.4507997225416,32.4507997225416,0,TRUE,0.0326855114241721,1.57567190484961e-13,0.1123125406482,TRUE,"Fair",1,"sparse",0.1,1
1128,30.5679940751024,5.71517379199804e-07,2.86266439724199e-07,1.78565021370805e-05,1.78565021370805e-05,32.4507997611868,32.4507997611868,0,TRUE,0.0325697559510233,1.89526696988287e-13,0.112312438471271,TRUE,"Fair",1,"sparse",0.1,1
1129,30.567993503585,5.6747001764279e-07,2.84239156353416e-07,1.77915012045599e-05,1.77915012045599e-05,32.4507997996762,32.4507997996762,0,TRUE,0.032454410932242,2.20401515767343e-13,0.11231233699737,TRUE,"Fair",1,"sparse",0.1,1
1130,30.567992936115,5.6345137977587e-07,2.82226259870874e-07,1.77267483522024e-05,1.77267483522024e-05,32.4507998380098,32.4507998380098,0,TRUE,0.0323394749074343,2.11260164970876e-13,0.112312236221688,TRUE,"Fair",1,"sparse",0.1,1
1131,30.5679923726636,5.59461263094363e-07,2.80227647777261e-07,1.76622425243044e-05,1.76622425243044e-05,32.4507998761877,32.4507998761877,0,TRUE,0.032224946421454,1.66316708656321e-13,0.112312136139454,TRUE,"Fair",1,"sparse",0.1,1
1132,30.5679918132023,5.55499457988162e-07,2.78243218306333e-07,1.75979826710114e-05,1.75979826710114e-05,32.4507999142098,32.4507999142098,0,TRUE,0.032110824024372,1.74521495421144e-13,0.112312036745923,TRUE,"Fair",1,"sparse",0.1,1
1133,30.5679912577029,5.51565765505302e-07,2.76272870423355e-07,1.75339677473811e-05,1.75339677473811e-05,32.4507999520763,32.4507999520763,0,TRUE,0.0319971062714728,1.21125977814828e-13,0.112311938036387,TRUE,"Fair",1,"sparse",0.1,1
1134,30.5679907061371,5.47659983141102e-07,2.74316503814494e-07,1.74701967145005e-05,1.74701967145005e-05,32.4507999897872,32.4507999897872,0,TRUE,0.0318837917232105,2.89733635547064e-13,0.112311840006166,TRUE,"Fair",1,"sparse",0.1,1
1135,30.5679901584771,5.43781919049025e-07,2.7237401889067e-07,1.7406668538126e-05,1.7406668538126e-05,32.4508000273425,32.4508000273425,0,TRUE,0.0317708789452331,2.38916275960245e-13,0.112311742650616,TRUE,"Fair",1,"sparse",0.1,1
1136,30.5679896146952,5.39931374277103e-07,2.70445316775326e-07,1.73433821898465e-05,1.73433821898465e-05,32.4508000647422,32.4508000647422,0,TRUE,0.0316583665083107,1.99732471698007e-13,0.112311645965121,TRUE,"Fair",1,"sparse",0.1,1
1137,30.5679890747638,5.36108142767944e-07,2.68530299301556e-07,1.72803366462465e-05,1.72803366462465e-05,32.4508001019866,32.4508001019866,0,TRUE,0.0315462529883649,1.73180508992528e-13,0.112311549945099,TRUE,"Fair",1,"sparse",0.1,1
1138,30.5679885386557,5.32312039780436e-07,2.66628869004549e-07,1.721753088909e-05,1.721753088909e-05,32.4508001390756,32.4508001390756,0,TRUE,0.0314345369664203,2.18250335253585e-13,0.112311454585997,TRUE,"Fair",1,"sparse",0.1,1
1139,30.5679880063436,5.28542869915327e-07,2.64740929121923e-07,1.71549639056228e-05,1.71549639056228e-05,32.4508001760093,32.4508001760093,0,TRUE,0.0313232170285832,1.02965603601635e-13,0.112311359883294,TRUE,"Fair",1,"sparse",0.1,1
1140,30.5679874778008,5.24800441326079e-07,2.62866383583375e-07,1.70926346881238e-05,1.70926346881238e-05,32.4508002127879,32.4508002127879,0,TRUE,0.0312122917660477,2.223632029689e-13,0.1123112658325,TRUE,"Fair",1,"sparse",0.1,1
1141,30.5679869530003,5.21084562166152e-07,2.61005137007007e-07,1.70305422339358e-05,1.70305422339358e-05,32.4508002494115,32.4508002494115,0,TRUE,0.0311017597750586,2.54371528883059e-13,0.112311172429154,TRUE,"Fair",1,"sparse",0.1,1
1142,30.5679864319158,5.17395044141722e-07,2.59157094696458e-07,1.69686855454963e-05,1.69686855454963e-05,32.4508002858801,32.4508002858801,0,TRUE,0.0309916196568935,2.00509029323382e-13,0.112311079668828,TRUE,"Fair",1,"sparse",0.1,1
1143,30.5679859145207,5.13731702511677e-07,2.57322162632815e-07,1.69070636304982e-05,1.69070636304982e-05,32.450800322194,32.450800322194,0,TRUE,0.0308818700178464,1.23906849014405e-13,0.112310987547121,TRUE,"Fair",1,"sparse",0.1,1
1144,30.567985400789,5.10094345429479e-07,2.55500247471857e-07,1.68456755016144e-05,1.68456755016144e-05,32.4508003583531,32.4508003583531,0,TRUE,0.0307725094692152,1.88436953190535e-13,0.112310896059664,TRUE,"Fair",1,"sparse",0.1,1
1145,30.5679848906947,5.06482795259444e-07,2.53691256538596e-07,1.67845201763563e-05,1.67845201763563e-05,32.4508003943578,32.4508003943578,0,TRUE,0.0306635366272795,1.44164945354623e-13,0.112310805202118,TRUE,"Fair",1,"sparse",0.1,1
1146,30.5679843842119,5.0289685660232e-07,2.51895097821868e-07,1.67235966774652e-05,1.67235966774652e-05,32.4508004302081,32.4508004302081,0,TRUE,0.0305549501132768,2.01678865318665e-13,0.11231071497017,TRUE,"Fair",1,"sparse",0.1,1
1147,30.567983881315,4.99336358927849e-07,2.50111679968499e-07,1.66629040324069e-05,1.66629040324069e-05,32.4508004659043,32.4508004659043,0,TRUE,0.0304467485533911,1.58143024396288e-13,0.112310625359542,TRUE,"Fair",1,"sparse",0.1,1
1148,30.5679833819787,4.95801113942207e-07,2.48340912285495e-07,1.66024412736661e-05,1.66024412736661e-05,32.4508005014464,32.4508005014464,0,TRUE,0.0303389305787366,1.27798059618219e-13,0.11231053636598,TRUE,"Fair",1,"sparse",0.1,1
1149,30.5679828861776,4.92290947562424e-07,2.46582704723302e-07,1.65422074386197e-05,1.65422074386197e-05,32.4508005368346,32.4508005368346,0,TRUE,0.0302314948253306,1.73048147720937e-13,0.11231044798526,TRUE,"Fair",1,"sparse",0.1,1
1150,30.5679823938866,4.88805675047388e-07,2.44836967877155e-07,1.64822015693503e-05,1.64822015693503e-05,32.4508005720692,32.4508005720692,0,TRUE,0.0301244399340813,2.72575234675906e-13,0.11231036021319,TRUE,"Fair",1,"sparse",0.1,1
1151,30.5679819050809,4.85345122314129e-07,2.43103612995033e-07,1.64224227131585e-05,1.64224227131585e-05,32.4508006071503,32.4508006071503,0,TRUE,0.030017764550772,1.43112334810933e-13,0.112310273045602,TRUE,"Fair",1,"sparse",0.1,1
1152,30.5679814197358,4.81909118832391e-07,2.41382551942943e-07,1.63628699216471e-05,1.63628699216471e-05,32.4508006420781,32.4508006420781,0,TRUE,0.0299114673260332,1.03653513643784e-13,0.11231018647836,TRUE,"Fair",1,"sparse",0.1,1
1153,30.5679809378267,4.78497479861062e-07,2.39673697229365e-07,1.63035422514259e-05,1.63035422514259e-05,32.4508006768528,32.4508006768528,0,TRUE,0.0298055469153464,1.60056614265909e-13,0.112310100507353,TRUE,"Fair",1,"sparse",0.1,1
1154,30.5679804593292,4.75110038422599e-07,2.37976961988682e-07,1.62444387638985e-05,1.62444387638985e-05,32.4508007114747,32.4508007114747,0,TRUE,0.0297000019789955,2.00584901006824e-13,0.112310015128501,TRUE,"Fair",1,"sparse",0.1,1
1155,30.5679799842192,4.71746613328605e-07,2.36292259973165e-07,1.61855585249255e-05,1.61855585249255e-05,32.4508007459439,32.4508007459439,0,TRUE,0.0295948311820801,2.14709546820618e-13,0.112309930337749,TRUE,"Fair",1,"sparse",0.1,1
1156,30.5679795124726,4.68407051812392e-07,2.34619505556267e-07,1.61269006052734e-05,1.61269006052734e-05,32.4508007802607,32.4508007802607,0,TRUE,0.0294900331944724,1.25054620608491e-13,0.112309846131071,TRUE,"Fair",1,"sparse",0.1,1
1157,30.5679790440655,4.65091169132847e-07,2.32958613723251e-07,1.60684640802235e-05,1.60684640802235e-05,32.4508008144253,32.4508008144253,0,TRUE,0.0293856066908192,2.01304218431752e-13,0.112309762504468,TRUE,"Fair",1,"sparse",0.1,1
1158,30.5679785789743,4.61798798312429e-07,2.31309500070429e-07,1.60102480297408e-05,1.60102480297408e-05,32.450800848438,32.450800848438,0,TRUE,0.0292815503505111,1.70315294913563e-13,0.112309679453969,TRUE,"Fair",1,"sparse",0.1,1
1159,30.5679781171755,4.58529775926309e-07,2.29672080792923e-07,1.59522515383051e-05,1.59522515383051e-05,32.4508008822989,32.4508008822989,0,TRUE,0.0291778628576747,1.49008236485508e-13,0.112309596975629,TRUE,"Fair",1,"sparse",0.1,1
1160,30.5679776586458,4.55283934996942e-07,2.28046272691679e-07,1.58944736949065e-05,1.58944736949065e-05,32.4508009160084,32.4508009160084,0,TRUE,0.0290745429011454,1.37826225222601e-13,0.11230951506553,TRUE,"Fair",1,"sparse",0.1,1
1161,30.5679772033618,4.52061104994073e-07,2.26431993160831e-07,1.58369135933543e-05,1.58369135933543e-05,32.4508009495667,32.4508009495667,0,TRUE,0.0289715891744564,9.53062516305144e-14,0.11230943371978,TRUE,"Fair",1,"sparse",0.1,1
1162,30.5679767513007,4.4886114025644e-07,2.24829160184498e-07,1.57795703314854e-05,1.57795703314854e-05,32.4508009829741,32.4508009829741,0,TRUE,0.0288690003758249,1.82367829377449e-13,0.112309352934516,TRUE,"Fair",1,"sparse",0.1,1
1163,30.5679763024396,4.4568385249022e-07,2.23237692335942e-07,1.57224430119969e-05,1.57224430119969e-05,32.4508010162307,32.4508010162307,0,TRUE,0.0287667752081268,2.17260382243798e-13,0.112309272705898,TRUE,"Fair",1,"sparse",0.1,1
1164,30.5679758567557,4.42529099586864e-07,2.21657508770385e-07,1.5665530741857e-05,1.5665530741857e-05,32.450801049337,32.450801049337,0,TRUE,0.0286649123788854,1.66962021925218e-13,0.112309193030115,TRUE,"Fair",1,"sparse",0.1,1
1165,30.5679754142266,4.39396714568829e-07,2.20088529220855e-07,1.56088326325045e-05,1.56088326325045e-05,32.4508010822931,32.4508010822931,0,TRUE,0.0285634106002539,1.22284560323213e-13,0.11230911390338,TRUE,"Fair",1,"sparse",0.1,1
1166,30.5679749748299,4.36286534011288e-07,2.1853067399597e-07,1.55523477996383e-05,1.55523477996383e-05,32.4508011150995,32.4508011150995,0,TRUE,0.0284622685889948,1.71998712643082e-13,0.112309035321931,TRUE,"Fair",1,"sparse",0.1,1
1167,30.5679745385434,4.33198408700264e-07,2.16983863974753e-07,1.54960753635275e-05,1.54960753635275e-05,32.4508011477562,32.4508011477562,0,TRUE,0.0283614850664664,1.15136260948883e-13,0.112308957282035,TRUE,"Fair",1,"sparse",0.1,1
1168,30.567974105345,4.30132175210929e-07,2.15448020598994e-07,1.54400144485086e-05,1.54400144485086e-05,32.4508011802637,32.4508011802637,0,TRUE,0.028261058758605,1.84798865911358e-13,0.112308879779982,TRUE,"Fair",1,"sparse",0.1,1
1169,30.5679736752128,4.27087684329308e-07,2.13923065878706e-07,1.53841641835646e-05,1.53841641835646e-05,32.4508012126223,32.4508012126223,0,TRUE,0.0281609883959089,2.14818945528116e-13,0.112308802812086,TRUE,"Fair",1,"sparse",0.1,1
1170,30.5679732481251,4.24064772630572e-07,2.12408922374315e-07,1.53285237015537e-05,1.53285237015537e-05,32.4508012448322,32.4508012448322,0,TRUE,0.0280612727134214,1.46481074988008e-13,0.112308726374689,TRUE,"Fair",1,"sparse",0.1,1
1171,30.5679728240603,4.21063294453461e-07,2.10905513206498e-07,1.52730921399732e-05,1.52730921399732e-05,32.4508012768938,32.4508012768938,0,TRUE,0.0279619104507075,1.71654595008353e-13,0.112308650464156,TRUE,"Fair",1,"sparse",0.1,1
1172,30.5679724029971,4.18083089925858e-07,2.09412762042344e-07,1.52178686402362e-05,1.52178686402362e-05,32.4508013088073,32.4508013088073,0,TRUE,0.0278629003518575,1.81280432245457e-13,0.112308575076878,TRUE,"Fair",1,"sparse",0.1,1
1173,30.567971984914,4.1512402049193e-07,2.07930593096604e-07,1.51628523480539e-05,1.51628523480539e-05,32.4508013405732,32.4508013405732,0,TRUE,0.0277642411654479,2.27143435013527e-13,0.112308500209268,TRUE,"Fair",1,"sparse",0.1,1
1174,30.5679715697899,4.12185919174135e-07,2.06458931123241e-07,1.5108042413572e-05,1.5108042413572e-05,32.4508013721917,32.4508013721917,0,TRUE,0.0276659316445284,1.72805642301194e-13,0.112308425857768,TRUE,"Fair",1,"sparse",0.1,1
1175,30.567971157604,4.09268647416638e-07,2.04997701418968e-07,1.50534379906672e-05,1.50534379906672e-05,32.4508014036631,32.4508014036631,0,TRUE,0.0275679705466259,2.52136038551484e-13,0.112308352018838,TRUE,"Fair",1,"sparse",0.1,1
1176,30.5679707483354,4.0637205955818e-07,2.03546829808764e-07,1.4999038237423e-05,1.4999038237423e-05,32.4508014349878,32.4508014349878,0,TRUE,0.0274703566337002,1.44620066787817e-13,0.112308278688969,TRUE,"Fair",1,"sparse",0.1,1
1177,30.5679703419633,4.0349599217393e-07,2.02106242651889e-07,1.49448423163167e-05,1.49448423163167e-05,32.4508014661661,32.4508014661661,0,TRUE,0.0273730886721463,2.53992418187311e-13,0.11230820586467,TRUE,"Fair",1,"sparse",0.1,1
1178,30.5679699384673,4.00640328024338e-07,2.00675866835913e-07,1.48908493937115e-05,1.48908493937115e-05,32.4508014971984,32.4508014971984,0,TRUE,0.0272761654327765,1.67463100004766e-13,0.112308133542478,TRUE,"Fair",1,"sparse",0.1,1
1179,30.567969537827,3.97804893026432e-07,1.99255629763586e-07,1.48370586397252e-05,1.48370586397252e-05,32.450801528085,32.450801528085,0,TRUE,0.0271795856907942,1.75841894663742e-13,0.11230806171895,TRUE,"Fair",1,"sparse",0.1,1
1180,30.5679691400221,3.94989562835235e-07,1.97845459363998e-07,1.47834692290837e-05,1.47834692290837e-05,32.4508015588262,32.4508015588262,0,TRUE,0.0270833482257892,1.14067678467699e-13,0.112307990390668,TRUE,"Fair",1,"sparse",0.1,1
1181,30.5679687450325,3.92194181131345e-07,1.96445284078598e-07,1.47300803400696e-05,1.47300803400696e-05,32.4508015894225,32.4508015894225,0,TRUE,0.0269874518217165,1.53550332899956e-13,0.112307919554239,TRUE,"Fair",1,"sparse",0.1,1
1182,30.5679683528384,3.89418612911641e-07,1.95055032860625e-07,1.46768911549878e-05,1.46768911549878e-05,32.4508016198741,32.4508016198741,0,TRUE,0.026891895266882,1.19324116097077e-13,0.112307849206291,TRUE,"Fair",1,"sparse",0.1,1
1183,30.5679679634197,3.86662716067576e-07,1.93674635169281e-07,1.46239008604269e-05,1.46239008604269e-05,32.4508016501814,32.4508016501814,0,TRUE,0.0267966773539153,1.17635633174718e-13,0.112307779343476,TRUE,"Fair",1,"sparse",0.1,1
1184,30.567967576757,3.83926362701459e-07,1.92304020971366e-07,1.45711086463712e-05,1.45711086463712e-05,32.4508016803449,32.4508016803449,0,TRUE,0.0267017968797816,2.37893730150116e-13,0.112307709962467,TRUE,"Fair",1,"sparse",0.1,1
1185,30.5679671928307,3.81209385835746e-07,1.90943120728497e-07,1.45185137070392e-05,1.45185137070392e-05,32.4508017103648,32.4508017103648,0,TRUE,0.0266072526457311,2.23806750954451e-13,0.112307641059961,TRUE,"Fair",1,"sparse",0.1,1
1186,30.5679668116213,3.78511671783599e-07,1.89591865406348e-07,1.44661152405757e-05,1.44661152405757e-05,32.4508017402415,32.4508017402415,0,TRUE,0.0265130434573193,1.750094189268e-13,0.112307572632678,TRUE,"Fair",1,"sparse",0.1,1
1187,30.5679664331096,3.75833081989185e-07,1.8825018645916e-07,1.44139124488914e-05,1.44139124488914e-05,32.4508017699754,32.4508017699754,0,TRUE,0.0264191681243531,1.6725798498782e-13,0.112307504677361,TRUE,"Fair",1,"sparse",0.1,1
1188,30.5679660572765,3.7317346723853e-07,1.8691801582962e-07,1.43619045374981e-05,1.43619045374981e-05,32.450801799567,32.450801799567,0,TRUE,0.0263256254609093,1.33402757868415e-13,0.112307437190771,TRUE,"Fair",1,"sparse",0.1,1
1189,30.5679656841031,3.70532703186655e-07,1.85595285951018e-07,1.43100907160402e-05,1.43100907160402e-05,32.4508018290164,32.4508018290164,0,TRUE,0.0262324142853031,1.8594386800253e-13,0.112307370169697,TRUE,"Fair",1,"sparse",0.1,1
1190,30.5679653135704,3.67910651277725e-07,1.84281929736545e-07,1.42584701979367e-05,1.42584701979367e-05,32.4508018583243,32.4508018583243,0,TRUE,0.0261395334200669,2.02043655147493e-13,0.112307303610945,TRUE,"Fair",1,"sparse",0.1,1
1191,30.5679649456597,3.65307187166763e-07,1.82977880578446e-07,1.42070422000118e-05,1.42070422000118e-05,32.4508018874909,32.4508018874909,0,TRUE,0.0260469816919484,1.17342011007317e-13,0.112307237511344,TRUE,"Fair",1,"sparse",0.1,1
1192,30.5679645803525,3.62722161639795e-07,1.81683072345682e-07,1.4155805943349e-05,1.4155805943349e-05,32.4508019165166,32.4508019165166,0,TRUE,0.0259547579318898,1.8621494892982e-13,0.112307171867747,TRUE,"Fair",1,"sparse",0.1,1
1193,30.5679642176304,3.60155461009981e-07,1.80397439380519e-07,1.41047606522677e-05,1.41047606522677e-05,32.4508019454018,32.4508019454018,0,TRUE,0.0258628609750124,1.61766347113891e-13,0.112307106677026,TRUE,"Fair",1,"sparse",0.1,1
1194,30.5679638574749,3.57606946721489e-07,1.79120916488695e-07,1.40539055550688e-05,1.40539055550688e-05,32.450801974147,32.450801974147,0,TRUE,0.0257712896605929,1.30904046299523e-13,0.112307041936075,TRUE,"Fair",1,"sparse",0.1,1
1195,30.5679634998679,3.55076487323913e-07,1.77853438948447e-07,1.4003239883598e-05,1.4003239883598e-05,32.4508020027524,32.4508020027524,0,TRUE,0.0256800428320709,3.09852550992349e-13,0.112306977641809,TRUE,"Fair",1,"sparse",0.1,1
1196,30.5679631447915,3.52563965577701e-07,1.76594942496802e-07,1.395276287347e-05,1.395276287347e-05,32.4508020312186,32.4508020312186,0,TRUE,0.0255891193370064,1.31177899423273e-13,0.112306913791164,TRUE,"Fair",1,"sparse",0.1,1
1197,30.5679627922275,3.50069239374307e-07,1.75345363328471e-07,1.3902473763732e-05,1.3902473763732e-05,32.450802059546,32.450802059546,0,TRUE,0.0254985180270877,1.59434281581056e-13,0.112306850381097,TRUE,"Fair",1,"sparse",0.1,1
1198,30.5679624421583,3.47592195026891e-07,1.74104638096434e-07,1.38523717972873e-05,1.38523717972873e-05,32.4508020877348,32.4508020877348,0,TRUE,0.0254082377580989,1.86498240478341e-13,0.112306787408586,TRUE,"Fair",1,"sparse",0.1,1
1199,30.5679620945661,3.45132693979622e-07,1.72872703904684e-07,1.38024562204459e-05,1.38024562204459e-05,32.4508021157856,32.4508021157856,0,TRUE,0.0253182773899174,9.63612431492094e-14,0.112306724870629,TRUE,"Fair",1,"sparse",0.1,1
1200,30.5679617494334,3.42690629651088e-07,1.71649498306089e-07,1.37527262831511e-05,1.37527262831511e-05,32.4508021436988,32.4508021436988,0,TRUE,0.0252286357864889,2.88404254024449e-13,0.112306662764245,TRUE,"Fair",1,"sparse",0.1,1
1201,30.5679614067427,3.40265859932742e-07,1.7043495929456e-07,1.37031812385821e-05,1.37031812385821e-05,32.4508021714748,32.4508021714748,0,TRUE,0.0251393118158272,1.46160165247724e-13,0.112306601086473,TRUE,"Fair",1,"sparse",0.1,1
1202,30.5679610664769,3.37858274690461e-07,1.69229025318053e-07,1.36538203441872e-05,1.36538203441872e-05,32.4508021991139,32.4508021991139,0,TRUE,0.0250503043499799,2.24402144681687e-13,0.112306539834372,TRUE,"Fair",1,"sparse",0.1,1
1203,30.5679607286186,3.35467738921125e-07,1.68031635253419e-07,1.36046428601514e-05,1.36046428601514e-05,32.4508022266166,32.4508022266166,0,TRUE,0.0249616122650319,3.20435604564803e-13,0.112306479005021,TRUE,"Fair",1,"sparse",0.1,1
1204,30.5679603931509,3.33094149596036e-07,1.66842728415478e-07,1.35556480504981e-05,1.35556480504981e-05,32.4508022539834,32.4508022539834,0,TRUE,0.0248732344410787,1.54727626892285e-13,0.11230641859552,TRUE,"Fair",1,"sparse",0.1,1
1205,30.5679600600567,3.30737368159362e-07,1.65662244557368e-07,1.35068351826567e-05,1.35068351826567e-05,32.4508022812146,32.4508022812146,0,TRUE,0.0247851697622184,1.56133958226931e-13,0.112306358602988,TRUE,"Fair",1,"sparse",0.1,1
1206,30.5679597293193,3.28397284476978e-07,1.64490123856687e-07,1.3458203527419e-05,1.3458203527419e-05,32.4508023083107,32.4508023083107,0,TRUE,0.0246974171165362,1.86676962575614e-13,0.112306299024563,TRUE,"Fair",1,"sparse",0.1,1
1207,30.5679594009221,3.26073784862047e-07,1.63326306919414e-07,1.34097523591473e-05,1.34097523591473e-05,32.4508023352722,32.4508023352722,0,TRUE,0.0246099753960827,1.96864392619987e-13,0.112306239857403,TRUE,"Fair",1,"sparse",0.1,1
1208,30.5679590748483,3.23766737864162e-07,1.62170734776318e-07,1.33614809554425e-05,1.33614809554425e-05,32.4508023620993,32.4508023620993,0,TRUE,0.0245228434968725,2.33379583822259e-13,0.112306181098686,TRUE,"Fair",1,"sparse",0.1,1
1209,30.5679587510815,3.21476040454627e-07,1.61023348879146e-07,1.33133885974805e-05,1.33133885974805e-05,32.4508023887926,32.4508023887926,0,TRUE,0.0244360203188553,1.63544748541234e-13,0.112306122745608,TRUE,"Fair",1,"sparse",0.1,1
1210,30.5679584296055,3.19201564735749e-07,1.59884091094015e-07,1.32654745695355e-05,1.32654745695355e-05,32.4508024153526,32.4508024153526,0,TRUE,0.0243495047659152,1.70619224481627e-13,0.112306064795386,TRUE,"Fair",1,"sparse",0.1,1
1211,30.5679581104039,3.16943207678833e-07,1.58752903704861e-07,1.32177381593706e-05,1.32177381593706e-05,32.4508024417795,32.4508024417795,0,TRUE,0.0242632957458497,2.02122675940904e-13,0.112306007245254,TRUE,"Fair",1,"sparse",0.1,1
1212,30.5679577934607,3.14700841386184e-07,1.57629729406157e-07,1.31701786580354e-05,1.31701786580354e-05,32.450802468074,32.450802468074,0,TRUE,0.024177392170353,2.12464050598073e-13,0.112305950092466,TRUE,"Fair",1,"sparse",0.1,1
1213,30.5679574787599,3.12474362829107e-07,1.56514511302698e-07,1.3122795359999e-05,1.3122795359999e-05,32.4508024942363,32.4508024942363,0,TRUE,0.0240917929550053,1.52736211471074e-13,0.112305893334294,TRUE,"Fair",1,"sparse",0.1,1
1214,30.5679571662855,3.1026365476805e-07,1.55407192901248e-07,1.30755875627087e-05,1.30755875627087e-05,32.450802520267,32.450802520267,0,TRUE,0.0240064970192646,1.87635932804674e-13,0.112305836968029,TRUE,"Fair",1,"sparse",0.1,1
1215,30.5679568560219,3.0806860706889e-07,1.54307718117747e-07,1.30285545673263e-05,1.30285545673263e-05,32.4508025461665,32.4508025461665,0,TRUE,0.0239215032864386,1.66046288948071e-13,0.11230578099098,TRUE,"Fair",1,"sparse",0.1,1
1216,30.5679565479533,3.05889106044788e-07,1.53216031259494e-07,1.29816956777718e-05,1.29816956777718e-05,32.4508025719352,32.4508025719352,0,TRUE,0.0238368106836789,1.96985266182259e-13,0.112305725400476,TRUE,"Fair",1,"sparse",0.1,1
1217,30.5679562420642,3.0372504156162e-07,1.52132077038146e-07,1.29350102014693e-05,1.29350102014693e-05,32.4508025975736,32.4508025975736,0,TRUE,0.0237524181419727,1.52369838399459e-13,0.112305670193862,TRUE,"Fair",1,"sparse",0.1,1
1218,30.5679559383391,3.0157631059069e-07,1.51055800558993e-07,1.28884974490267e-05,1.28884974490267e-05,32.4508026230821,32.4508026230821,0,TRUE,0.0236683245961199,1.72355693309464e-13,0.112305615368503,TRUE,"Fair",1,"sparse",0.1,1
1219,30.5679556367628,2.99442795892446e-07,1.49987147313731e-07,1.28421567342993e-05,1.28421567342993e-05,32.4508026484612,32.4508026484612,0,TRUE,0.0235845289847196,1.23107306612347e-13,0.11230556092178,TRUE,"Fair",1,"sparse",0.1,1
1220,30.56795533732,2.97324390885478e-07,1.48926063186643e-07,1.27959873739789e-05,1.27959873739789e-05,32.4508026737114,32.4508026737114,0,TRUE,0.0235010302501653,2.62028633810279e-13,0.112305506851093,TRUE,"Fair",1,"sparse",0.1,1
1221,30.5679550399956,2.9522099254109e-07,1.4787249444748e-07,1.2749988688269e-05,1.2749988688269e-05,32.4508026988329,32.4508026988329,0,TRUE,0.023417827338621,2.34018743532975e-13,0.112305453153862,TRUE,"Fair",1,"sparse",0.1,1
1222,30.5679547447746,2.93132490725156e-07,1.46826387748687e-07,1.27041600003577e-05,1.27041600003577e-05,32.4508027238264,32.4508027238264,0,TRUE,0.0233349192000109,1.46141309625302e-13,0.112305399827519,TRUE,"Fair",1,"sparse",0.1,1
1223,30.5679544516421,2.91058775303554e-07,1.45787690120723e-07,1.26585006365625e-05,1.26585006365625e-05,32.4508027486923,32.4508027486923,0,TRUE,0.0232523047880053,1.37183043805598e-13,0.112305346869519,TRUE,"Fair",1,"sparse",0.1,1
1224,30.5679541605834,2.88999757458441e-07,1.44756348976353e-07,1.26130099263069e-05,1.26130099263069e-05,32.450802773431,32.450802773431,0,TRUE,0.0231699830600135,1.54448367480787e-13,0.112305294277331,TRUE,"Fair",1,"sparse",0.1,1
1225,30.5679538715836,2.86955316397552e-07,1.43732312098617e-07,1.25676872020342e-05,1.25676872020342e-05,32.450802798043,32.450802798043,0,TRUE,0.0230879529771616,1.79853481389447e-13,0.112305242048443,TRUE,"Fair",1,"sparse",0.1,1
1226,30.5679535846283,2.84925352644905e-07,1.42715527645587e-07,1.25225317992701e-05,1.25225317992701e-05,32.4508028225287,32.4508028225287,0,TRUE,0.0230062135042827,1.27468712884491e-13,0.112305190180359,TRUE,"Fair",1,"sparse",0.1,1
1227,30.5679532997029,2.82909766724515e-07,1.41705944144166e-07,1.24775430567526e-05,1.24775430567526e-05,32.4508028468886,32.4508028468886,0,TRUE,0.0229247636098989,1.55690225577969e-13,0.112305138670601,TRUE,"Fair",1,"sparse",0.1,1
1228,30.5679530167932,2.80908455607687e-07,1.40703510484191e-07,1.24327203157731e-05,1.24327203157731e-05,32.4508028711231,32.4508028711231,0,TRUE,0.0228436022662236,3.70270449935564e-13,0.112305087516707,TRUE,"Fair",1,"sparse",0.1,1
1229,30.5679527358847,2.78921319818437e-07,1.39708175927956e-07,1.23880629213576e-05,1.23880629213576e-05,32.4508028952327,32.4508028952327,0,TRUE,0.0227627284491242,1.92102369828531e-13,0.112305036716234,TRUE,"Fair",1,"sparse",0.1,1
1230,30.5679524569634,2.76948252775355e-07,1.38719890092025e-07,1.23435702207919e-05,1.23435702207919e-05,32.4508029192179,32.4508029192179,0,TRUE,0.0226821411381261,1.67895739464657e-13,0.112304986266752,TRUE,"Fair",1,"sparse",0.1,1
1231,30.5679521800151,2.74989155002459e-07,1.37738602953607e-07,1.22992415647578e-05,1.22992415647578e-05,32.4508029430791,32.4508029430791,0,TRUE,0.0226018393163974,1.97488446512619e-13,0.112304936165851,TRUE,"Fair",1,"sparse",0.1,1
1232,30.567951905026,2.73043941234619e-07,1.36764264849053e-07,1.22550763068886e-05,1.22550763068886e-05,32.4508029668168,32.4508029668168,0,TRUE,0.0225218219707322,1.14254106589248e-13,0.112304886411134,TRUE,"Fair",1,"sparse",0.1,1
1233,30.567951631982,2.71112494232284e-07,1.35796826463643e-07,1.22110738034203e-05,1.22110738034203e-05,32.4508029904314,32.4508029904314,0,TRUE,0.0224420880915358,2.41262842119305e-13,0.112304837000225,TRUE,"Fair",1,"sparse",0.1,1
1234,30.5679513608695,2.69194725177613e-07,1.34836238841596e-07,1.21672334139248e-05,1.21672334139248e-05,32.4508030139233,32.4508030139233,0,TRUE,0.0223626366728194,2.10499161592465e-13,0.11230478793076,TRUE,"Fair",1,"sparse",0.1,1
1235,30.5679510916748,2.67290538147336e-07,1.33882453368174e-07,1.21235545006957e-05,1.21235545006957e-05,32.4508030372932,32.4508030372932,0,TRUE,0.0222834667121727,1.72539055568996e-13,0.112304739200392,TRUE,"Fair",1,"sparse",0.1,1
1236,30.5679508243843,2.65399833665469e-07,1.32935421777982e-07,1.20800364289275e-05,1.20800364289275e-05,32.4508030605414,32.4508030605414,0,TRUE,0.0222045772107682,1.57263112890745e-13,0.112304690806792,TRUE,"Fair",1,"sparse",0.1,1
1237,30.5679505589844,2.63522512256031e-07,1.31995096147945e-07,1.2036678566519e-05,1.2036678566519e-05,32.4508030836683,32.4508030836683,0,TRUE,0.0221259671733408,2.19889746386242e-13,0.112304642747646,TRUE,"Fair",1,"sparse",0.1,1
1238,30.5679502954619,2.61658499312034e-07,1.31061428902425e-07,1.19934802845797e-05,1.19934802845797e-05,32.4508031066745,32.4508031066745,0,TRUE,0.0220476356081696,2.37554978114783e-13,0.112304595020654,TRUE,"Fair",1,"sparse",0.1,1
1239,30.5679500338034,2.59807666935785e-07,1.30134372795404e-07,1.19504409567972e-05,1.19504409567972e-05,32.4508031295604,32.4508031295604,0,TRUE,0.0219695815270684,1.61120030967371e-13,0.112304547623534,TRUE,"Fair",1,"sparse",0.1,1
1240,30.5679497739958,2.57969954731152e-07,1.29213880922454e-07,1.19075599595504e-05,1.19075599595504e-05,32.4508031523264,32.4508031523264,0,TRUE,0.0218918039453863,1.68543668564504e-13,0.112304500554019,TRUE,"Fair",1,"sparse",0.1,1
1241,30.5679495160258,2.56145245458583e-07,1.28299906715633e-07,1.18648366727087e-05,1.18648366727087e-05,32.4508031749731,32.4508031749731,0,TRUE,0.0218143018819681,2.63227544409303e-13,0.112304453809856,TRUE,"Fair",1,"sparse",0.1,1
1242,30.5679492598806,2.54333457405664e-07,1.27392403933488e-07,1.18222704780206e-05,1.18222704780206e-05,32.4508031975009,32.4508031975009,0,TRUE,0.0217370743591651,1.76085874662984e-13,0.112304407388809,TRUE,"Fair",1,"sparse",0.1,1
1243,30.5679490055471,2.5253449820184e-07,1.264913266664e-07,1.17798607605939e-05,1.17798607605939e-05,32.4508032199102,32.4508032199102,0,TRUE,0.021660120402814,1.84126162138225e-13,0.112304361288658,TRUE,"Fair",1,"sparse",0.1,1
1244,30.5679487530126,2.50748275476553e-07,1.25596629329024e-07,1.17376069081068e-05,1.17376069081068e-05,32.4508032422015,32.4508032422015,0,TRUE,0.0215834390422172,2.49578508885183e-13,0.112304315507196,TRUE,"Fair",1,"sparse",0.1,1
1245,30.5679485022643,2.48974707517391e-07,1.24708266666714e-07,1.16955083111522e-05,1.16955083111522e-05,32.4508032643754,32.4508032643754,0,TRUE,0.0215070293101498,2.15696782026458e-13,0.112304270042232,TRUE,"Fair",1,"sparse",0.1,1
1246,30.5679482532896,2.47213684190228e-07,1.23826193738629e-07,1.16535643626349e-05,1.16535643626349e-05,32.4508032864321,32.4508032864321,0,TRUE,0.021430890242823,1.44798089248374e-13,0.11230422489159,TRUE,"Fair",1,"sparse",0.1,1
1247,30.5679480060759,2.45465134440792e-07,1.22950365934201e-07,1.16117744589345e-05,1.16117744589345e-05,32.4508033083723,32.4508033083723,0,TRUE,0.0213550208798883,2.13548618663072e-13,0.112304180053109,TRUE,"Fair",1,"sparse",0.1,1
1248,30.5679477606108,2.43728965898526e-07,1.22080738947602e-07,1.15701379981049e-05,1.15701379981049e-05,32.4508033301964,32.4508033301964,0,TRUE,0.0212794202644221,2.03032861246399e-13,0.112304135524643,TRUE,"Fair",1,"sparse",0.1,1
1249,30.5679475168818,2.42005089745589e-07,1.21217268800193e-07,1.152865438185e-05,1.152865438185e-05,32.4508033519048,32.4508033519048,0,TRUE,0.021204087442906,2.50280759309504e-13,0.11230409130406,TRUE,"Fair",1,"sparse",0.1,1
1250,30.5679472748768,2.40293413611425e-07,1.20359911819488e-07,1.14873230139832e-05,1.14873230139832e-05,32.450803373498,32.450803373498,0,TRUE,0.0211290214652249,3.45299901428236e-13,0.112304047389243,TRUE,"Fair",1,"sparse",0.1,1
1251,30.5679470345833,2.38593859336333e-07,1.19508624646099e-07,1.14461433011291e-05,1.14461433011291e-05,32.4508033949765,32.4508033949765,0,TRUE,0.021054221384646,2.29036905608384e-13,0.112304003778089,TRUE,"Fair",1,"sparse",0.1,1
1252,30.5679467959895,2.36906334549758e-07,1.1866336423199e-07,1.14051146526826e-05,1.14051146526826e-05,32.4508034163408,32.4508034163408,0,TRUE,0.0209796862578129,1.7902591707685e-13,0.11230396046851,TRUE,"Fair",1,"sparse",0.1,1
1253,30.5679465590831,2.35230757539284e-07,1.17824087827316e-07,1.13642364802724e-05,1.13642364802724e-05,32.4508034375912,32.4508034375912,0,TRUE,0.0209054151447295,1.35711174830054e-13,0.112303917458432,TRUE,"Fair",1,"sparse",0.1,1
1254,30.5679463238524,2.33567043039784e-07,1.16990752996158e-07,1.13235081986337e-05,1.13235081986337e-05,32.4508034587283,32.4508034587283,0,TRUE,0.020831407108752,2.04678999724961e-13,0.112303874745794,TRUE,"Fair",1,"sparse",0.1,1
1255,30.5679460902853,2.31915112891556e-07,1.16163317596055e-07,1.12829292246345e-05,1.12829292246345e-05,32.4508034797525,32.4508034797525,0,TRUE,0.0207576612165671,1.67764024180627e-13,0.112303832328553,TRUE,"Fair",1,"sparse",0.1,1
1256,30.5679458583702,2.30274864065905e-07,1.15341739793026e-07,1.12424989782686e-05,1.12424989782686e-05,32.4508035006644,32.4508035006644,0,TRUE,0.0206841765381932,1.30297163285248e-13,0.112303790204674,TRUE,"Fair",1,"sparse",0.1,1
1257,30.5679456280954,2.28646232613983e-07,1.14525978043956e-07,1.12022168815152e-05,1.12022168815152e-05,32.4508035214643,32.4508035214643,0,TRUE,0.0206109521469643,2.13570878128578e-13,0.112303748372141,TRUE,"Fair",1,"sparse",0.1,1
1258,30.5679453994491,2.27029133270662e-07,1.1371599110374e-07,1.11620823592632e-05,1.11620823592632e-05,32.4508035421527,32.4508035421527,0,TRUE,0.0205379871195082,1.59858534615643e-13,0.11230370682895,TRUE,"Fair",1,"sparse",0.1,1
1259,30.56794517242,2.25423480770814e-07,1.12911738021097e-07,1.11220948388509e-05,1.11220948388509e-05,32.4508035627301,32.4508035627301,0,TRUE,0.0204652805357457,1.95583143028038e-13,0.112303665573109,TRUE,"Fair",1,"sparse",0.1,1
1260,30.5679449469965,2.23829186296598e-07,1.12113178134212e-07,1.10822537500911e-05,1.10822537500911e-05,32.4508035831969,32.4508035831969,0,TRUE,0.0203928314788778,1.44233994284568e-13,0.112303624602642,TRUE,"Fair",1,"sparse",0.1,1
1261,30.5679447231673,2.2224618945188e-07,1.11320271075442e-07,1.10425585255148e-05,1.10425585255148e-05,32.4508036035537,32.4508036035537,0,TRUE,0.0203206390353685,2.75915107135632e-13,0.112303583915586,TRUE,"Fair",1,"sparse",0.1,1
1262,30.5679445009211,2.20674387207964e-07,1.10532976757921e-07,1.10030085998952e-05,1.10030085998952e-05,32.4508036238008,32.4508036238008,0,TRUE,0.0202487022949378,1.11088203272315e-13,0.112303543509991,TRUE,"Fair",1,"sparse",0.1,1
1263,30.5679442802468,2.19113722721431e-07,1.09751255383403e-07,1.09636034105169e-05,1.09636034105169e-05,32.4508036439388,32.4508036439388,0,TRUE,0.0201770203505452,1.82755026173923e-13,0.11230350338392,TRUE,"Fair",1,"sparse",0.1,1
1264,30.567944061133,2.17564096516298e-07,1.08975067438182e-07,1.09243423974189e-05,1.09243423974189e-05,32.450803663968,32.450803663968,0,TRUE,0.0201055922983834,1.51838961076137e-13,0.11230346353545,TRUE,"Fair",1,"sparse",0.1,1
1265,30.5679438435689,2.16025437538292e-07,1.08204373684395e-07,1.08852250026585e-05,1.08852250026585e-05,32.4508036838891,32.4508036838891,0,TRUE,0.0200344172378642,2.99876042880819e-13,0.112303423962671,TRUE,"Fair",1,"sparse",0.1,1
1266,30.5679436275435,2.14497678285852e-07,1.07439135171911e-07,1.08462506712872e-05,1.08462506712872e-05,32.4508037037023,32.4508037037023,0,TRUE,0.0199634942716051,1.00839496354864e-13,0.112303384663686,TRUE,"Fair",1,"sparse",0.1,1
1267,30.5679434130458,2.12980726388423e-07,1.0667931321751e-07,1.08074188501965e-05,1.08074188501965e-05,32.4508037234082,32.4508037234082,0,TRUE,0.0198928225054226,1.71157799696422e-13,0.112303345636609,TRUE,"Fair",1,"sparse",0.1,1
1268,30.5679432000651,2.11474517897159e-07,1.05924869420415e-07,1.0768728989133e-05,1.0768728989133e-05,32.4508037430073,32.4508037430073,0,TRUE,0.0198224010483125,2.71523273565881e-13,0.112303306879571,TRUE,"Fair",1,"sparse",0.1,1
1269,30.5679429885906,2.09978960441504e-07,1.05175765649497e-07,1.07301805400064e-05,1.07301805400064e-05,32.4508037625,32.4508037625,0,TRUE,0.0197522290124531,1.38657819117397e-13,0.112303268390712,TRUE,"Fair",1,"sparse",0.1,1
1270,30.5679427786116,2.08493997178039e-07,1.04431964046661e-07,1.06917729572562e-05,1.06917729572562e-05,32.4508037818867,32.4508037818867,0,TRUE,0.0196823055131703,1.70718249233429e-13,0.112303230168187,TRUE,"Fair",1,"sparse",0.1,1
1271,30.5679425701176,2.07019539288922e-07,1.03693427022782e-07,1.06535056976109e-05,1.06535056976109e-05,32.450803801168,32.450803801168,0,TRUE,0.0196126296689569,1.51699702067375e-13,0.112303192210163,TRUE,"Fair",1,"sparse",0.1,1
1272,30.5679423630981,2.05555522825307e-07,1.02960117254136e-07,1.06153782202853e-05,1.06153782202853e-05,32.4508038203442,32.4508038203442,0,TRUE,0.0195432006014278,1.42800582110768e-13,0.112303154514819,TRUE,"Fair",1,"sparse",0.1,1
1273,30.5679421575426,2.04101862522066e-07,1.02231997684316e-07,1.0577389986675e-05,1.0577389986675e-05,32.4508038394159,32.4508038394159,0,TRUE,0.0194740174353358,1.09199873935641e-13,0.112303117080347,TRUE,"Fair",1,"sparse",0.1,1
1274,30.5679419534407,2.02658494430352e-07,1.01509031520036e-07,1.05395404606771e-05,1.05395404606771e-05,32.4508038583835,32.4508038583835,0,TRUE,0.0194050792985487,1.45930203489936e-13,0.112303079904951,TRUE,"Fair",1,"sparse",0.1,1
1275,30.5679417507822,2.01225343943179e-07,1.00791182229441e-07,1.05018291084362e-05,1.05018291084362e-05,32.4508038772474,32.4508038772474,0,TRUE,0.0193363853220379,2.00701179982928e-13,0.112303042986847,TRUE,"Fair",1,"sparse",0.1,1
1276,30.5679415495569,1.99802325795417e-07,1.00078413540896e-07,1.04642553984405e-05,1.04642553984405e-05,32.4508038960081,32.4508038960081,0,TRUE,0.01926793463987,9.96707625875808e-14,0.112303006324265,TRUE,"Fair",1,"sparse",0.1,1
1277,30.5679413497545,1.98389390249076e-07,9.93706894390764e-08,1.04268188013671e-05,1.04268188013671e-05,32.4508039146661,32.4508039146661,0,TRUE,0.0191997263891908,2.51746334963605e-13,0.112302969915445,TRUE,"Fair",1,"sparse",0.1,1
1278,30.5679411513651,1.96986452039027e-07,9.86679741677965e-08,1.03895187905718e-05,1.03895187905718e-05,32.4508039332218,32.4508039332218,0,TRUE,0.0191317597102203,2.27229057516148e-13,0.112302933758639,TRUE,"Fair",1,"sparse",0.1,1
1279,30.5679409543787,1.95593440110997e-07,9.79702322205824e-08,1.03523548410527e-05,1.03523548410527e-05,32.4508039516757,32.4508039516757,0,TRUE,0.0190640337462424,1.20690799015479e-13,0.112302897852113,TRUE,"Fair",1,"sparse",0.1,1
1280,30.5679407587853,1.94210290516139e-07,9.72774283476721e-08,1.03153264305909e-05,1.03153264305909e-05,32.4508039700281,32.4508039700281,0,TRUE,0.0189965476435885,1.60877234898539e-13,0.112302862194143,TRUE,"Fair",1,"sparse",0.1,1
1281,30.567940564575,1.92836925094753e-07,9.65895275480682e-08,1.02784330391243e-05,1.02784330391243e-05,32.4508039882797,32.4508039882797,0,TRUE,0.0189293005516216,2.36289498309156e-13,0.112302826783019,TRUE,"Fair",1,"sparse",0.1,1
1282,30.567940371738,1.91473283450705e-07,9.59064950702032e-08,1.02416741488018e-05,1.02416741488018e-05,32.4508040064308,32.4508040064308,0,TRUE,0.0188622916227417,1.72717575815697e-13,0.112302791617039,TRUE,"Fair",1,"sparse",0.1,1
1283,30.5679401802648,1.90119287424295e-07,9.52282964072287e-08,1.0205049243742e-05,1.0205049243742e-05,32.4508040244818,32.4508040244818,0,TRUE,0.0187955200123651,3.03489834240653e-13,0.112302756694515,TRUE,"Fair",1,"sparse",0.1,1
1284,30.5679399901455,1.88774880172105e-07,9.45548972981507e-08,1.01685578106516e-05,1.01685578106516e-05,32.4508040424333,32.4508040424333,0,TRUE,0.0187289848789068,1.44169861080321e-13,0.112302722013771,TRUE,"Fair",1,"sparse",0.1,1
1285,30.5679398013706,1.87439979981718e-07,9.38862637303582e-08,1.01321993383513e-05,1.01321993383513e-05,32.4508040602856,32.4508040602856,0,TRUE,0.0186626853837851,1.50773698343614e-13,0.112302687573143,TRUE,"Fair",1,"sparse",0.1,1
1286,30.5679396139306,1.86114530009718e-07,9.32223619286154e-08,1.0095973317849e-05,1.0095973317849e-05,32.4508040780393,32.4508040780393,0,TRUE,0.0185966206913994,1.57172237580316e-13,0.112302653370975,TRUE,"Fair",1,"sparse",0.1,1
1287,30.5679394278161,1.84798462754543e-07,9.25631583558562e-08,1.00598792421711e-05,1.00598792421711e-05,32.4508040956947,32.4508040956947,0,TRUE,0.0185307899691207,2.25496216891652e-13,0.112302619405626,TRUE,"Fair",1,"sparse",0.1,1
1288,30.5679392430176,1.83491703609207e-07,9.19086197181692e-08,1.0023916606777e-05,1.0023916606777e-05,32.4508041132524,32.4508041132524,0,TRUE,0.0184651923872859,2.16859251112828e-13,0.112302585675464,TRUE,"Fair",1,"sparse",0.1,1
1289,30.5679390595259,1.82194192177576e-07,9.12587129544886e-08,9.98808490903796e-06,9.98808490903796e-06,32.4508041307127,32.4508041307127,0,TRUE,0.0183998271191853,2.29018349118966e-13,0.112302552178869,TRUE,"Fair",1,"sparse",0.1,1
1290,30.5679388773317,1.80905868063519e-07,9.06134052414322e-08,9.95238364873352e-06,9.95238364873352e-06,32.4508041480761,32.4508041480761,0,TRUE,0.0183346933410475,2.94980521659403e-13,0.112302518914232,TRUE,"Fair",1,"sparse",0.1,1
1291,30.5679386964258,1.79626653107334e-07,8.99726639866979e-08,9.91681232756395e-06,9.91681232756395e-06,32.4508041653431,32.4508041653431,0,TRUE,0.0182697902320351,2.35834148536646e-13,0.112302485879956,TRUE,"Fair",1,"sparse",0.1,1
1292,30.5679385167992,1.78356494018317e-07,8.9336456830681e-08,9.88137044947138e-06,9.88137044947138e-06,32.450804182514,32.450804182514,0,TRUE,0.0182051169742277,1.5143328354902e-13,0.112302453074453,TRUE,"Fair",1,"sparse",0.1,1
1293,30.5679383384427,1.77095326847621e-07,8.87047516438404e-08,9.84605752046405e-06,9.84605752046405e-06,32.4508041995894,32.4508041995894,0,TRUE,0.0181406727526215,2.02250162823978e-13,0.112302420496146,TRUE,"Fair",1,"sparse",0.1,1
1294,30.5679381613474,1.75843076988258e-07,8.80775165234115e-08,9.81087304865196e-06,9.81087304865196e-06,32.4508042165697,32.4508042165697,0,TRUE,0.018076456755104,1.65324052435863e-13,0.112302388143472,TRUE,"Fair",1,"sparse",0.1,1
1295,30.5679379855043,1.7459968759681e-07,8.74547197967579e-08,9.77581654440595e-06,9.77581654440595e-06,32.4508042334553,32.4508042334553,0,TRUE,0.0180124681724617,1.79526433536847e-13,0.112302356014874,TRUE,"Fair",1,"sparse",0.1,1
1296,30.5679378109046,1.73365101829859e-07,8.68363300119141e-08,9.74088751990524e-06,9.74088751990524e-06,32.4508042502466,32.4508042502466,0,TRUE,0.0179487061983553,1.95282791743446e-13,0.11230232410881,TRUE,"Fair",1,"sparse",0.1,1
1297,30.5679376375395,1.72139252185843e-07,8.62223159437852e-08,9.70608548959402e-06,9.70608548959402e-06,32.4508042669441,32.4508042669441,0,TRUE,0.0178851700293081,1.58448549946666e-13,0.112302292423745,TRUE,"Fair",1,"sparse",0.1,1
1298,30.5679374654003,1.70922074715918e-07,8.56126465863215e-08,9.67140996987289e-06,9.67140996987289e-06,32.4508042835483,32.4508042835483,0,TRUE,0.0178218588647122,1.83711303896552e-13,0.112302260958156,TRUE,"Fair",1,"sparse",0.1,1
1299,30.5679372944782,1.69713505471236e-07,8.50072911559561e-08,9.63686047928404e-06,9.63686047928404e-06,32.4508043000595,32.4508043000595,0,TRUE,0.0177587719068005,1.42012364818237e-13,0.112302229710532,TRUE,"Fair",1,"sparse",0.1,1
1300,30.5679371247647,1.68513494713807e-07,8.44062190872194e-08,9.60243653843222e-06,9.60243653843222e-06,32.4508043164782,32.4508043164782,0,TRUE,0.0176959083606488,1.82525148569649e-13,0.112302198679369,TRUE,"Fair",1,"sparse",0.1,1
1301,30.5679369562512,1.67321971389356e-07,8.3809400031615e-08,9.56813766980237e-06,9.56813766980237e-06,32.4508043328049,32.4508043328049,0,TRUE,0.0176332674341567,2.12069591912839e-13,0.112302167863177,TRUE,"Fair",1,"sparse",0.1,1
1302,30.5679367889292,1.66138878654465e-07,8.32168038553819e-08,9.5339633979921e-06,9.5339633979921e-06,32.4508043490399,32.4508043490399,0,TRUE,0.0175708483380448,1.61421334691403e-13,0.112302137260473,TRUE,"Fair",1,"sparse",0.1,1
1303,30.5679366227903,1.64964159665715e-07,8.26284006397398e-08,9.49991324962503e-06,9.49991324962503e-06,32.4508043651837,32.4508043651837,0,TRUE,0.0175086502858331,1.85204507568576e-13,0.112302106869786,TRUE,"Fair",1,"sparse",0.1,1
1304,30.5679364578262,1.63797750474259e-07,8.20441606793474e-08,9.4659867533441e-06,9.4659867533441e-06,32.4508043812367,32.4508043812367,0,TRUE,0.0174466724938507,2.00615638608903e-13,0.112302076689654,TRUE,"Fair",1,"sparse",0.1,1
1305,30.5679362940284,1.62639590683966e-07,8.14640544782293e-08,9.43218343976215e-06,9.43218343976215e-06,32.4508043971994,32.4508043971994,0,TRUE,0.0173849141812053,1.59135918552107e-13,0.112302046718627,TRUE,"Fair",1,"sparse",0.1,1
1306,30.5679361313888,1.61489630556844e-07,8.08880527484461e-08,9.39850284130153e-06,9.39850284130153e-06,32.4508044130722,32.4508044130722,0,TRUE,0.0173233745697861,1.95287737012446e-13,0.112302016955262,TRUE,"Fair",1,"sparse",0.1,1
1307,30.5679359698992,1.60347802591332e-07,8.03161264151887e-08,9.36494449267329e-06,9.36494449267329e-06,32.4508044288556,32.4508044288556,0,TRUE,0.0172620528842455,1.28436955064287e-13,0.112301987398128,TRUE,"Fair",1,"sparse",0.1,1
1308,30.5679358095514,1.59214060602153e-07,7.97482466055527e-08,9.33150793038445e-06,9.33150793038445e-06,32.4508044445498,32.4508044445498,0,TRUE,0.0172009483519992,1.71859030135218e-13,0.112301958045804,TRUE,"Fair",1,"sparse",0.1,1
1309,30.5679356503373,1.5808832998232e-07,7.91843846527556e-08,9.29819269273385e-06,9.29819269273385e-06,32.4508044601554,32.4508044601554,0,TRUE,0.0171400602032069,2.05210888949437e-13,0.112301928896876,TRUE,"Fair",1,"sparse",0.1,1
1310,30.567935492249,1.56970571651982e-07,7.86245120944264e-08,9.2649983201738e-06,9.2649983201738e-06,32.4508044756728,32.4508044756728,0,TRUE,0.0170793876707653,1.65700965071232e-13,0.112301899949944,TRUE,"Fair",1,"sparse",0.1,1
1311,30.5679353352784,1.55860718109579e-07,7.80686006689445e-08,9.23192435505305e-06,9.23192435505305e-06,32.4508044911025,32.4508044911025,0,TRUE,0.0170189299902942,1.88030963713038e-13,0.112301871203613,TRUE,"Fair",1,"sparse",0.1,1
1312,30.5679351794177,1.54758716064407e-07,7.75166223176726e-08,9.19897034166562e-06,9.19897034166562e-06,32.4508045064447,32.4508045064447,0,TRUE,0.0169586864001464,1.72504211464303e-13,0.112301842656502,TRUE,"Fair",1,"sparse",0.1,1
1313,30.567935024659,1.53664515778473e-07,7.69685491791258e-08,9.16613582604018e-06,9.16613582604018e-06,32.4508045217,32.4508045217,0,TRUE,0.0168986561413676,1.36226270875725e-13,0.112301814307235,TRUE,"Fair",1,"sparse",0.1,1
1314,30.5679348709945,1.52578049750218e-07,7.64243535900569e-08,9.13342035631452e-06,9.13342035631452e-06,32.4508045368688,32.4508045368688,0,TRUE,0.0168388384577107,2.22944229819156e-13,0.11230178615445,TRUE,"Fair",1,"sparse",0.1,1
1315,30.5679347184164,1.51499275347078e-07,7.58840080838411e-08,9.10082348232618e-06,9.10082348232618e-06,32.4508045519515,32.4508045519515,0,TRUE,0.0167792325956145,1.07672682704882e-13,0.11230175819679,TRUE,"Fair",1,"sparse",0.1,1
1316,30.5679345669172,1.50428128620206e-07,7.53474853888824e-08,9.06834475595608e-06,9.06834475595608e-06,32.4508045669485,32.4508045669485,0,TRUE,0.0167198378041978,2.44176780674025e-13,0.11230173043291,TRUE,"Fair",1,"sparse",0.1,1
1317,30.567934416489,1.49364566937038e-07,7.48147584278193e-08,9.03598373089006e-06,9.03598373089006e-06,32.4508045818603,32.4508045818603,0,TRUE,0.0166606533352455,1.56771695474147e-13,0.112301702861474,TRUE,"Fair",1,"sparse",0.1,1
1318,30.5679342671245,1.48308522796015e-07,7.42858003141858e-08,9.00373996270783e-06,9.00373996270783e-06,32.4508045966871,32.4508045966871,0,TRUE,0.0166016784432095,1.63239916285574e-13,0.112301675481155,TRUE,"Fair",1,"sparse",0.1,1
1319,30.5679341188159,1.47259953564571e-07,7.37605843540987e-08,8.97161300875887e-06,8.97161300875887e-06,32.4508046114296,32.4508046114296,0,TRUE,0.0165429123851892,1.02361375447169e-13,0.112301648290633,TRUE,"Fair",1,"sparse",0.1,1
1320,30.567933971556,1.46218798846576e-07,7.32390840406442e-08,8.93960242830007e-06,8.93960242830007e-06,32.450804626088,32.450804626088,0,TRUE,0.0164843544209202,2.15276228886658e-13,0.112301621288601,TRUE,"Fair",1,"sparse",0.1,1
1321,30.5679338253372,1.4518501245675e-07,7.27212730585324e-08,8.90770778244748e-06,8.90770778244748e-06,32.4508046406627,32.4508046406627,0,TRUE,0.0164260038127788,1.3006726913822e-13,0.112301594473757,TRUE,"Fair",1,"sparse",0.1,1
1322,30.5679336801522,1.44158537551675e-07,7.22071252763753e-08,8.87592863411872e-06,8.87592863411872e-06,32.4508046551543,32.4508046551543,0,TRUE,0.0163678598257554,2.48681160325669e-13,0.112301567844811,TRUE,"Fair",1,"sparse",0.1,1
1323,30.5679335359936,1.4313932439336e-07,7.16966147486444e-08,8.84426454788572e-06,8.84426454788572e-06,32.4508046695631,32.4508046695631,0,TRUE,0.0163099217274576,1.86664626573545e-13,0.112301541400481,TRUE,"Fair",1,"sparse",0.1,1
1324,30.5679333928543,1.42127326796526e-07,7.11897157149201e-08,8.81271509038022e-06,8.81271509038022e-06,32.4508046838895,32.4508046838895,0,TRUE,0.0162521887880949,1.49386775440883e-13,0.112301515139492,TRUE,"Fair",1,"sparse",0.1,1
1325,30.567933250727,1.41122480812328e-07,7.06864025996884e-08,8.78127983006521e-06,8.78127983006521e-06,32.4508046981339,32.4508046981339,0,TRUE,0.0161946602804729,1.66506141899497e-13,0.112301489060579,TRUE,"Fair",1,"sparse",0.1,1
1326,30.5679331096045,1.40124750913628e-07,7.01866500031717e-08,8.7499583367972e-06,8.7499583367972e-06,32.4508047122967,32.4508047122967,0,TRUE,0.0161373354799771,1.26092193092e-13,0.112301463162487,TRUE,"Fair",1,"sparse",0.1,1
1327,30.5679329694798,1.39134069598867e-07,6.96904327106313e-08,8.7187501825406e-06,8.7187501825406e-06,32.4508047263783,32.4508047263783,0,TRUE,0.0160802136645754,1.3610131293496e-13,0.112301437443968,TRUE,"Fair",1,"sparse",0.1,1
1328,30.5679328303457,1.38150404893622e-07,6.9197725685457e-08,8.6876549410507e-06,8.6876549410507e-06,32.4508047403791,32.4508047403791,0,TRUE,0.0160232941147964,2.06552249223778e-13,0.112301411903782,TRUE,"Fair",1,"sparse",0.1,1
1329,30.5679326921953,1.37173692849046e-07,6.87085040681298e-08,8.65667218772838e-06,8.65667218772838e-06,32.4508047542996,32.4508047542996,0,TRUE,0.0159665761137285,1.29747385286833e-13,0.1123013865407,TRUE,"Fair",1,"sparse",0.1,1
1330,30.5679325550216,1.36203890832576e-07,6.8222743175022e-08,8.62580149968433e-06,8.62580149968433e-06,32.4508047681401,32.4508047681401,0,TRUE,0.0159100589470086,1.88672065211385e-13,0.112301361353498,TRUE,"Fair",1,"sparse",0.1,1
1331,30.5679324188177,1.35240952658933e-07,6.77404184998416e-08,8.59504245591858e-06,8.59504245591858e-06,32.450804781901,32.450804781901,0,TRUE,0.0158537419028091,1.59085833450571e-13,0.112301336340965,TRUE,"Fair",1,"sparse",0.1,1
1332,30.5679322835767,1.34284825037412e-07,6.72615057062318e-08,8.56439463694482e-06,8.56439463694482e-06,32.4508047955828,32.4508047955828,0,TRUE,0.0157976242718335,1.2473889074998e-13,0.112301311501893,TRUE,"Fair",1,"sparse",0.1,1
1333,30.5679321492919,1.33335458230022e-07,6.67859806351078e-08,8.5338576252978e-06,8.5338576252978e-06,32.4508048091858,32.4508048091858,0,TRUE,0.0157417053473096,1.33951298942875e-13,0.112301286835085,TRUE,"Fair",1,"sparse",0.1,1
1334,30.5679320159565,1.32392809604198e-07,6.63138192957144e-08,8.50343100503533e-06,8.50343100503533e-06,32.4508048227103,32.4508048227103,0,TRUE,0.0156859844249727,1.2830971461748e-13,0.112301262339354,TRUE,"Fair",1,"sparse",0.1,1
1335,30.5679318835637,1.31456825869236e-07,6.58449978684602e-08,8.47311436192977e-06,8.47311436192977e-06,32.4508048361569,32.4508048361569,0,TRUE,0.0156304608030615,1.50751750174453e-13,0.112301238013518,TRUE,"Fair",1,"sparse",0.1,1
1336,30.5679317521068,1.30527464392571e-07,6.5379492702864e-08,8.44290728349173e-06,8.44290728349173e-06,32.4508048495259,32.4508048495259,0,TRUE,0.0155751337823101,1.29878116670877e-13,0.112301213856404,TRUE,"Fair",1,"sparse",0.1,1
1337,30.5679316215794,1.29604678988926e-07,6.49172803176519e-08,8.41280935905618e-06,8.41280935905618e-06,32.4508048628176,32.4508048628176,0,TRUE,0.0155200026659368,1.48235179321524e-13,0.112301189866849,TRUE,"Fair",1,"sparse",0.1,1
1338,30.5679314919747,1.28688419920309e-07,6.44583373938147e-08,8.38282017929213e-06,8.38282017929213e-06,32.4508048760326,32.4508048760326,0,TRUE,0.0154650667596357,2.48930716745905e-13,0.112301166043694,TRUE,"Fair",1,"sparse",0.1,1
1339,30.5679313632863,1.27778641001441e-07,6.40026407841836e-08,8.35293933701219e-06,8.35293933701219e-06,32.4508048891711,32.4508048891711,0,TRUE,0.0154103253715674,1.95953969504766e-13,0.112301142385792,TRUE,"Fair",1,"sparse",0.1,1
1340,30.5679312355076,1.2687529959976e-07,6.35501674990304e-08,8.32316642622971e-06,8.32316642622971e-06,32.4508049022335,32.4508049022335,0,TRUE,0.0153557778123479,1.6677674638731e-13,0.112301118892002,TRUE,"Fair",1,"sparse",0.1,1
1341,30.5679311086323,1.2597834242456e-07,6.31008947178259e-08,8.29350104305169e-06,8.29350104305169e-06,32.4508049152203,32.4508049152203,0,TRUE,0.0153014233950493,1.63676436412882e-13,0.11230109556119,TRUE,"Fair",1,"sparse",0.1,1
1342,30.567930982654,1.25087737501417e-07,6.26547997772782e-08,8.26394278482739e-06,8.26394278482739e-06,32.4508049281318,32.4508049281318,0,TRUE,0.0152472614351796,1.81275201909385e-13,0.112301072392232,TRUE,"Fair",1,"sparse",0.1,1
1343,30.5679308575662,1.24203420881486e-07,6.2211860177308e-08,8.23449125090445e-06,8.23449125090445e-06,32.4508049409685,32.4508049409685,0,TRUE,0.0151932912506787,1.34233964104856e-13,0.11230104938401,TRUE,"Fair",1,"sparse",0.1,1
1344,30.5679307333628,1.2332536769577e-07,6.1772053577579e-08,8.20514604206122e-06,8.20514604206122e-06,32.4508049537306,32.4508049537306,0,TRUE,0.0151395121619126,1.84616506923057e-13,0.112301026535414,TRUE,"Fair",1,"sparse",0.1,1
1345,30.5679306100375,1.22453524653565e-07,6.13353577949908e-08,8.17590676080096e-06,8.17590676080096e-06,32.4508049664185,32.4508049664185,0,TRUE,0.0150859234916576,1.43115223482581e-13,0.112301003845343,TRUE,"Fair",1,"sparse",0.1,1
1346,30.5679304875839,1.21587849122307e-07,6.09017508030791e-08,8.14677301104053e-06,8.14677301104053e-06,32.4508049790328,32.4508049790328,0,TRUE,0.0150325245651023,1.93216044715548e-13,0.1123009813127,TRUE,"Fair",1,"sparse",0.1,1
1347,30.5679303659961,1.20728291364003e-07,6.04712107362889e-08,8.11774439870636e-06,8.11774439870636e-06,32.4508049915736,32.4508049915736,0,TRUE,0.014979314709827,9.83691101266332e-14,0.1123009589364,TRUE,"Fair",1,"sparse",0.1,1
1348,30.5679302452678,1.19874815851517e-07,6.00437158780424e-08,8.08882053093459e-06,8.08882053093459e-06,32.4508050040414,32.4508050040414,0,TRUE,0.0149262932558022,2.36611791878855e-13,0.112300936715363,TRUE,"Fair",1,"sparse",0.1,1
1349,30.567930125393,1.19027379952286e-07,5.96192446687729e-08,8.06000101665812e-06,8.06000101665812e-06,32.4508050164366,32.4508050164366,0,TRUE,0.0148734595353795,2.30673194974308e-13,0.112300914648516,TRUE,"Fair",1,"sparse",0.1,1
1350,30.5679300063656,1.18185933928316e-07,5.91977757031e-08,8.03128546637688e-06,8.03128546637688e-06,32.4508050287596,32.4508050287596,0,TRUE,0.0148208128832804,1.80821063278437e-13,0.112300892734795,TRUE,"Fair",1,"sparse",0.1,1
1351,30.5679298881797,1.17350438699759e-07,5.87792877245852e-08,8.0026734921287e-06,8.0026734921287e-06,32.4508050410106,32.4508050410106,0,TRUE,0.0147683526365903,1.12449236986957e-13,0.112300870973142,TRUE,"Fair",1,"sparse",0.1,1
1352,30.5679297708292,1.16520858739477e-07,5.83637596299581e-08,7.9741647076783e-06,7.9741647076783e-06,32.4508050531902,32.4508050531902,0,TRUE,0.0147160781347512,1.87326863759264e-13,0.112300849362506,TRUE,"Fair",1,"sparse",0.1,1
1353,30.5679296543084,1.15697140756765e-07,5.7951170463518e-08,7.94575872796467e-06,7.94575872796467e-06,32.4508050652986,32.4508050652986,0,TRUE,0.0146639887195515,1.98443810378663e-13,0.112300827901845,TRUE,"Fair",1,"sparse",0.1,1
1354,30.5679295386112,1.14879249224487e-07,5.75414994205458e-08,7.91745516999898e-06,7.91745516999898e-06,32.4508050773363,32.4508050773363,0,TRUE,0.0146120837351139,1.63581770524033e-13,0.112300806590123,TRUE,"Fair",1,"sparse",0.1,1
1355,30.567929423732,1.14067137957363e-07,5.71347258421234e-08,7.88925365199334e-06,7.88925365199334e-06,32.4508050893035,32.4508050893035,0,TRUE,0.0145603625278935,1.85518715484712e-13,0.11230078542631,TRUE,"Fair",1,"sparse",0.1,1
1356,30.5679293096648,1.13260785639113e-07,5.67308292161322e-08,7.86115379390229e-06,7.86115379390229e-06,32.4508051012007,32.4508051012007,0,TRUE,0.014508824446664,1.61724896699889e-13,0.112300764409385,TRUE,"Fair",1,"sparse",0.1,1
1357,30.567929196404,1.12460117662749e-07,5.63297891772749e-08,7.83315521702452e-06,7.83315521702452e-06,32.4508051130282,32.4508051130282,0,TRUE,0.0144574688425195,1.23431581568889e-13,0.112300743538334,TRUE,"Fair",1,"sparse",0.1,1
1358,30.5679290839439,1.11665126922844e-07,5.59315855020685e-08,7.80525754423145e-06,7.80525754423145e-06,32.4508051247864,32.4508051247864,0,TRUE,0.0144062950688495,1.47613344446101e-13,0.112300722812148,TRUE,"Fair",1,"sparse",0.1,1
1359,30.5679289722788,1.10875749470551e-07,5.55361981125664e-08,7.77746040014536e-06,7.77746040014536e-06,32.4508051364756,32.4508051364756,0,TRUE,0.0143553024813424,1.10937411640354e-13,0.112300702229828,TRUE,"Fair",1,"sparse",0.1,1
1360,30.5679288614031,1.10091960436876e-07,5.51436070727131e-08,7.74976341058132e-06,7.74976341058132e-06,32.4508051480963,32.4508051480963,0,TRUE,0.0143044904379795,2.30956929605243e-13,0.112300681790377,TRUE,"Fair",1,"sparse",0.1,1
1361,30.5679287513111,1.09313710083825e-07,5.47537925882901e-08,7.72216620315253e-06,7.72216620315253e-06,32.4508051596487,32.4508051596487,0,TRUE,0.0142538582990168,1.41650221208194e-13,0.112300661492811,TRUE,"Fair",1,"sparse",0.1,1
1362,30.5679286419974,1.08540966436976e-07,5.43667350036302e-08,7.69466840668207e-06,7.69466840668207e-06,32.4508051711332,32.4508051711332,0,TRUE,0.0142034054269876,1.43629090664738e-13,0.112300641336148,TRUE,"Fair",1,"sparse",0.1,1
1363,30.5679285334564,1.07773686863766e-07,5.39824148042927e-08,7.66726965171255e-06,7.66726965171255e-06,32.4508051825502,32.4508051825502,0,TRUE,0.0141531311866817,2.41943007837581e-13,0.112300621319414,TRUE,"Fair",1,"sparse",0.1,1
1364,30.5679284256827,1.07011835837056e-07,5.36008126132e-08,7.63996957014135e-06,7.63996957014135e-06,32.4508051939,32.4508051939,0,TRUE,0.0141030349451517,1.0819008439931e-13,0.112300601441643,TRUE,"Fair",1,"sparse",0.1,1
1365,30.5679283186709,1.06255370724284e-07,5.32219091912265e-08,7.61276779546147e-06,7.61276779546147e-06,32.450805205183,32.450805205183,0,TRUE,0.0140531160716929,1.34313883172447e-13,0.112300581701874,TRUE,"Fair",1,"sparse",0.1,1
1366,30.5679282124155,1.05504255998312e-07,5.28456854362437e-08,7.58566396262178e-06,7.58566396262178e-06,32.4508052163995,32.4508052163995,0,TRUE,0.0140033739378432,2.73001962329717e-13,0.112300562099154,TRUE,"Fair",1,"sparse",0.1,1
1367,30.5679281069113,1.0475845257929e-07,5.24721223798183e-08,7.55865770787793e-06,7.55865770787793e-06,32.45080522755,32.45080522755,0,TRUE,0.0139538079173729,1.57694692604816e-13,0.112300542632536,TRUE,"Fair",1,"sparse",0.1,1
1368,30.5679280021528,1.04017928492794e-07,5.21012011887298e-08,7.53174866901155e-06,7.53174866901155e-06,32.4508052386346,32.4508052386346,0,TRUE,0.0139044173862717,2.13411884731723e-13,0.112300523301079,TRUE,"Fair",1,"sparse",0.1,1
1369,30.5679278981349,1.03282634000834e-07,5.17329031656309e-08,7.50493648556917e-06,7.50493648556917e-06,32.4508052496538,32.4508052496538,0,TRUE,0.0138552017227487,2.71396283064333e-13,0.112300504103848,TRUE,"Fair",1,"sparse",0.1,1
1370,30.5679277948523,1.025525406817e-07,5.13672097405924e-08,7.47822079799196e-06,7.47822079799196e-06,32.450805260608,32.450805260608,0,TRUE,0.0138061603072172,1.58721893032755e-13,0.112300485039916,TRUE,"Fair",1,"sparse",0.1,1
1371,30.5679276922997,1.01827613008254e-07,5.10041024806038e-08,7.451601248552e-06,7.451601248552e-06,32.4508052714974,32.4508052714974,0,TRUE,0.0137572925222969,2.19001439162713e-13,0.112300466108362,TRUE,"Fair",1,"sparse",0.1,1
1372,30.5679275904721,1.01107811900647e-07,5.06435630800125e-08,7.42507748082122e-06,7.42507748082122e-06,32.4508052823225,32.4508052823225,0,TRUE,0.0137085977527923,1.86563684460771e-13,0.112300447308271,TRUE,"Fair",1,"sparse",0.1,1
1373,30.5679274893643,1.00393101831742e-07,5.02855733648266e-08,7.39864913982724e-06,7.39864913982724e-06,32.4508052930834,32.4508052930834,0,TRUE,0.0136600753856983,2.4518926409034e-13,0.112300428638734,TRUE,"Fair",1,"sparse",0.1,1
1374,30.5679273889712,9.96834401689739e-08,4.99301152885776e-08,7.37231587202326e-06,7.37231587202326e-06,32.4508053037807,32.4508053037807,0,TRUE,0.0136117248101805,1.40848931555556e-13,0.112300410098848,TRUE,"Fair",1,"sparse",0.1,1
1375,30.5679272892877,9.89788055960616e-08,4.95771709330055e-08,7.34607732521646e-06,7.34607732521646e-06,32.4508053144147,32.4508053144147,0,TRUE,0.0135635454175749,1.57894954402508e-13,0.112300391687717,TRUE,"Fair",1,"sparse",0.1,1
1376,30.5679271903089,9.82791483750134e-08,4.9226722507849e-08,7.31993314870579e-06,7.31993314870579e-06,32.4508053249855,32.4508053249855,0,TRUE,0.0135155366013837,1.0043872675939e-13,0.112300373404451,TRUE,"Fair",1,"sparse",0.1,1
1377,30.5679270920298,9.75844436368334e-08,4.88787523475554e-08,7.2938829930278e-06,7.2938829930278e-06,32.4508053354937,32.4508053354937,0,TRUE,0.0134676977572553,1.37309989052814e-13,0.112300355248166,TRUE,"Fair",1,"sparse",0.1,1
1378,30.5679269944453,9.68946451962438e-08,4.85332429134254e-08,7.26792651040671e-06,7.26792651040671e-06,32.4508053459396,32.4508053459396,0,TRUE,0.013420028282986,1.12658021765304e-13,0.112300337217983,TRUE,"Fair",1,"sparse",0.1,1
1379,30.5679268975507,9.62097317369626e-08,4.81901767884527e-08,7.24206335404276e-06,7.24206335404276e-06,32.4508053563234,32.4508053563234,0,TRUE,0.0133725275785108,2.00772882150624e-13,0.112300319313032,TRUE,"Fair",1,"sparse",0.1,1
1380,30.567926801341,9.55296570737119e-08,4.78495366827443e-08,7.21629317897033e-06,7.21629317897033e-06,32.4508053666455,32.4508053666455,0,TRUE,0.0133251950458949,2.62925069273147e-13,0.112300301532446,TRUE,"Fair",1,"sparse",0.1,1
1381,30.5679267058113,9.48543892320686e-08,4.75113054251595e-08,7.19061564117982e-06,7.19061564117982e-06,32.4508053769062,32.4508053769062,0,TRUE,0.0132780300893244,8.60536599526556e-14,0.112300283875365,TRUE,"Fair",1,"sparse",0.1,1
1382,30.5679266109569,9.41839033430369e-08,4.71754659693309e-08,7.16503039827504e-06,7.16503039827504e-06,32.4508053871059,32.4508053871059,0,TRUE,0.0132310321151042,1.76751568744662e-13,0.112300266340935,TRUE,"Fair",1,"sparse",0.1,1
1383,30.567926516773,9.35181567740528e-08,4.68420013874531e-08,7.1395371091396e-06,7.1395371091396e-06,32.450805397245,32.450805397245,0,TRUE,0.0131842005316425,2.60975446668649e-13,0.112300248928308,TRUE,"Fair",1,"sparse",0.1,1
1384,30.5679264232549,9.28571139979795e-08,4.65108948736394e-08,7.11413543409073e-06,7.11413543409073e-06,32.4508054073236,32.4508054073236,0,TRUE,0.0131375347494483,1.07058667782612e-13,0.112300231636642,TRUE,"Fair",1,"sparse",0.1,1
1385,30.5679263303977,9.22007465931074e-08,4.61821297396964e-08,7.08882503464738e-06,7.08882503464738e-06,32.4508054173422,32.4508054173422,0,TRUE,0.0130910341811259,2.53962423272329e-13,0.1123002144651,TRUE,"Fair",1,"sparse",0.1,1
1386,30.567926238197,9.15490261377272e-08,4.58556894165828e-08,7.06360557381946e-06,7.06360557381946e-06,32.450805427301,32.450805427301,0,TRUE,0.0130446982413599,1.43767191215831e-13,0.112300197412851,TRUE,"Fair",1,"sparse",0.1,1
1387,30.567926146648,9.0901906446561e-08,4.55315574514153e-08,7.0384767158398e-06,7.0384767158398e-06,32.4508054372005,32.4508054372005,0,TRUE,0.0129985263469182,2.24882987833423e-13,0.112300180479071,TRUE,"Fair",1,"sparse",0.1,1
1388,30.5679260557461,9.02593697560405e-08,4.5209717509946e-08,7.01343812633572e-06,7.01343812633572e-06,32.4508054470408,32.4508054470408,0,TRUE,0.0129525179166341,1.30954208681856e-13,0.112300163662939,TRUE,"Fair",1,"sparse",0.1,1
1389,30.5679259654867,8.96213698808879e-08,4.48901533705752e-08,6.98848947212963e-06,6.98848947212963e-06,32.4508054568224,32.4508054568224,0,TRUE,0.0129066723714043,1.83424336671904e-13,0.112300146963642,TRUE,"Fair",1,"sparse",0.1,1
1390,30.5679258758653,8.89878890575346e-08,4.45728489312131e-08,6.96363042165978e-06,6.96363042165978e-06,32.4508054665455,32.4508054665455,0,TRUE,0.0128609891341847,2.43962416332155e-13,0.112300130380372,TRUE,"Fair",1,"sparse",0.1,1
1391,30.5679257868774,8.8358881100703e-08,4.4257788198894e-08,6.9388606442408e-06,6.9388606442408e-06,32.4508054762105,32.4508054762105,0,TRUE,0.0128154676299755,1.41091711182058e-13,0.112300113912326,TRUE,"Fair",1,"sparse",0.1,1
1392,30.5679256985186,8.77343211413972e-08,4.39449552989452e-08,6.91417981103577e-06,6.91417981103577e-06,32.4508054858177,32.4508054858177,0,TRUE,0.0127701072858176,1.43180921798537e-13,0.112300097558707,TRUE,"Fair",1,"sparse",0.1,1
1393,30.5679256107842,8.71141843106216e-08,4.36343344637824e-08,6.8895875939251e-06,6.8895875939251e-06,32.4508054953674,32.4508054953674,0,TRUE,0.012724907530788,1.04595353137567e-13,0.112300081318725,TRUE,"Fair",1,"sparse",0.1,1
1394,30.5679255236701,8.64984244230982e-08,4.33259100423551e-08,6.8650836664684e-06,6.8650836664684e-06,32.4508055048599,32.4508055048599,0,TRUE,0.0126798677959888,1.72159178163675e-13,0.112300065191591,TRUE,"Fair",1,"sparse",0.1,1
1395,30.5679254371716,8.5887020162545e-08,4.30196664918682e-08,6.84066770337644e-06,6.84066770337644e-06,32.4508055142955,32.4508055142955,0,TRUE,0.0126349875145399,1.97155459799933e-13,0.112300049176526,TRUE,"Fair",1,"sparse",0.1,1
1396,30.5679253512846,8.52799431072526e-08,4.27155883802189e-08,6.81633938069187e-06,6.81633938069187e-06,32.4508055236746,32.4508055236746,0,TRUE,0.0125902661215718,1.9872949114945e-13,0.112300033272754,TRUE,"Fair",1,"sparse",0.1,1
1397,30.5679252660047,8.46771612827979e-08,4.24136603844772e-08,6.79209837564417e-06,6.79209837564417e-06,32.4508055329974,32.4508055329974,0,TRUE,0.0125457030542247,1.13522387765524e-13,0.112300017479505,TRUE,"Fair",1,"sparse",0.1,1
1398,30.5679251813275,8.40786320566167e-08,4.21138672910571e-08,6.76794436681737e-06,6.76794436681737e-06,32.4508055422642,32.4508055422642,0,TRUE,0.0125012977516325,1.01940388972171e-13,0.112300001796015,TRUE,"Fair",1,"sparse",0.1,1
1399,30.5679250972489,8.34843376651406e-08,4.18161939937381e-08,6.74387703405393e-06,6.74387703405393e-06,32.4508055514754,32.4508055514754,0,TRUE,0.0124570496549213,1.54820717033761e-13,0.112299986221524,TRUE,"Fair",1,"sparse",0.1,1
1400,30.5679250137645,8.28942532393739e-08,4.15206254935013e-08,6.71989605844821e-06,6.71989605844821e-06,32.4508055606312,32.4508055606312,0,TRUE,0.0124129582071975,1.41478159189732e-13,0.112299970755278,TRUE,"Fair",1,"sparse",0.1,1
1401,30.5679249308703,8.23083290413251e-08,4.12271468963978e-08,6.69600112231242e-06,6.69600112231242e-06,32.450805569732,32.450805569732,0,TRUE,0.0123690228535461,1.09280106923191e-13,0.112299955396527,TRUE,"Fair",1,"sparse",0.1,1
1402,30.567924848562,8.17265579655668e-08,4.09357434157227e-08,6.67219190917713e-06,6.67219190917713e-06,32.4508055787781,32.4508055787781,0,TRUE,0.0123252430410227,1.73997314436215e-13,0.112299940144529,TRUE,"Fair",1,"sparse",0.1,1
1403,30.5679247668354,8.11488973795349e-08,4.06464003697911e-08,6.64846810395306e-06,6.64846810395306e-06,32.4508055877698,32.4508055877698,0,TRUE,0.0122816182186404,1.3895556687239e-13,0.112299924998543,TRUE,"Fair",1,"sparse",0.1,1
1404,30.5679246856865,8.05753188615199e-08,4.0359103177737e-08,6.62482939260921e-06,6.62482939260921e-06,32.4508055967073,32.4508055967073,0,TRUE,0.0122381478373696,3.07642094582697e-13,0.112299909957836,TRUE,"Fair",1,"sparse",0.1,1
1405,30.5679246051112,8.00057975425261e-08,4.00738373655567e-08,6.601275462432e-06,6.601275462432e-06,32.4508056055909,32.4508056055909,0,TRUE,0.0121948313501317,1.60964142632468e-13,0.11229989502168,TRUE,"Fair",1,"sparse",0.1,1
1406,30.5679245251054,7.94403050008441e-08,3.97905885604013e-08,6.57780600199476e-06,6.57780600199476e-06,32.450805614421,32.450805614421,0,TRUE,0.0121516682117872,1.16841263308291e-13,0.112299880189351,TRUE,"Fair",1,"sparse",0.1,1
1407,30.5679244456651,7.8878805709337e-08,3.95093424906698e-08,6.55442070092229e-06,6.55442070092229e-06,32.4508056231979,32.4508056231979,0,TRUE,0.0121086578791286,3.71229100529133e-13,0.112299865460131,TRUE,"Fair",1,"sparse",0.1,1
1408,30.5679243667863,7.83212819044365e-08,3.92300849878247e-08,6.53111925028994e-06,6.53111925028994e-06,32.4508056319218,32.4508056319218,0,TRUE,0.01206579981088,2.06671172096351e-13,0.112299850833305,TRUE,"Fair",1,"sparse",0.1,1
1409,30.567924288465,7.77676980590059e-08,3.89528019805275e-08,6.50790134204725e-06,6.50790134204725e-06,32.4508056405931,32.4508056405931,0,TRUE,0.0120230934676821,2.42249652783845e-13,0.112299836308165,TRUE,"Fair",1,"sparse",0.1,1
1410,30.5679242106973,7.72180257513355e-08,3.86774795002998e-08,6.48476666970649e-06,6.48476666970649e-06,32.450805649212,32.450805649212,0,TRUE,0.0119805383120911,1.58378335541993e-13,0.112299821884006,TRUE,"Fair",1,"sparse",0.1,1
1411,30.5679241334793,7.66722472178571e-08,3.84041036759372e-08,6.46171492780631e-06,6.46171492780631e-06,32.4508056577788,32.4508056577788,0,TRUE,0.0119381338085689,1.66720891464725e-13,0.112299807560131,TRUE,"Fair",1,"sparse",0.1,1
1412,30.567924056807,7.61303198260066e-08,3.8132660735064e-08,6.43874581197419e-06,6.43874581197419e-06,32.4508056662939,32.4508056662939,0,TRUE,0.0118958794234837,1.95993226603087e-13,0.112299793335844,TRUE,"Fair",1,"sparse",0.1,1
1413,30.5679239806767,7.55922258122155e-08,3.78631370014208e-08,6.41585901913911e-06,6.41585901913911e-06,32.4508056747574,32.4508056747574,0,TRUE,0.0118537746250849,1.61485558526883e-13,0.112299779210457,TRUE,"Fair",1,"sparse",0.1,1
1414,30.5679239050845,7.50579367547743e-08,3.75955188980303e-08,6.39305424746923e-06,6.39305424746923e-06,32.4508056831697,32.4508056831697,0,TRUE,0.0118118188835199,3.79456149468355e-13,0.112299765183284,TRUE,"Fair",1,"sparse",0.1,1
1415,30.5679238300265,7.45274277846875e-08,3.73297929426884e-08,6.37033119619413e-06,6.37033119619413e-06,32.4508056915311,32.4508056915311,0,TRUE,0.0117700116708115,9.01328422360238e-14,0.112299751253645,TRUE,"Fair",1,"sparse",0.1,1
1416,30.5679237554991,7.40006669275317e-08,3.70659457493668e-08,6.34768956587147e-06,6.34768956587147e-06,32.4508056998418,32.4508056998418,0,TRUE,0.0117283524608514,2.09347491331899e-13,0.112299737420865,TRUE,"Fair",1,"sparse",0.1,1
1417,30.5679236814984,7.34776293143113e-08,3.68039640244375e-08,6.32512905785685e-06,6.32512905785685e-06,32.4508057081022,32.4508057081022,0,TRUE,0.011686840729406,2.30652926436564e-13,0.112299723684273,TRUE,"Fair",1,"sparse",0.1,1
1418,30.5679236080208,7.2958297181458e-08,3.65438345730634e-08,6.30264937520834e-06,6.30264937520834e-06,32.4508057163124,32.4508057163124,0,TRUE,0.0116454759540955,3.17725347207604e-13,0.112299710043205,TRUE,"Fair",1,"sparse",0.1,1
1419,30.5679235350625,7.24426278964074e-08,3.62855442886137e-08,6.28025022163157e-06,6.28025022163157e-06,32.4508057244729,32.4508057244729,0,TRUE,0.0116042576143945,1.43800360452677e-13,0.112299696496996,TRUE,"Fair",1,"sparse",0.1,1
1420,30.5679234626199,7.1930607248305e-08,3.60290801626059e-08,6.25793130239279e-06,6.25793130239279e-06,32.4508057325838,32.4508057325838,0,TRUE,0.0115631851916276,1.63643457306096e-13,0.112299683044992,TRUE,"Fair",1,"sparse",0.1,1
1421,30.5679233906893,7.1422210368155e-08,3.57744292737375e-08,6.23569232356491e-06,6.23569232356491e-06,32.4508057406455,32.4508057406455,0,TRUE,0.0115222581689529,1.76325092844658e-13,0.112299669686539,TRUE,"Fair",1,"sparse",0.1,1
1422,30.5679233192671,7.09174017288206e-08,3.55215787950486e-08,6.21353299251988e-06,6.21353299251988e-06,32.4508057486582,32.4508057486582,0,TRUE,0.0114814760313689,1.62420910309706e-13,0.112299656420991,TRUE,"Fair",1,"sparse",0.1,1
1423,30.5679232483497,7.04161635667333e-08,3.52705159900527e-08,6.19145301780523e-06,6.19145301780523e-06,32.4508057566223,32.4508057566223,0,TRUE,0.0114408382656959,2.13563492830257e-13,0.112299643247702,TRUE,"Fair",1,"sparse",0.1,1
1424,30.5679231779335,6.99184781183249e-08,3.50212282127263e-08,6.16945210903402e-06,6.16945210903402e-06,32.4508057645378,32.4508057645378,0,TRUE,0.0114003443605766,1.71819535496719e-13,0.112299630166035,TRUE,"Fair",1,"sparse",0.1,1
1425,30.567923108015,6.94242991983174e-08,3.4773702904393e-08,6.14752997685829e-06,6.14752997685829e-06,32.4508057724053,32.4508057724053,0,TRUE,0.0113599938064664,1.42253764201411e-13,0.112299617175354,TRUE,"Fair",1,"sparse",0.1,1
1426,30.5679230385907,6.89336197012835e-08,3.45279275986099e-08,6.12568633325637e-06,6.12568633325637e-06,32.4508057802248,32.4508057802248,0,TRUE,0.01131978609563,1.0982333403614e-13,0.11229960427503,TRUE,"Fair",1,"sparse",0.1,1
1427,30.5679229696571,6.84464041000865e-08,3.4283889915837e-08,6.10392089122089e-06,6.10392089122089e-06,32.4508057879967,32.4508057879967,0,TRUE,0.0112797207221324,2.33940046440634e-13,0.112299591464436,TRUE,"Fair",1,"sparse",0.1,1
1428,30.5679229012107,6.79626417365853e-08,3.40415775624631e-08,6.08223336472026e-06,6.08223336472026e-06,32.4508057957213,32.4508057957213,0,TRUE,0.0112397971818326,2.99151998670799e-13,0.112299578742952,TRUE,"Fair",1,"sparse",0.1,1
1429,30.5679228332481,6.74822970836431e-08,3.38009783350178e-08,6.06062346905961e-06,6.06062346905961e-06,32.4508058033988,32.4508058033988,0,TRUE,0.0112000149723801,1.96871700185409e-13,0.112299566109959,TRUE,"Fair",1,"sparse",0.1,1
1430,30.5679227657658,6.70053452722641e-08,3.35620801147377e-08,6.03909092051884e-06,6.03909092051884e-06,32.4508058110295,32.4508058110295,0,TRUE,0.0111603735932013,1.1683943732297e-13,0.112299553564845,TRUE,"Fair",1,"sparse",0.1,1
1431,30.5679226987604,6.65317614334526e-08,3.33248708680054e-08,6.01763543641316e-06,6.01763543641316e-06,32.4508058186136,32.4508058186136,0,TRUE,0.0111208725455025,1.92666304572135e-13,0.112299541107001,TRUE,"Fair",1,"sparse",0.1,1
1432,30.5679226322287,6.60615384617813e-08,3.30893386472705e-08,5.99625673521865e-06,5.99625673521865e-06,32.4508058261514,32.4508058261514,0,TRUE,0.0110815113322575,3.19303459748382e-13,0.112299528735822,TRUE,"Fair",1,"sparse",0.1,1
1433,30.5679225661671,6.55946301719723e-08,3.28554715916054e-08,5.97495453665401e-06,5.97495453665401e-06,32.4508058336432,32.4508058336432,0,TRUE,0.0110422894582062,2.66693998935029e-13,0.112299516450708,TRUE,"Fair",1,"sparse",0.1,1
1434,30.5679225005725,6.51310259058846e-08,3.26232579192004e-08,5.95372856116001e-06,5.95372856116001e-06,32.4508058410892,32.4508058410892,0,TRUE,0.0110032064298358,3.15006907940889e-13,0.112299504251062,TRUE,"Fair",1,"sparse",0.1,1
1435,30.5679224354415,6.46706972418087e-08,3.23926859367634e-08,5.93257853059368e-06,5.93257853059368e-06,32.4508058484898,32.4508058484898,0,TRUE,0.010964261755396,2.40139860322755e-13,0.112299492136293,TRUE,"Fair",1,"sparse",0.1,1
1436,30.5679223707708,6.42136228634627e-08,3.21637440307653e-08,5.91150416773487e-06,5.91150416773487e-06,32.450805855845,32.450805855845,0,TRUE,0.0109254549448709,2.73555892234695e-13,0.112299480105812,TRUE,"Fair",1,"sparse",0.1,1
1437,30.5679223065571,6.37597814545643e-08,3.19364206705828e-08,5.89050519638557e-06,5.89050519638557e-06,32.4508058631553,32.4508058631553,0,TRUE,0.0108867855099892,1.2714666687529e-13,0.112299468159036,TRUE,"Fair",1,"sparse",0.1,1
1438,30.5679222427974,6.33091516988316e-08,3.17107044084434e-08,5.86958134155455e-06,5.86958134155455e-06,32.4508058704208,32.4508058704208,0,TRUE,0.0108482529642085,1.54038280533599e-13,0.112299456295384,TRUE,"Fair",1,"sparse",0.1,1
1439,30.5679221794882,6.28616980691277e-08,3.14865838749213e-08,5.84873232908648e-06,5.84873232908648e-06,32.4508058776419,32.4508058776419,0,TRUE,0.0108098568227091,1.75385496601601e-13,0.11229944451428,TRUE,"Fair",1,"sparse",0.1,1
1440,30.5679221166265,6.2417417012739e-08,3.12640477846412e-08,5.827957886175e-06,5.827957886175e-06,32.4508058848187,32.4508058848187,0,TRUE,0.010771596602395,1.70165399348518e-13,0.112299432815152,TRUE,"Fair",1,"sparse",0.1,1
1441,30.5679220542091,6.19762765552423e-08,3.10430849284369e-08,5.80725774070017e-06,5.80725774070017e-06,32.4508058919515,32.4508058919515,0,TRUE,0.0107334718218839,1.70428696723829e-13,0.112299421197431,TRUE,"Fair",1,"sparse",0.1,1
1442,30.5679219922328,6.15382482749283e-08,3.08236841797057e-08,5.78663162200106e-06,5.78663162200106e-06,32.4508058990406,32.4508058990406,0,TRUE,0.0106954820014942,1.13338696680546e-13,0.112299409660555,TRUE,"Fair",1,"sparse",0.1,1
1443,30.5679219306946,6.11033215136558e-08,3.06058344888035e-08,5.76607926009026e-06,5.76607926009026e-06,32.4508059060862,32.4508059060862,0,TRUE,0.010657626663254,1.08810483915293e-13,0.112299398203962,TRUE,"Fair",1,"sparse",0.1,1
1444,30.5679218695912,6.06714678497156e-08,3.03895248847349e-08,5.74560038624269e-06,5.74560038624269e-06,32.4508059130886,32.4508059130886,0,TRUE,0.0106199053308801,1.36464712838197e-13,0.112299386827096,TRUE,"Fair",1,"sparse",0.1,1
1445,30.5679218089198,6.0242669519539e-08,3.01747444743397e-08,5.72519473263828e-06,5.72519473263828e-06,32.450805920048,32.450805920048,0,TRUE,0.0105823175297828,1.36041014763407e-13,0.112299375529405,TRUE,"Fair",1,"sparse",0.1,1
1446,30.5679217486771,5.98168981014169e-08,2.99614824412851e-08,5.70486203256268e-06,5.70486203256268e-06,32.4508059269647,32.4508059269647,0,TRUE,0.0105448627870508,2.32841004415693e-13,0.112299364310339,TRUE,"Fair",1,"sparse",0.1,1
1447,30.5679216888602,5.9394142937208e-08,2.97497280464696e-08,5.68460202025679e-06,5.68460202025679e-06,32.4508059338388,32.4508059338388,0,TRUE,0.0105075406314536,1.20586187209063e-13,0.112299353169354,TRUE,"Fair",1,"sparse",0.1,1
1448,30.5679216294661,5.89743684997757e-08,2.95394706257755e-08,5.66441443106165e-06,5.66441443106165e-06,32.4508059406707,32.4508059406707,0,TRUE,0.0104703505934287,2.64828616850369e-13,0.112299342105909,TRUE,"Fair",1,"sparse",0.1,1
1449,30.5679215704917,5.85575676836925e-08,2.93306995908803e-08,5.64429900116154e-06,5.64429900116154e-06,32.4508059474606,32.4508059474606,0,TRUE,0.0104332922050823,2.01125460040771e-13,0.112299331119465,TRUE,"Fair",1,"sparse",0.1,1
1450,30.5679215119341,5.81437085145353e-08,2.91234044306266e-08,5.62425546810124e-06,5.62425546810124e-06,32.4508059542087,32.4508059542087,0,TRUE,0.0103963650001767,1.1922985471983e-13,0.112299320209489,TRUE,"Fair",1,"sparse",0.1,1
1451,30.5679214537904,5.77327838868769e-08,2.89175747044849e-08,5.60428357003077e-06,5.60428357003077e-06,32.4508059609153,32.4508059609153,0,TRUE,0.0103595685141286,1.80463985367662e-13,0.112299309375451,TRUE,"Fair",1,"sparse",0.1,1
1452,30.5679213960576,5.73247511681529e-08,2.87132000480979e-08,5.58438304622847e-06,5.58438304622847e-06,32.4508059675806,32.4508059675806,0,TRUE,0.0103229022840027,1.43931823097224e-13,0.112299298616825,TRUE,"Fair",1,"sparse",0.1,1
1453,30.5679213387329,5.69196139110772e-08,2.85102701705414e-08,5.56455363711707e-06,5.56455363711707e-06,32.4508059742048,32.4508059742048,0,TRUE,0.0102863658485035,1.33999285958668e-13,0.112299287933087,TRUE,"Fair",1,"sparse",0.1,1
1454,30.5679212818133,5.6517336588513e-08,2.83087748526385e-08,5.54479508395363e-06,5.54479508395363e-06,32.4508059807882,32.4508059807882,0,TRUE,0.0102499587479718,1.64629443202808e-13,0.112299277323719,TRUE,"Fair",1,"sparse",0.1,1
1455,30.5679212252959,5.61179049896054e-08,2.81087039492467e-08,5.52510712902467e-06,5.52510712902467e-06,32.450805987331,32.450805987331,0,TRUE,0.0102136805243801,1.66417149766051e-13,0.112299266788205,TRUE,"Fair",1,"sparse",0.1,1
1456,30.567921169178,5.57212906926452e-08,2.7910047384688e-08,5.50548951557082e-06,5.50548951557082e-06,32.4508059938335,32.4508059938335,0,TRUE,0.0101775307213236,3.2610477602136e-13,0.112299256326032,TRUE,"Fair",1,"sparse",0.1,1
1457,30.5679211134567,5.53274901449186e-08,2.77127951575505e-08,5.48594198792142e-06,5.48594198792142e-06,32.4508060002959,32.4508060002959,0,TRUE,0.0101415088840151,2.00137885520194e-13,0.112299245936692,TRUE,"Fair",1,"sparse",0.1,1
1458,30.5679210581293,5.49364642665751e-08,2.75169373343608e-08,5.46646429124284e-06,5.46646429124284e-06,32.4508060067183,32.4508060067183,0,TRUE,0.0101056145592789,1.57569565679806e-13,0.11229923561968,TRUE,"Fair",1,"sparse",0.1,1
1459,30.5679210031928,5.45482059521873e-08,2.73224640542867e-08,5.44705617178078e-06,5.44705617178078e-06,32.4508060131011,32.4508060131011,0,TRUE,0.0100698472955501,1.94342539924197e-13,0.112299225374495,TRUE,"Fair",1,"sparse",0.1,1
1460,30.5679209486446,5.4162697438187e-08,2.71293655236541e-08,5.4277173766466e-06,5.4277173766466e-06,32.4508060194445,32.4508060194445,0,TRUE,0.0100342066428593,1.66095314822037e-13,0.112299215200638,TRUE,"Fair",1,"sparse",0.1,1
1461,30.5679208944819,5.37799031974373e-08,2.69376320209454e-08,5.40844765393034e-06,5.40844765393034e-06,32.4508060257487,32.4508060257487,0,TRUE,0.00999869215284053,1.59203121679439e-13,0.112299205097615,TRUE,"Fair",1,"sparse",0.1,1
1462,30.567920840702,5.33998232299382e-08,2.67472538926225e-08,5.38924675285989e-06,5.38924675285989e-06,32.4508060320138,32.4508060320138,0,TRUE,0.00996330337870814,2.02313937706963e-13,0.112299195064934,TRUE,"Fair",1,"sparse",0.1,1
1463,30.5679207873022,5.30224291139803e-08,2.65582215521697e-08,5.37011442336308e-06,5.37011442336308e-06,32.4508060382403,32.4508060382403,0,TRUE,0.00992803987526715,1.07863312398186e-13,0.112299185102108,TRUE,"Fair",1,"sparse",0.1,1
1464,30.5679207342797,5.26476995332814e-08,2.63705254816038e-08,5.35105041636639e-06,5.35105041636639e-06,32.4508060444282,32.4508060444282,0,TRUE,0.00989290119889888,1.44275089351325e-13,0.112299175208652,TRUE,"Fair",1,"sparse",0.1,1
1465,30.567920681632,5.2275620276987e-08,2.61841562312659e-08,5.33205448391531e-06,5.33205448391531e-06,32.4508060505778,32.4508060505778,0,TRUE,0.0098578869075555,2.17059879197282e-13,0.112299165384085,TRUE,"Fair",1,"sparse",0.1,1
1466,30.5679206293564,5.19061771342422e-08,2.59991044180049e-08,5.3131263789147e-06,5.3131263789147e-06,32.4508060566893,32.4508060566893,0,TRUE,0.00982299656075952,2.04624549822089e-13,0.112299155627929,TRUE,"Fair",1,"sparse",0.1,1
1467,30.5679205774502,5.15393345779103e-08,2.58153607232354e-08,5.29426585496026e-06,5.29426585496026e-06,32.450806062763,32.450806062763,0,TRUE,0.00978822971959562,1.16830998248689e-13,0.112299145939709,TRUE,"Fair",1,"sparse",0.1,1
1468,30.5679205259109,5.11750926079912e-08,2.56329158976116e-08,5.27547266704752e-06,5.27547266704752e-06,32.450806068799,32.450806068799,0,TRUE,0.0097535859466995,2.35001422538392e-13,0.112299136318955,TRUE,"Fair",1,"sparse",0.1,1
1469,30.5679204747358,5.08134228027757e-08,2.54517607534414e-08,5.25674657061129e-06,5.25674657061129e-06,32.4508060747976,32.4508060747976,0,TRUE,0.00971906480626201,1.32276216123727e-13,0.112299126765198,TRUE,"Fair",1,"sparse",0.1,1
1470,30.5679204239224,5.04543109514088e-08,2.52718861725948e-08,5.23808732249662e-06,5.23808732249662e-06,32.4508060807591,32.4508060807591,0,TRUE,0.00968466586401913,1.80733919753361e-13,0.112299117277974,TRUE,"Fair",1,"sparse",0.1,1
1471,30.5679203734681,5.00977392903224e-08,2.50932830973154e-08,5.21949468008027e-06,5.21949468008027e-06,32.4508060866835,32.4508060866835,0,TRUE,0.00965038868724311,1.57607181682978e-13,0.112299107856821,TRUE,"Fair",1,"sparse",0.1,1
1472,30.5679203233703,4.97436865032341e-08,2.49159425361456e-08,5.20096840182326e-06,5.20096840182326e-06,32.4508060925711,32.4508060925711,0,TRUE,0.00961623284474187,1.16867371185421e-13,0.11229909850128,TRUE,"Fair",1,"sparse",0.1,1
1473,30.5679202736266,4.93921348265758e-08,2.47398555606535e-08,5.18250824712121e-06,5.18250824712121e-06,32.4508060984222,32.4508060984222,0,TRUE,0.00958219790685257,1.91944503296849e-13,0.112299089210897,TRUE,"Fair",1,"sparse",0.1,1
1474,30.5679202242345,4.90430700494926e-08,2.4565013305683e-08,5.16411397614658e-06,5.16411397614658e-06,32.4508061042369,32.4508061042369,0,TRUE,0.00954828344543524,9.74045051599503e-14,0.112299079985219,TRUE,"Fair",1,"sparse",0.1,1
1475,30.5679201751914,4.86964708557025e-08,2.43914069692592e-08,5.14578535020544e-06,5.14578535020544e-06,32.4508061100156,32.4508061100156,0,TRUE,0.00951448903386746,1.77862461845729e-13,0.112299070823798,TRUE,"Fair",1,"sparse",0.1,1
1476,30.567920126495,4.83523230343508e-08,2.42190278110641e-08,5.12752213131772e-06,5.12752213131772e-06,32.4508061157582,32.4508061157582,0,TRUE,0.00948081424703802,2.05405641595049e-13,0.112299061726187,TRUE,"Fair",1,"sparse",0.1,1
1477,30.5679200781426,4.8010608821869e-08,2.4047867152019e-08,5.10932408235004e-06,5.10932408235004e-06,32.4508061214652,32.4508061214652,0,TRUE,0.00944725866134424,3.45761069729992e-13,0.112299052691943,TRUE,"Fair",1,"sparse",0.1,1
1478,30.567920030132,4.76713069019752e-08,2.38779163765553e-08,5.09119096732827e-06,5.09119096732827e-06,32.4508061271367,32.4508061271367,0,TRUE,0.0094138218546873,2.20718482064357e-13,0.112299043720628,TRUE,"Fair",1,"sparse",0.1,1
1479,30.5679199824607,4.73344066165282e-08,2.37091669281365e-08,5.07312255090908e-06,5.07312255090908e-06,32.4508061327729,32.4508061327729,0,TRUE,0.00938050340645838,1.17809388261602e-13,0.112299034811804,TRUE,"Fair",1,"sparse",0.1,1
1480,30.5679199351263,4.6999886649246e-08,2.35416103117991e-08,5.05511859879197e-06,5.05511859879197e-06,32.450806138374,32.450806138374,0,TRUE,0.0093473028975444,1.2356863755381e-13,0.112299025965038,TRUE,"Fair",1,"sparse",0.1,1
1481,30.5679198881264,4.66677327892739e-08,2.33752380926023e-08,5.03717887755795e-06,5.03717887755795e-06,32.4508061439402,32.4508061439402,0,TRUE,0.00931421991031752,2.26658171290735e-13,0.112299017179899,TRUE,"Fair",1,"sparse",0.1,1
1482,30.5679198414587,4.63379201676162e-08,2.32100418944667e-08,5.01930315450789e-06,5.01930315450789e-06,32.4508061494717,32.4508061494717,0,TRUE,0.00928125402862822,2.30944602890218e-13,0.112299008455959,TRUE,"Fair",1,"sparse",0.1,1
1483,30.5679197951208,4.60104487842727e-08,2.30460134012798e-08,5.00149119794854e-06,5.00149119794854e-06,32.4508061549687,32.4508061549687,0,TRUE,0.00924840483780433,1.70498241342118e-13,0.112298999792794,TRUE,"Fair",1,"sparse",0.1,1
1484,30.5679197491103,4.56852866648205e-08,2.28831443563521e-08,4.98374277715289e-06,4.98374277715289e-06,32.4508061604315,32.4508061604315,0,TRUE,0.00921567192464261,2.68934907068489e-13,0.112298991189982,TRUE,"Fair",1,"sparse",0.1,1
1485,30.5679197034251,4.53624231511185e-08,2.27214265604792e-08,4.96605766204789e-06,4.96605766204789e-06,32.4508061658602,32.4508061658602,0,TRUE,0.0091830548774037,1.57307771681964e-13,0.112298982647104,TRUE,"Fair",1,"sparse",0.1,1
1486,30.5679196580626,4.50418440323119e-08,2.25608518719774e-08,4.94843562352874e-06,4.94843562352874e-06,32.4508061712551,32.4508061712551,0,TRUE,0.0091505532858082,1.14064305061625e-13,0.112298974163743,TRUE,"Fair",1,"sparse",0.1,1
1487,30.5679196130208,4.47235279921188e-08,2.24014122089653e-08,4.93087643345945e-06,4.93087643345945e-06,32.4508061766162,32.4508061766162,0,TRUE,0.00911816674103295,7.74055314289435e-14,0.112298965739487,TRUE,"Fair",1,"sparse",0.1,1
1488,30.5679195682973,4.44074608196843e-08,2.22430995447397e-08,4.91337986437697e-06,4.91337986437697e-06,32.4508061819439,32.4508061819439,0,TRUE,0.00908589483570089,1.35632328319294e-13,0.112298957373926,TRUE,"Fair",1,"sparse",0.1,1
1489,30.5679195238898,4.40936318568674e-08,2.20859059098653e-08,4.89594568979084e-06,4.89594568979084e-06,32.4508061872383,32.4508061872383,0,TRUE,0.00905373716387879,1.11855568246444e-13,0.112298949066652,TRUE,"Fair",1,"sparse",0.1,1
1490,30.5679194797962,4.37820162346725e-08,2.19298233913996e-08,4.87857368396959e-06,4.87857368396959e-06,32.4508061924996,32.4508061924996,0,TRUE,0.00902169332107514,1.39798016798142e-13,0.112298940817261,TRUE,"Fair",1,"sparse",0.1,1
1491,30.5679194360141,4.34726104003857e-08,2.17748441329454e-08,4.86126362216483e-06,4.86126362216483e-06,32.4508061977281,32.4508061977281,0,TRUE,0.00898976290423103,2.48891546160579e-13,0.11229893262535,TRUE,"Fair",1,"sparse",0.1,1
1492,30.5679193925415,4.31653894850115e-08,2.16209603332961e-08,4.84401528039183e-06,4.84401528039183e-06,32.4508062029238,32.4508062029238,0,TRUE,0.00895794551171464,1.76775287904333e-13,0.112298924490521,TRUE,"Fair",1,"sparse",0.1,1
1493,30.5679193493761,4.28603357249813e-08,2.14681642456268e-08,4.82682843543411e-06,4.82682843543411e-06,32.4508062080871,32.4508062080871,0,TRUE,0.00892624074331798,1.70844750483264e-13,0.112298916412377,TRUE,"Fair",1,"sparse",0.1,1
1494,30.5679193065158,4.25574384621541e-08,2.13164481791611e-08,4.80970286504662e-06,4.80970286504662e-06,32.450806213218,32.450806213218,0,TRUE,0.00889464820025176,1.76683334465712e-13,0.112298908390525,TRUE,"Fair",1,"sparse",0.1,1
1495,30.5679192639584,4.22566905911026e-08,2.11658044978336e-08,4.79263834786123e-06,4.79263834786123e-06,32.4508062183168,32.4508062183168,0,TRUE,0.00886316748514277,1.68949685425883e-13,0.112298900424574,TRUE,"Fair",1,"sparse",0.1,1
1496,30.5679192217017,4.195805658469e-08,2.10162256170786e-08,4.77563466302251e-06,4.77563466302251e-06,32.4508062233837,32.4508062233837,0,TRUE,0.00883179820202119,2.42299486766398e-13,0.112298892514135,TRUE,"Fair",1,"sparse",0.1,1
1497,30.5679191797436,4.16615399956299e-08,2.08677040096388e-08,4.75869159094983e-06,4.75869159094983e-06,32.4508062284189,32.4508062284189,0,TRUE,0.00880053995632546,1.97659922920247e-13,0.112298884658824,TRUE,"Fair",1,"sparse",0.1,1
1498,30.5679191380821,4.13671195076404e-08,2.07202321981113e-08,4.74180891245353e-06,4.74180891245353e-06,32.4508062334225,32.4508062334225,0,TRUE,0.00876939235488857,1.86394408407723e-13,0.112298876858258,TRUE,"Fair",1,"sparse",0.1,1
1499,30.567919096715,4.10747773571529e-08,2.05738027604076e-08,4.72498640954577e-06,4.72498640954577e-06,32.4508062383947,32.4508062383947,0,TRUE,0.00873835500593857,1.42017539208061e-13,0.112298869112057,TRUE,"Fair",1,"sparse",0.1,1
1500,30.5679190556402,4.07845064387402e-08,2.04284083259096e-08,4.70822386471852e-06,4.70822386471852e-06,32.4508062433358,32.4508062433358,0,TRUE,0.00870742751909422,1.78161225766908e-13,0.112298861419842,TRUE,"Fair",1,"sparse",0.1,1
1501,30.5679190148557,4.04962854361202e-08,2.02840415764074e-08,4.69152106160099e-06,4.69152106160099e-06,32.4508062482459,32.4508062482459,0,TRUE,0.00867660950535275,1.83306648345187e-13,0.112298853781239,TRUE,"Fair",1,"sparse",0.1,1
1502,30.5679189743594,4.02100930330107e-08,2.01406952445574e-08,4.67487778428962e-06,4.67487778428962e-06,32.4508062531252,32.4508062531252,0,TRUE,0.00864590057709393,1.72895973330895e-13,0.112298846195876,TRUE,"Fair",1,"sparse",0.1,1
1503,30.5679189341493,3.99259363348392e-08,1.99983621169621e-08,4.65829381812173e-06,4.65829381812173e-06,32.4508062579738,32.4508062579738,0,TRUE,0.0086153003480713,2.05412362304877e-13,0.112298838663383,TRUE,"Fair",1,"sparse",0.1,1
1504,30.5679188942234,3.96437833671826e-08,1.9857035028028e-08,4.64176894873132e-06,4.64176894873132e-06,32.450806262792,32.450806262792,0,TRUE,0.00858480843340455,1.1898995891599e-13,0.112298831183393,TRUE,"Fair",1,"sparse",0.1,1
1505,30.5679188545796,3.93636234718997e-08,1.97167068651453e-08,4.6253029629442e-06,4.6253029629442e-06,32.4508062675799,32.4508062675799,0,TRUE,0.00855442444957927,1.76194604303891e-13,0.112298823755541,TRUE,"Fair",1,"sparse",0.1,1
1506,30.567918815216,3.90854424381359e-08,1.95773705651194e-08,4.60889564824091e-06,4.60889564824091e-06,32.4508062723378,32.4508062723378,0,TRUE,0.0085241480144392,1.33010811134897e-13,0.112298816379465,TRUE,"Fair",1,"sparse",0.1,1
1507,30.5679187761305,3.88092260550366e-08,1.94390191143125e-08,4.59254679276473e-06,4.59254679276473e-06,32.4508062770658,32.4508062770658,0,TRUE,0.00849397874718557,2.15193505034146e-13,0.112298809054806,TRUE,"Fair",1,"sparse",0.1,1
1508,30.5679187373213,3.85349707698879e-08,1.93016455505421e-08,4.5762561858335e-06,4.5762561858335e-06,32.450806281764,32.450806281764,0,TRUE,0.00846391626836397,2.49845016280029e-13,0.112298801781206,TRUE,"Fair",1,"sparse",0.1,1
1509,30.5679186987863,3.82626446082668e-08,1.91652429590724e-08,4.56002361716041e-06,4.56002361716041e-06,32.4508062864327,32.4508062864327,0,TRUE,0.0084339601998679,1.99442916504261e-13,0.11229879455831,TRUE,"Fair",1,"sparse",0.1,1
1510,30.5679186605237,3.7992251122887e-08,1.90298044743171e-08,4.54384887739586e-06,4.54384887739586e-06,32.450806291072,32.450806291072,0,TRUE,0.00840411016492913,1.50755831331385e-13,0.112298787385768,TRUE,"Fair",1,"sparse",0.1,1
1511,30.5679186225314,3.7723761892039e-08,1.88953232801839e-08,4.527731758021e-06,4.527731758021e-06,32.4508062956821,32.4508062956821,0,TRUE,0.00837436578811752,2.07700379238846e-13,0.112298780263227,TRUE,"Fair",1,"sparse",0.1,1
1512,30.5679185848077,3.74571733630091e-08,1.87617926075267e-08,4.5116720511387e-06,4.5116720511387e-06,32.4508063002632,32.4508063002632,0,TRUE,0.00834472669533142,2.30665589684839e-13,0.112298773190342,TRUE,"Fair",1,"sparse",0.1,1
1513,30.5679185473505,3.71924713249427e-08,1.86292057365613e-08,4.49566954986659e-06,4.49566954986659e-06,32.4508063048154,32.4508063048154,0,TRUE,0.00831519251379228,1.43203649795417e-13,0.112298766166768,TRUE,"Fair",1,"sparse",0.1,1
1514,30.567918510158,3.6929630908844e-08,1.84975559935904e-08,4.47972404782866e-06,4.47972404782866e-06,32.4508063093389,32.4508063093389,0,TRUE,0.00828576287204752,1.47024575829011e-13,0.112298759192161,TRUE,"Fair",1,"sparse",0.1,1
1515,30.5679184732284,3.66686663255678e-08,1.83668367528733e-08,4.46383533955174e-06,4.46383533955174e-06,32.450806313834,32.450806313834,0,TRUE,0.00825643739995832,2.52146369782045e-13,0.112298752266182,TRUE,"Fair",1,"sparse",0.1,1
1516,30.5679184365597,3.64095278371224e-08,1.82370414361886e-08,4.44800322044509e-06,4.44800322044509e-06,32.4508063183007,32.4508063183007,0,TRUE,0.00822721572869655,1.93329345710701e-13,0.112298745388493,TRUE,"Fair",1,"sparse",0.1,1
1517,30.5679184001502,3.61522296543626e-08,1.81081635105187e-08,4.43222748645513e-06,4.43222748645513e-06,32.4508063227393,32.4508063227393,0,TRUE,0.00819809749074305,2.15345270711625e-13,0.112298738558758,TRUE,"Fair",1,"sparse",0.1,1
1518,30.567918363998,3.58967504610064e-08,1.79801964897062e-08,4.41650793436429e-06,4.41650793436429e-06,32.4508063271498,32.4508063271498,0,TRUE,0.00816908231988092,1.89443007941363e-13,0.112298731776644,TRUE,"Fair",1,"sparse",0.1,1
1519,30.5679183281012,3.56430689407716e-08,1.78531339343657e-08,4.40084436190187e-06,4.40084436190187e-06,32.4508063315325,32.4508063315325,0,TRUE,0.00814016985118812,1.89361434134182e-13,0.11229872504182,TRUE,"Fair",1,"sparse",0.1,1
1520,30.5679182924581,3.53911921990857e-08,1.77269694479336e-08,4.38523656710744e-06,4.38523656710744e-06,32.4508063358876,32.4508063358876,0,TRUE,0.00811135972103676,9.95901744512732e-14,0.112298718353958,TRUE,"Fair",1,"sparse",0.1,1
1521,30.567918257067,3.51410918142392e-08,1.76016966829315e-08,4.36968434932005e-06,4.36968434932005e-06,32.4508063402152,32.4508063402152,0,TRUE,0.00808265156709116,2.05469650270732e-13,0.112298711712732,TRUE,"Fair",1,"sparse",0.1,1
1522,30.5679182219259,3.48927535753774e-08,1.74773093332284e-08,4.35418750819188e-06,4.35418750819188e-06,32.4508063445154,32.4508063445154,0,TRUE,0.00805404502829472,2.58787750456202e-13,0.112298705117816,TRUE,"Fair",1,"sparse",0.1,1
1523,30.5679181870331,3.46461774825002e-08,1.73538011400338e-08,4.33874584432718e-06,4.33874584432718e-06,32.4508063487885,32.4508063487885,0,TRUE,0.00802553974487519,2.04091474082505e-13,0.11229869856889,TRUE,"Fair",1,"sparse",0.1,1
1524,30.5679181523869,3.44013351138983e-08,1.72311658875853e-08,4.32335915914039e-06,4.32335915914039e-06,32.4508063530346,32.4508063530346,0,TRUE,0.00799713535832885,1.52363829154134e-13,0.112298692065634,TRUE,"Fair",1,"sparse",0.1,1
1525,30.5679181179856,3.41582371277127e-08,1.7109397402658e-08,4.30802725437922e-06,4.30802725437922e-06,32.4508063572538,32.4508063572538,0,TRUE,0.00796883151142529,1.34999547767525e-13,0.11229868560773,TRUE,"Fair",1,"sparse",0.1,1
1526,30.5679180838274,3.39168444440929e-08,1.69884895593383e-08,4.29274993316624e-06,4.29274993316624e-06,32.4508063614463,32.4508063614463,0,TRUE,0.00794062784820223,1.42982856907095e-13,0.112298679194863,TRUE,"Fair",1,"sparse",0.1,1
1527,30.5679180499105,3.36771641684663e-08,1.68684362715906e-08,4.277526998759e-06,4.277526998759e-06,32.4508063656123,32.4508063656123,0,TRUE,0.00791252401395614,1.73451955354101e-13,0.112298672826721,TRUE,"Fair",1,"sparse",0.1,1
1528,30.5679180162333,3.34391749845508e-08,1.67492314979172e-08,4.26235825547017e-06,4.26235825547017e-06,32.450806369752,32.450806369752,0,TRUE,0.00788451965524001,2.12060688740126e-13,0.112298666502992,TRUE,"Fair",1,"sparse",0.1,1
1529,30.5679179827942,3.32028733396328e-08,1.66308692400536e-08,4.24724350828514e-06,4.24724350828514e-06,32.4508063738655,32.4508063738655,0,TRUE,0.00785661441986093,1.35700420004456e-13,0.112298660223368,TRUE,"Fair",1,"sparse",0.1,1
1530,30.5679179495913,3.29682343647164e-08,1.65133435404526e-08,4.23218256280773e-06,4.23218256280773e-06,32.4508063779529,32.4508063779529,0,TRUE,0.00782880795687109,1.70579248121743e-13,0.112298653987542,TRUE,"Fair",1,"sparse",0.1,1
1531,30.5679179166231,3.27352580598017e-08,1.63966484859595e-08,4.21717522557928e-06,4.21717522557928e-06,32.4508063820144,32.4508063820144,0,TRUE,0.0078010999165687,8.83548603356594e-14,0.112298647795209,TRUE,"Fair",1,"sparse",0.1,1
1532,30.5679178838878,3.2503930214034e-08,1.62807782036369e-08,4.20222130366392e-06,4.20222130366392e-06,32.4508063860502,32.4508063860502,0,TRUE,0.00777348995049158,1.98067870388228e-13,0.112298641646068,TRUE,"Fair",1,"sparse",0.1,1
1533,30.5679178513839,3.22742330638448e-08,1.61657268618765e-08,4.18732060483337e-06,4.18732060483337e-06,32.4508063900604,32.4508063900604,0,TRUE,0.00774597771140761,2.22616374659573e-13,0.112298635539819,TRUE,"Fair",1,"sparse",0.1,1
1534,30.5679178191096,3.20461630565205e-08,1.60514886718573e-08,4.17247293768652e-06,4.17247293768652e-06,32.4508063940452,32.4508063940452,0,TRUE,0.00771856285332185,1.84277574162096e-13,0.112298629476162,TRUE,"Fair",1,"sparse",0.1,1
1535,30.5679177870635,3.18196988757791e-08,1.59380578841156e-08,4.1576781114897e-06,4.1576781114897e-06,32.4508063980048,32.4508063980048,0,TRUE,0.00769124503145846,1.89509123799147e-13,0.112298623454802,TRUE,"Fair",1,"sparse",0.1,1
1536,30.5679177552438,3.15948405216204e-08,1.58254287909974e-08,4.14293593618779e-06,4.14293593618779e-06,32.4508064019392,32.4508064019392,0,TRUE,0.00766402390226931,2.53837977288482e-13,0.112298617475445,TRUE,"Fair",1,"sparse",0.1,1
1537,30.5679177236489,3.13715737831899e-08,1.57135957250071e-08,4.12824622254033e-06,4.12824622254033e-06,32.4508064058487,32.4508064058487,0,TRUE,0.00763689912341611,1.75537711250328e-13,0.112298611537799,TRUE,"Fair",1,"sparse",0.1,1
1538,30.5679176922774,3.11498773442054e-08,1.56025530580839e-08,4.11360878181208e-06,4.11360878181208e-06,32.4508064097333,32.4508064097333,0,TRUE,0.00760987035378136,8.67455970045762e-14,0.112298605641574,TRUE,"Fair",1,"sparse",0.1,1
1539,30.5679176611275,3.09297547573806e-08,1.54922952024515e-08,4.09902342610715e-06,4.09902342610715e-06,32.4508064135933,32.4508064135933,0,TRUE,0.00758293725345064,1.7546509596368e-13,0.112298599786482,TRUE,"Fair",1,"sparse",0.1,1
1540,30.5679176301977,3.07111847064334e-08,1.53828166098605e-08,4.08448996818088e-06,4.08448996818088e-06,32.4508064174288,32.4508064174288,0,TRUE,0.00755609948371648,1.44419140054921e-13,0.112298593972237,TRUE,"Fair",1,"sparse",0.1,1
1541,30.5679175994866,3.04941600859365e-08,1.52741117711436e-08,4.07000822148358e-06,4.07000822148358e-06,32.4508064212399,32.4508064212399,0,TRUE,0.00752935670706912,2.36082707366661e-13,0.112298588198555,TRUE,"Fair",1,"sparse",0.1,1
1,62.4504310409063,12.6063235540425,6.77428551754932,0.773976377297771,0.773976377297771,49.1301496415675,49.1301496415675,0,TRUE,38.883349023777,7.95685146112768e-16,0.115080447966954,TRUE,"sL1",1,"sparse",0.1,1
2,49.8441074868638,5.17207086918436,2.84935447383818,0.396110003682116,0.396110003682116,46.2778958947029,46.2778958947029,0,TRUE,34.3021498845166,1.20133015013412e-15,0.171239984743285,TRUE,"sL1",1,"sparse",0.1,1
3,44.6720366176794,3.24647604803488,1.6891765318267,0.298500735590927,0.298500735590927,43.774252521101,43.774252521101,0,TRUE,26.2172500675245,1.33183134374714e-15,0.226774845165725,TRUE,"sL1",1,"sparse",0.1,1
4,41.4255605696445,1.86561156749482,1.02082903291605,0.220728560377581,0.220728560377581,42.072911814222,42.072911814222,0,TRUE,19.5795961792338,2.28994010746136e-15,0.269292089292888,TRUE,"sL1",1,"sparse",0.1,1
5,39.5599490021497,1.17698532157307,0.622689919918048,0.173527402102957,0.173527402102957,41.006492157037,41.006492157037,0,TRUE,13.8885864676494,4.45367358810242e-15,0.258294827045161,TRUE,"sL1",1,"sparse",0.1,1
6,38.3829636805767,0.916289767426086,0.473413012796255,0.150442361775724,0.150442361775724,40.0842163027424,40.0842163027424,0,TRUE,11.1044960618697,1.18419262979036e-14,0.213809629329518,TRUE,"sL1",1,"sparse",0.1,1
7,37.4666739131506,0.777036141290402,0.396854926979481,0.13473518096248,0.13473518096248,39.2438428045844,39.2438428045844,0,TRUE,9.36520962946551,6.1126538985031e-15,0.177035459647467,TRUE,"sL1",1,"sparse",0.1,1
8,36.6896377718602,0.698029341977978,0.352914120051434,0.123985079302208,0.123985079302208,38.4727426712003,38.4727426712003,0,TRUE,8.20472673902036,1.04821893887122e-14,0.160766289576764,TRUE,"sL1",1,"sparse",0.1,1
9,35.9916084298822,0.625409530488234,0.320746565007082,0.115258292977023,0.115258292977023,37.8012901365402,37.8012901365402,0,TRUE,7.43782153876003,8.44747860187022e-15,0.179413959861238,TRUE,"sL1",1,"sparse",0.1,1
10,35.366198899394,0.506020832232963,0.266553958006316,0.103109781062102,0.103109781062102,37.2730263916546,37.2730263916546,0,TRUE,6.67186093218318,2.678338042424e-14,0.199822933115942,TRUE,"sL1",1,"sparse",0.1,1
11,34.860178067161,0.383395744612059,0.203060487375741,0.0903826752109804,0.0903826752109804,36.880479409125,36.880479409125,0,TRUE,5.7676941603431,8.20100161687729e-15,0.170696059060619,TRUE,"sL1",1,"sparse",0.1,1
12,34.4767823225489,0.304669376981686,0.158889581669912,0.0813797441748665,0.0813797441748665,36.5808575268753,36.5808575268753,0,TRUE,4.97749254006148,1.90283630693755e-14,0.146321178893243,TRUE,"sL1",1,"sparse",0.1,1
13,34.1721129455672,0.259691179095931,0.133851978499617,0.0753653506653562,0.0753653506653562,36.3319379859844,36.3319379859844,0,TRUE,4.43915362079841,1.11064837743798e-14,0.127422875358326,TRUE,"sL1",1,"sparse",0.1,1
14,33.9124217664713,0.229100934252024,0.117573327568985,0.0703721489220574,0.0703721489220574,36.1130070170215,36.1130070170215,0,TRUE,4.06661202518398,1.71579165942273e-14,0.113831319395073,TRUE,"sL1",1,"sparse",0.1,1
15,33.6833208322193,0.203552267426645,0.104493882902729,0.0654621978200899,0.0654621978200899,35.916480394545,35.916480394545,0,TRUE,3.78249293030099,2.17386293659779e-14,0.104868080950786,TRUE,"sL1",1,"sparse",0.1,1
16,33.4797685647926,0.179961902685498,0.0925500347122851,0.0605072345250382,0.0605072345250382,35.7398226060208,35.7398226060208,0,TRUE,3.54332981208631,3.29180399854882e-14,0.0999206611438225,TRUE,"sL1",1,"sparse",0.1,1
17,33.2998066621071,0.158766808269824,0.0816507307583634,0.0559273623605262,0.0559273623605262,35.5820115369414,35.5820115369414,0,TRUE,3.32825153750492,3.2696556929136e-14,0.0985912926303055,TRUE,"sL1",1,"sparse",0.1,1
18,33.1410398538373,0.14106844427716,0.0724226331212565,0.0522166154398497,0.0522166154398497,35.4413679628589,35.4413679628589,0,TRUE,3.13172535957905,3.06899805296228e-14,0.100517189996252,TRUE,"sL1",1,"sparse",0.1,1
19,32.9999714095602,0.1264827249489,0.0648552065802231,0.0493906319514707,0.0493906319514707,35.3153180644035,35.3153180644035,0,TRUE,2.94983275158879,3.93910661363945e-14,0.105152508367178,TRUE,"sL1",1,"sparse",0.1,1
20,32.8734886846113,0.113962010799639,0.0584120184594186,0.0471241029288266,0.0471241029288266,35.2014624713496,35.2014624713496,0,TRUE,2.77853635095197,3.02678432929416e-14,0.111719359645234,TRUE,"sL1",1,"sparse",0.1,1
21,32.7595266738116,0.102968564686186,0.0527476378532755,0.0451540960363271,0.0451540960363271,35.0978902667621,35.0978902667621,0,TRUE,2.62002664942353,9.37566165199624e-14,0.119366971016268,TRUE,"sL1",1,"sparse",0.1,1
22,32.6565581091254,0.0934559675232833,0.0478067794055627,0.0433796990902072,0.0433796990902072,35.0028877006949,35.0028877006949,0,TRUE,2.48058621479418,2.69805122379216e-14,0.12737968411736,TRUE,"sL1",1,"sparse",0.1,1
23,32.5631021416022,0.0854784727012401,0.0436269489270751,0.0417909976301962,0.0417909976301962,34.9148044288215,34.9148044288215,0,TRUE,2.3646734517286,2.57272368567978e-14,0.13527555030165,TRUE,"sL1",1,"sparse",0.1,1
24,32.4776236689009,0.0789670828376785,0.0401964309393087,0.0403969171046036,0.0403969171046036,34.8321066647363,34.8321066647363,0,TRUE,2.27176552040659,2.55981722585865e-14,0.142786951168229,TRUE,"sL1",1,"sparse",0.1,1
25,32.3986565860632,0.0737215101253383,0.0374283957431762,0.0391945121339978,0.0391945121339978,34.7534759902478,34.7534759902478,0,TRUE,2.19741719619879,4.89834084579996e-14,0.149793290929847,TRUE,"sL1",1,"sparse",0.1,1
26,32.3249350759379,0.0694988306328028,0.0352016970410619,0.0381686001596644,0.0381686001596644,34.677875210958,34.677875210958,0,TRUE,2.1363963021988,5.54107228218268e-14,0.156258657980766,TRUE,"sL1",1,"sparse",0.1,1
27,32.2554362453051,0.0660832419435664,0.0334026093720996,0.0372988822386242,0.0372988822386242,34.6045516174423,34.6045516174423,0,TRUE,2.08491500700209,2.91399186134946e-14,0.162190376538818,TRUE,"sL1",1,"sparse",0.1,1
28,32.1893530033615,0.063304371085195,0.0319402363283412,0.0365630510350296,0.0365630510350296,34.5329940897786,34.5329940897786,0,TRUE,2.04108680708301,3.40193079206407e-14,0.167615164746551,TRUE,"sL1",1,"sparse",0.1,1
29,32.1260486322763,0.0610252268244267,0.0307428075103807,0.0359361453513092,0.0359361453513092,34.4628786538142,34.4628786538142,0,TRUE,2.00438559020491,2.84424018303293e-14,0.172566099971059,TRUE,"sL1",1,"sparse",0.1,1
30,32.0650234054519,0.0591250078358598,0.0297487333931464,0.0353895118864629,0.0353895118864629,34.3940252416181,34.3940252416181,0,TRUE,1.97490420443513,2.37583045863268e-14,0.177075618069772,TRUE,"sL1",1,"sparse",0.1,1
31,32.005898397616,0.0574896372039682,0.0289005382668669,0.0348915269717804,0.0348915269717804,34.326370932938,34.326370932938,0,TRUE,1.95276999578689,8.03782601785959e-14,0.181171967214027,TRUE,"sL1",1,"sparse",0.1,1
32,31.9484087604121,0.0560125572573718,0.0281440074503951,0.0344104530715318,0.0344104530715318,34.2599540294372,34.2599540294372,0,TRUE,1.93781053972817,3.56673080613336e-14,0.184877774354333,TRUE,"sL1",1,"sparse",0.1,1
33,31.8923962031547,0.0546023310108303,0.0274313744852573,0.0339184593234332,0.0339184593234332,34.1948993207793,34.1948993207793,0,TRUE,1.92944735084809,6.17012366732537e-14,0.188209958957256,TRUE,"sL1",1,"sparse",0.1,1
34,31.8377938721439,0.0531909908396244,0.0267256831180905,0.0333951586447726,0.0333951586447726,34.1313964354517,34.1313964354517,0,TRUE,1.92673827602488,4.22743907678561e-14,0.191180495970698,TRUE,"sL1",1,"sparse",0.1,1
35,31.7846028813042,0.051737407387769,0.0260032757792765,0.0328291118023293,0.0328291118023293,34.069668854837,34.069668854837,0,TRUE,1.92847469982712,2.33217249037007e-14,0.193797664597906,TRUE,"sL1",1,"sparse",0.1,1
36,31.7328654739165,0.0502229971718293,0.02525258511629,0.0322166064680978,0.0322166064680978,34.0099383766636,34.0099383766636,0,TRUE,1.93326921829127,3.26678209953893e-14,0.196067501368908,TRUE,"sL1",1,"sparse",0.1,1
37,31.6826424767447,0.0486416137002443,0.024469600147066,0.0315583370349472,0.0315583370349472,33.9523946080183,33.9523946080183,0,TRUE,1.93962028084614,3.67345645351063e-14,0.197995248941666,TRUE,"sL1",1,"sparse",0.1,1
38,31.6340008630444,0.046988742641819,0.023652315206423,0.0308556595967287,0.0308556595967287,33.8971783022213,33.8971783022213,0,TRUE,1.94597126471112,3.9520058296164e-14,0.199586672401131,TRUE,"sL1",1,"sparse",0.1,1
39,31.5870121204026,0.0452549533858395,0.0227968190323597,0.0301081554071336,0.0301081554071336,33.8443815329704,33.8443815329704,0,TRUE,1.95077524080617,8.21018712670627e-14,0.200849188729661,TRUE,"sL1",1,"sparse",0.1,1
40,31.5417571670167,0.0434257962574591,0.0218964646184893,0.0293133814229805,0.0293133814229805,33.7940609613904,33.7940609613904,0,TRUE,1.95256242228477,6.04860885707916e-14,0.201792796342096,TRUE,"sL1",1,"sparse",0.1,1
41,31.4983313707593,0.0414877066089829,0.0209441124877543,0.0284687224980326,0.0284687224980326,33.7462565171315,33.7462565171315,0,TRUE,1.95001680469234,4.40741589237721e-14,0.202430795823457,TRUE,"sL1",1,"sparse",0.1,1
42,31.4568436641503,0.0394381500166894,0.0199366739571202,0.0275747266964321,0.0275747266964321,33.7010068601939,33.7010068601939,0,TRUE,1.9420895439006,3.88221144438332e-14,0.202780288603106,TRUE,"sL1",1,"sparse",0.1,1
43,31.4174055141336,0.0372970481747572,0.0188807096357769,0.0266389802198176,0.0266389802198176,33.658353448263,33.658353448263,0,TRUE,1.92817226491186,4.079367341007e-14,0.202862452940571,TRUE,"sL1",1,"sparse",0.1,1
44,31.3801084659589,0.0351144276153903,0.0177969479321635,0.025679042449609,0.025679042449609,33.6183271572131,33.6183271572131,0,TRUE,1.90830390298605,2.19382486375479e-14,0.202702609481904,TRUE,"sL1",1,"sparse",0.1,1
45,31.3449940383435,0.0329678701631657,0.0167206404786628,0.0247224386389592,0.0247224386389592,33.5809176693737,33.5809176693737,0,TRUE,1.88330712312755,4.25308761359178e-14,0.202330053050475,TRUE,"sL1",1,"sparse",0.1,1
46,31.3120261681803,0.0309465673339098,0.0156954232415733,0.0238022638169205,0.0238022638169205,33.5460369248153,33.5460369248153,0,TRUE,1.85471295794406,8.48320905115849e-14,0.201777526390632,TRUE,"sL1",1,"sparse",0.1,1
47,31.2810796008464,0.0291274264463475,0.0147620369094516,0.0229493425644442,0.0229493425644442,33.513497298923,33.513497298923,0,TRUE,1.82442064716142,5.82065201907521e-14,0.201080127821989,TRUE,"sL1",1,"sparse",0.1,1
48,31.2519521744,0.0275557074777808,0.0139475110454571,0.0221846693056838,0.0221846693056838,33.4830213751045,33.4830213751045,0,TRUE,1.79422774509023,8.57008083358256e-14,0.199021080147715,TRUE,"sL1",1,"sparse",0.1,1
49,31.2243964669223,0.0262396856672282,0.0132604951917047,0.0215160024641653,0.0215160024641653,33.4542814152901,33.4542814152901,0,TRUE,1.76546876875517,7.21966375199155e-14,0.19487561577162,TRUE,"sL1",1,"sparse",0.1,1
50,31.198156781255,0.0251584775127434,0.0126937459415968,0.0209394518049064,0.0209394518049064,33.4269487035012,33.4269487035012,0,TRUE,1.7389006299282,6.66295603961693e-14,0.190815329492942,TRUE,"sL1",1,"sparse",0.1,1
51,31.1729983037423,0.0242751950764521,0.0122303799608955,0.0204438489750038,0.0204438489750038,33.4007317051731,33.4007317051731,0,TRUE,1.71479451640089,7.62621225195927e-14,0.18686310429126,TRUE,"sL1",1,"sparse",0.1,1
52,31.1487231086658,0.0235484631260405,0.0118500102810819,0.0200151958229337,0.0200151958229337,33.3753942759382,33.3753942759382,0,TRUE,1.69311131797719,5.39951505737908e-14,0.183037042505725,TRUE,"sL1",1,"sparse",0.1,1
53,31.1251746455398,0.0229396834182616,0.0115329071116752,0.0196398074527875,0.0196398074527875,33.350757026097,33.350757026097,0,TRUE,1.67366538679297,2.91865096936379e-14,0.179351337047934,TRUE,"sL1",1,"sparse",0.1,1
54,31.1022349621215,0.0224165371017335,0.011262149669276,0.0193060598151732,0.0193060598151732,33.3266892442332,33.3266892442332,0,TRUE,1.65623936789305,1.22374617009928e-13,0.175817730746016,TRUE,"sL1",1,"sparse",0.1,1
55,31.0798184250198,0.0219541466254896,0.0110244365272895,0.0190051870279986,0.0190051870279986,33.3030974960296,33.3030974960296,0,TRUE,1.64065068325363,1.20554898036111e-13,0.172447322795409,TRUE,"sL1",1,"sparse",0.1,1
56,31.0578642783943,0.021535093804431,0.0108102000815801,0.0187315831988501,0.0187315831988501,33.2799142454688,33.2799142454688,0,TRUE,1.62678365214222,8.6466557249107e-14,0.169252572202823,TRUE,"sL1",1,"sparse",0.1,1
57,31.0363291845899,0.0211490159981089,0.0106134408135287,0.0184829062164265,0.0184829062164265,33.2570877512886,33.2570877512886,0,TRUE,1.61460119359033,6.77558201634905e-14,0.166249458349539,TRUE,"sL1",1,"sparse",0.1,1
58,31.0151801685918,0.0207921245919138,0.0104314928297303,0.0182601286378562,0.0182601286378562,33.2345734305003,33.2345734305003,0,TRUE,1.60414551225828,5.15562045970155e-14,0.163459841235138,TRUE,"sL1",1,"sparse",0.1,1
59,30.9943880439999,0.0204667447340547,0.0102647961773318,0.0180675650900302,0.0180675650900302,33.2123265595666,33.2123265595666,0,TRUE,1.59553236657157,4.87071204524183e-14,0.160914100798746,TRUE,"sL1",1,"sparse",0.1,1
60,30.9739212992658,0.0201808093871634,0.0101166619886136,0.0179128084125578,0.0179128084125578,33.1902962935786,33.1902962935786,0,TRUE,1.58893976433871,7.93458273942e-14,0.158654115168255,TRUE,"sL1",1,"sparse",0.1,1
61,30.9537404898786,0.01994710134705,0.0099929454384513,0.0178064066140407,0.0178064066140407,33.1684213504146,33.1684213504146,0,TRUE,1.58458925895576,6.91537027236489e-14,0.156736540983308,TRUE,"sL1",1,"sparse",0.1,1
62,30.9337933885316,0.0197818979306277,0.00990147142176294,0.0177610060898594,0.0177610060898594,33.1466282393273,33.1466282393273,0,TRUE,1.58271618835971,1.06843482704585e-13,0.155236147163637,TRUE,"sL1",1,"sparse",0.1,1
63,30.914011490601,0.019702555470591,0.0098509913684474,0.0177896085254008,0.0177896085254008,33.1248334852417,33.1248334852417,0,TRUE,1.58352436419155,5.74821748809583e-14,0.154248578833557,TRUE,"sL1",1,"sparse",0.1,1
64,30.8943089351304,0.0197235755650951,0.00984942474074858,0.0179026354400799,0.0179026354400799,33.1029515990901,33.1029515990901,0,TRUE,1.58712205813615,4.49089733584378e-14,0.15389136863294,TRUE,"sL1",1,"sparse",0.1,1
65,30.8745853595653,0.0198510257151376,0.00990124599209309,0.0181038148509777,0.0181038148509777,33.0809099542432,33.0809099542432,0,TRUE,1.59344217832987,5.20850930960429e-14,0.154301357845969,TRUE,"sL1",1,"sparse",0.1,1
66,30.8547343338501,0.0200760699017373,0.0100042425242896,0.0183855997747181,0.0183855997747181,33.0586694679635,33.0586694679635,0,TRUE,1.60216289672133,4.88664183607321e-14,0.155626273699888,TRUE,"sL1",1,"sparse",0.1,1
67,30.8346582639484,0.020369737743863,0.0101465297781279,0.0187257248582284,0.0187257248582284,33.0362458724343,33.0362458724343,0,TRUE,1.6126636122274,5.15095580568852e-14,0.158008688583631,TRUE,"sL1",1,"sparse",0.1,1
68,30.8142885262045,0.0206821115480302,0.0103053750847079,0.0190869800670908,0.0190869800670908,33.0137221487888,33.0137221487888,0,TRUE,1.62406134738325,8.44307888553686e-14,0.161562693770536,TRUE,"sL1",1,"sparse",0.1,1
69,30.7936064146565,0.0209483421139751,0.0104493251637692,0.0194215268619006,0.0194215268619006,32.9912425077679,32.9912425077679,0,TRUE,1.63535087953767,4.80489262065359e-14,0.166347337245309,TRUE,"sL1",1,"sparse",0.1,1
70,30.7726580725425,0.0211005955094201,0.0105437358140613,0.0196790033546158,0.0196790033546158,32.9689856817103,32.9689856817103,0,TRUE,1.64560921472184,6.59615474560489e-14,0.172344471765752,TRUE,"sL1",1,"sparse",0.1,1
71,30.7515574770331,0.0210811560593207,0.0105576643604868,0.019815528617266,0.019815528617266,32.9471277863689,32.9471277863689,0,TRUE,1.65416059046316,4.78957705339596e-14,0.17944910774691,TRUE,"sL1",1,"sparse",0.1,1
72,30.7304763209738,0.0208512045350986,0.0104691181729639,0.0198003305346528,0.0198003305346528,32.9258131680949,32.9258131680949,0,TRUE,1.66060342975883,5.57833390144959e-14,0.183327642252836,TRUE,"sL1",1,"sparse",0.1,1
73,30.7096251164387,0.0203933652318149,0.0102670445764384,0.0196184804713573,0.0196184804713573,32.9051473356396,32.9051473356396,0,TRUE,1.66469530948002,8.71163099353227e-14,0.18272866463237,TRUE,"sL1",1,"sparse",0.1,1
74,30.6892317512069,0.0197103721702305,0.00995084650841788,0.0192704590193979,0.0192704590193979,32.8852118577258,32.8852118577258,0,TRUE,1.6661966670329,5.16039726837088e-14,0.182077696320166,TRUE,"sL1",1,"sparse",0.1,1
75,30.6695213790367,0.018823020296896,0.00952919795512612,0.0187700931646063,0.0187700931646063,32.8660882607292,32.8660882607292,0,TRUE,1.66479157951053,1.29391109573745e-13,0.181374101394866,TRUE,"sL1",1,"sparse",0.1,1
76,30.6506983587398,0.017768093524225,0.00901894654898167,0.0181416481339135,0.0181416481339135,32.8478752353319,32.8478752353319,0,TRUE,1.66012920707731,4.85849558775877e-14,0.180620686835474,TRUE,"sL1",1,"sparse",0.1,1
77,30.6329302652155,0.0165946986190839,0.00844351442205562,0.0174159477582711,0.0174159477582711,32.8306903124959,32.8306903124959,0,TRUE,1.65193966986052,9.47891244417102e-14,0.179823043193848,TRUE,"sL1",1,"sparse",0.1,1
78,30.6163355665964,0.0153578931902487,0.007830044523723,0.0166255770379868,0.0166255770379868,32.8146569539329,32.8146569539329,0,TRUE,1.64014215561517,9.16602701349497e-14,0.178989016286761,TRUE,"sL1",1,"sparse",0.1,1
79,30.6009776734062,0.0141108677143684,0.00720559632788734,0.0158002725727287,0.0158002725727287,32.7998845545466,32.7998845545466,0,TRUE,1.62488957482991,7.46278008060764e-14,0.178128286996665,TRUE,"sL1",1,"sparse",0.1,1
80,30.5868668056918,0.0128984601617645,0.006593678018814,0.0149641421383718,0.0149641421383718,32.7864499225349,32.7864499225349,0,TRUE,1.60654520321171,5.11547442939089e-14,0.177251912867676,TRUE,"sL1",1,"sparse",0.1,1
81,30.5739683455301,0.011753910165222,0.00601225169136141,0.0141354405484319,0.0141354405484319,32.7743858132207,32.7743858132207,0,TRUE,1.58561963315989,5.44004947394946e-14,0.176371687891357,TRUE,"sL1",1,"sparse",0.1,1
82,30.5622144353648,0.0106986864529617,0.00547335598867989,0.0133280331228837,0.0133280331228837,32.7636780497989,32.7636780497989,0,TRUE,1.56269784815364,8.97795290047297e-14,0.175499271777922,TRUE,"sL1",1,"sparse",0.1,1
83,30.5515157489119,0.00974401455799523,0.00498372981756658,0.0125529662144666,0.0125529662144666,32.7542699117489,32.7542699117489,0,TRUE,1.53837320659614,6.9389763770564e-14,0.174645171162676,TRUE,"sL1",1,"sparse",0.1,1
84,30.5417717343539,0.00889292444897904,0.00454579010916793,0.0118191796863147,0.0118191796863147,32.7460712803064,32.7460712803064,0,TRUE,1.51319573561831,4.52987978629518e-14,0.173817760975554,TRUE,"sL1",1,"sparse",0.1,1
85,30.5328788099049,0.00814231927567377,0.00415865321041028,0.0111334181520223,0.0111334181520223,32.7389699112894,32.7389699112894,0,TRUE,1.48763847422954,9.45150165761631e-14,0.173022563592364,TRUE,"sL1",1,"sparse",0.1,1
86,30.5247364906292,0.00748494406356315,0.00381912285570092,0.0104999057467758,0.0104999057467758,32.7328425988197,32.7328425988197,0,TRUE,1.46208247069105,4.50827984935972e-14,0.17226194150238,TRUE,"sL1",1,"sparse",0.1,1
87,30.5172515465657,0.00691116736850361,0.00352260562227481,0.00992024672269854,0.00992024672269854,32.7275646600404,32.7275646600404,0,TRUE,1.43681719976294,4.40300233710509e-14,0.171535239267836,TRUE,"sL1",1,"sparse",0.1,1
88,30.5103403791972,0.00641045179523658,0.00326389019818917,0.0093936883632595,0.0093936883632595,32.7230169511818,32.7230169511818,0,TRUE,1.41205076082611,5.00125033395126e-14,0.170839292195236,TRUE,"sL1",1,"sparse",0.1,1
89,30.5039299274019,0.00597242403631881,0.00303773477298128,0.00891764657760489,0.00891764657760489,32.7190903202497,32.7190903202497,0,TRUE,1.38792429385489,5.948416146295e-14,0.170169149630955,TRUE,"sL1",1,"sparse",0.1,1
90,30.4979575033656,0.00558753930934586,0.00283924780219411,0.00848832263947927,0.00848832263947927,32.7156878613846,32.7156878613846,0,TRUE,1.36452669679588,8.01609433452628e-14,0.169518852297975,TRUE,"sL1",1,"sparse",0.1,1
91,30.4923699640563,0.00524740706418569,0.00266408828618988,0.00810127311974914,0.00810127311974914,32.7127255331881,32.7127255331881,0,TRUE,1.34190760010547,4.03428359232564e-14,0.16888213839058,TRUE,"sL1",1,"sparse",0.1,1
92,30.4871225569921,0.00494487626993489,0.00250853305282441,0.00775186048366955,0.00775186048366955,32.7101317050282,32.7101317050282,0,TRUE,1.32008791546585,8.33616173114339e-14,0.168253005330117,TRUE,"sL1",1,"sparse",0.1,1
93,30.4821776807221,0.00467397493356003,0.00236946025809236,0.00743556692494772,0.00743556692494772,32.7078460947058,32.7078460947058,0,TRUE,1.29906801910585,1.3165468176829e-13,0.167626102145302,TRUE,"sL1",1,"sparse",0.1,1
94,30.4775037057886,0.00442977705857217,0.00224428886091152,0.0071481864792667,0.0071481864792667,32.7058184311559,32.7058184311559,0,TRUE,1.27883393054432,1.04797170626416e-13,0.166996961344511,TRUE,"sL1",1,"sparse",0.1,1
95,30.47307392873,0.00420824542327836,0.00213090124469652,0.00688592341428042,0.00688592341428042,32.704007058077,32.704007058077,0,TRUE,1.25936190679374,6.20983446722219e-14,0.166362097662716,TRUE,"sL1",1,"sparse",0.1,1
96,30.4688656833067,0.00400607786191998,0.00202756506951021,0.0066454257547768,0.0066454257547768,32.7023776039437,32.7023776039437,0,TRUE,1.24062182837303,9.86616340315556e-14,0.165719007477231,TRUE,"sL1",1,"sparse",0.1,1
97,30.4648596054448,0.0038205703086085,0.00193286243743638,0.0064237780372762,0.0064237780372762,32.7009017815836,32.7009017815836,0,TRUE,1.22257968028401,1.38821899282294e-13,0.165066101420542,TRUE,"sL1",1,"sparse",0.1,1
98,30.4610390351362,0.00364950106990847,0.00184562943442036,0.00621847110480638,0.00621847110480638,32.6995563411672,32.6995563411672,0,TRUE,1.20519936008517,8.42625966492798e-14,0.164402597573804,TRUE,"sL1",1,"sparse",0.1,1
99,30.4573895340663,0.00349103607914358,0.00176490633816025,0.00602736100105013,0.00602736100105013,32.6983221775977,32.6983221775977,0,TRUE,1.18844398663718,7.60739626029349e-14,0.163728396218258,TRUE,"sL1",1,"sparse",0.1,1
100,30.4538984979872,0.00334365275637083,0.0016898974683845,0.00584862453436574,0.00584862453436574,32.6971835813002,32.6971835813002,0,TRUE,1.17227683808861,7.52668756045287e-14,0.163043950969116,TRUE,"sL1",1,"sparse",0.1,1
101,30.4505548452308,0.00320607943011098,0.00161993918941175,0.00568071590273187,0.00568071590273187,32.6961276161264,32.6961276161264,0,TRUE,1.15666201416077,4.90118891964874e-14,0.162350145927812,TRUE,"sL1",1,"sparse",0.1,1
102,30.4473487658007,0.00307724734321724,0.00155447454609956,0.00552232667190808,0.00552232667190808,32.6951436066812,32.6951436066812,0,TRUE,1.14156489315604,9.65195711058982e-14,0.161648184472827,TRUE,"sL1",1,"sparse",0.1,1
103,30.4442715184575,0.00295625263884247,0.00149303317893515,0.00537235009395925,0.00537235009395925,32.6942227180407,32.6942227180407,0,TRUE,1.12695243603571,6.99080417853454e-14,0.160939492405577,TRUE,"sL1",1,"sparse",0.1,1
104,30.4413152658186,0.00284232618058411,0.00143521538996632,0.00522984998875848,0.00522984998875848,32.6933576124691,32.6933576124691,0,TRUE,1.11279337662331,1.28721275959877e-13,0.160225636197293,TRUE,"sL1",1,"sparse",0.1,1
105,30.438472939638,0.00273480949524085,0.0013806794545903,0.00509403399501165,0.00509403399501165,32.6925421697415,32.6925421697415,0,TRUE,1.09905832716887,1.37689000637464e-13,0.159508255836373,TRUE,"sL1",1,"sparse",0.1,1
106,30.4357381301428,0.00263313549991651,0.00132913146888231,0.00496423079561607,0.00496423079561607,32.6917712596872,32.6917712596872,0,TRUE,1.08571982122942,9.50600602670475e-14,0.158789011058853,TRUE,"sL1",1,"sparse",0.1,1
107,30.4331049946429,0.00253681297643737,0.00128031718139638,0.00483987084643019,0.00483987084643019,32.6910405574319,32.6910405574319,0,TRUE,1.07275231040617,6.09257109367825e-14,0.158069539395465,TRUE,"sL1",1,"sparse",0.1,1
108,30.4305681816664,0.00244541399323239,0.00123401538412067,0.0047204701319935,0.0047204701319935,32.6903463934563,32.6903463934563,0,TRUE,1.06013212743603,1.41327970346066e-13,0.157351424361668,TRUE,"sL1",1,"sparse",0.1,1
109,30.4281227676732,0.00235856365773657,0.00119003253464973,0.00460561650234095,0.00460561650234095,32.689685631995,32.689685631995,0,TRUE,1.0478374251203,7.02477515500114e-14,0.156636172159685,TRUE,"sL1",1,"sparse",0.1,1
110,30.4257642040155,0.00227593172239793,0.0011481983562414,0.00449495819189597,0.00449495819189597,32.6890555724789,32.6890555724789,0,TRUE,1.0358480983076,8.91388466244262e-14,0.155925195389055,TRUE,"sL1",1,"sparse",0.1,1
111,30.4234882722931,0.00219722567412006,0.0011083622193529,0.00438819417302915,0.00438819417302915,32.6884538697048,32.6884538697048,0,TRUE,1.02414569445155,5.90344431653668e-14,0.155219802430599,TRUE,"sL1",1,"sparse",0.1,1
112,30.4212910466189,0.00212218501836858,0.00107039015164302,0.00428506604726351,0.00428506604726351,32.6878784692191,32.6878784692191,0,TRUE,1.0127133169776,1.49388975507414e-13,0.154521191349999,TRUE,"sL1",1,"sparse",0.1,1
113,30.4191688616006,0.00205057653153773,0.00103416235657409,0.00418535122323632,0.00418535122323632,32.6873275550608,32.6873275550608,0,TRUE,1.00153552471895,7.77381008900312e-14,0.153830447344197,TRUE,"sL1",1,"sparse",0.1,1
114,30.417118285069,0.00198219030258784,0.000999571146138033,0.00408885717122801,0.00408885717122801,32.6867995075451,32.6867995075451,0,TRUE,0.990598229932562,5.24277678713102e-14,0.153148542917149,TRUE,"sL1",1,"sparse",0.1,1
115,30.4151360947665,0.00191683642212936,0.000966519212767627,0.00399541657909692,0.00399541657909692,32.6862928692004,32.6862928692004,0,TRUE,0.979888596828196,1.69032075438258e-13,0.152476340116507,TRUE,"sL1",1,"sparse",0.1,1
116,30.4132192583443,0.00185434220525948,0.000934918180586486,0.00390488326411924,0.00390488326411924,32.6858063173268,32.6858063173268,0,TRUE,0.969394942088202,9.81859123130889e-14,0.151814594288352,TRUE,"sL1",1,"sparse",0.1,1
117,30.4113649161391,0.00179454985656591,0.00090468738787603,0.00381712872003968,0.00381712872003968,32.6853386419272,32.6853386419272,0,TRUE,0.959106638499284,1.35039214529885e-13,0.151163958913516,TRUE,"sL1",1,"sparse",0.1,1
118,30.4095703662825,0.00173731450328418,0.000875752861799685,0.00373203919925528,0.00373203919925528,32.684888727995,32.684888727995,0,TRUE,0.949014022528093,1.1509701713003e-13,0.150524991177995,TRUE,"sL1",1,"sparse",0.1,1
119,30.4078330517792,0.00168250253585356,0.000848046453605729,0.00364951324702432,0.00364951324702432,32.6844555413278,32.6844555413278,0,TRUE,0.939108306440963,1.26477809635549e-13,0.149898158003413,TRUE,"sL1",1,"sparse",0.1,1
120,30.4061505492434,0.00162999020607302,0.000821505108231284,0.00356945961856797,0.00356945961856797,32.6840381171912,32.6840381171912,0,TRUE,0.929381495380454,9.16498332937941e-14,0.149283842323557,TRUE,"sL1",1,"sparse",0.1,1
121,30.4045205590373,0.00157966244169216,0.000796070246744505,0.00349179552137976,0.00349179552137976,32.6836355512806,32.6836355512806,0,TRUE,0.919826309654895,6.92726605253811e-14,0.148682349441793,TRUE,"sL1",1,"sparse",0.1,1
122,30.4029408965956,0.0015314118430716,0.000771687243707842,0.0034164451344317,0.0034164451344317,32.6832469925272,32.6832469925272,0,TRUE,0.910436112373206,8.65065362465125e-14,0.148093913343505,TRUE,"sL1",1,"sparse",0.1,1
123,30.4014094847525,0.00148513783310023,0.000748304984476197,0.0033433383636476,0.0033433383636476,32.6828716373829,32.6828716373829,0,TRUE,0.901204842452929,1.08868771525931e-13,0.14751870286926,TRUE,"sL1",1,"sparse",0.1,1
124,30.3999243469194,0.001440745936371,0.00072587548984746,0.00327240979933227,0.00327240979933227,32.6825087252802,32.6825087252802,0,TRUE,0.892126952945959,1.63186812058841e-13,0.146956827679583,TRUE,"sL1",1,"sparse",0.1,1
125,30.3984836009831,0.00139814716715492,0.000704353597453946,0.00320359784642396,0.00320359784642396,32.6821575350242,32.6821575350242,0,TRUE,0.883197354561162,6.7711420446543e-14,0.146408343962235,TRUE,"sL1",1,"sparse",0.1,1
126,30.3970854538159,0.00135725750894977,0.000683696690925198,0.0031368440027358,0.0031368440027358,32.6818173819165,32.6818173819165,0,TRUE,0.874411364208715,8.43760066827938e-14,0.145873259848719,TRUE,"sL1",1,"sparse",0.1,1
127,30.3957281963069,0.00131799747091677,0.000663864469216293,0.00307209226392278,0.00307209226392278,32.6814876154494,32.6814876154494,0,TRUE,0.865764658351312,1.33884128507701e-13,0.145351540519155,TRUE,"sL1",1,"sparse",0.1,1
128,30.394410198836,0.00128029170907951,0.00064481874965863,0.00300928863687032,0.00300928863687032,32.6811676174398,32.6811676174398,0,TRUE,0.857253230918677,8.89899126910047e-14,0.144843112984401,TRUE,"sL1",1,"sparse",0.1,1
129,30.393129907127,0.00124406870138571,0.000626523299259785,0.00294838074572869,0.00294838074572869,32.6808568004992,32.6808568004992,0,TRUE,0.848873355518424,1.33642216075462e-13,0.14434787054184,TRUE,"sL1",1,"sparse",0.1,1
130,30.3918858384256,0.00120926046805891,0.000608943689621318,0.00288931751692459,0.00288931751692459,32.680554606754,32.680554606754,0,TRUE,0.840621551666171,1.0888861084681e-13,0.143865676907011,TRUE,"sL1",1,"sparse",0.1,1
131,30.3906765779575,0.00117580232961245,0.000592047171546527,0.00283204893128802,0.00283204893128802,32.6802605067506,32.6802605067506,0,TRUE,0.832494554748255,8.48630242667746e-14,0.143396370027689,TRUE,"sL1",1,"sparse",0.1,1
132,30.3895007756279,0.00114363269603857,0.000575802566028313,0.00277652583299828,0.00277652583299828,32.6799739984937,32.6799739984937,0,TRUE,0.824489289431367,9.26490028011025e-14,0.142939765590245,TRUE,"sL1",1,"sparse",0.1,1
133,30.3883571429319,0.00111269288204241,0.00056018016882703,0.00272269978638514,0.00272269978638514,32.6796946065755,32.6796946065755,0,TRUE,0.816602846235695,2.03295956563671e-13,0.142495660230496,TRUE,"sL1",1,"sparse",0.1,1
134,30.3872444500498,0.00108292694370959,0.00054515166629778,0.00267052297278144,0.00267052297278144,32.6794218813665,32.6794218813665,0,TRUE,0.808832460995052,1.31215773209766e-13,0.142063834462913,TRUE,"sL1",1,"sparse",0.1,1
135,30.3861615231061,0.00105428153285203,0.000530690060512479,0.00261994812066747,0.00261994812066747,32.6791553982428,32.6791553982428,0,TRUE,0.801175496936715,6.6281273028502e-14,0.141644055343126,TRUE,"sL1",1,"sparse",0.1,1
136,30.3851072415733,0.00102670576605846,0.000516769602052268,0.0025709284632009,0.0025709284632009,32.678894756834,32.678894756834,0,TRUE,0.793629429127721,8.53357016840317e-14,0.141236078879281,TRUE,"sL1",1,"sparse",0.1,1
137,30.3840805358072,0.00100015110573182,0.000503365729123417,0.00252341771805071,0.00252341771805071,32.6786395802781,32.6786395802781,0,TRUE,0.786191831044725,7.35862471200591e-14,0.140839652208111,TRUE,"sL1",1,"sparse",0.1,1
138,30.3830803847015,0.000974571251113332,0.000490455011892047,0.0024773700851129,0.0024773700851129,32.6783895144769,32.6783895144769,0,TRUE,0.778860363042101,7.49658456712951e-14,0.140454515551529,TRUE,"sL1",1,"sparse",0.1,1
139,30.3821058134503,0.000949922037538187,0.000478015101133604,0.00243274025832288,0.00243274025832288,32.6781442273446,32.6781442273446,0,TRUE,0.771632762506396,9.55373308994767e-14,0.140080403969355,TRUE,"sL1",1,"sparse",0.1,1
140,30.3811558914128,0.000926161342512444,0.000466024680460954,0.00238948344828694,0.00238948344828694,32.6779034080488,32.6779034080488,0,TRUE,0.764506835502043,1.07694018862201e-13,0.139717048923396,TRUE,"sL1",1,"sparse",0.1,1
141,30.3802297300703,0.000903248997516926,0.00045446342154244,0.00234755541296842,0.00234755541296842,32.6776667662413,32.6776667662413,0,TRUE,0.757480449727676,9.09059747553999e-14,0.139364179667561,TRUE,"sL1",1,"sparse",0.1,1
142,30.3793264810728,0.000881146704653446,0.000443311941832464,0.00230691249404439,0.00230691249404439,32.6774340312805,32.6774340312805,0,TRUE,0.750551528619127,9.36424779742844e-14,0.139021524478097,TRUE,"sL1",1,"sparse",0.1,1
143,30.3784453343681,0.000859817957390874,0.00043255176444297,0.0022675116569463,0.0022675116569463,32.6772049514455,32.6772049514455,0,TRUE,0.743718046449002,8.27067726599698e-14,0.138688811737372,TRUE,"sL1",1,"sparse",0.1,1
144,30.3775855164107,0.000839227964846145,0.000422165279856413,0.0022293105329035,0.0022293105329035,32.6769792931456,32.6769792931456,0,TRUE,0.736978024287426,8.78406699249135e-14,0.138365770883889,TRUE,"sL1",1,"sparse",0.1,1
145,30.3767462884459,0.000819343579237852,0.000412135709253631,0.00219226746160175,0.00219226746160175,32.676756840126,32.676756840126,0,TRUE,0.730329526702645,7.05093850505109e-14,0.138052133240499,TRUE,"sL1",1,"sparse",0.1,1
146,30.3759269448667,0.000800133226118049,0.000402447069277119,0.00215634153331908,0.00215634153331908,32.6765373926743,32.6765373926743,0,TRUE,0.723770659091612,6.5626225582322e-14,0.137747632732027,TRUE,"sL1",1,"sparse",0.1,1
147,30.3751268116405,0.000781566837122938,0.000393084138094445,0.00212149262960324,0.00212149262960324,32.6763207668287,32.6763207668287,0,TRUE,0.717299565544819,9.80431321013506e-14,0.13745200650278,TRUE,"sL1",1,"sparse",0.1,1
148,30.3743452448034,0.000763615785125182,0.000384032422660037,0.00208768146176001,0.00208768146176001,32.6761067935932,32.6761067935932,0,TRUE,0.710914427158551,7.43827654564478e-14,0.137164995443681,TRUE,"sL1",1,"sparse",0.1,1
149,30.3735816290183,0.000746252821539173,0.000375278127098416,0.00205486960657907,0.00205486960657907,32.6758953181604,32.6758953181604,0,TRUE,0.70461346071924,6.77032289621133e-14,0.136886344638033,TRUE,"sL1",1,"sparse",0.1,1
150,30.3728353761967,0.000729452015761467,0.000366808122152013,0.00202301953885729,0.00202301953885729,32.6756861991459,32.6756861991459,0,TRUE,0.698394917693991,5.14474696353992e-14,0.136615803734275,TRUE,"sL1",1,"sparse",0.1,1
151,30.372105924181,0.000713188696661149,0.000358609915651445,0.00199209466041299,0.00199209466041299,32.6754793078364,32.6754793078364,0,TRUE,0.692257083468966,6.79099365359443e-14,0.136353127253379,TRUE,"sL1",1,"sparse",0.1,1
152,30.3713927354843,0.000697439395974442,0.00035067162397727,0.00196205932537412,0.00196205932537412,32.6752745274537,32.6752745274537,0,TRUE,0.686198276786704,6.41194602254352e-14,0.136098074837936,TRUE,"sL1",1,"sparse",0.1,1
153,30.3706952960883,0.000682181793678183,0.000342981944489653,0.00193287886162828,0.00193287886162828,32.6750717524364,32.6750717524364,0,TRUE,0.680216849337935,6.02864376201193e-14,0.135850411449385,TRUE,"sL1",1,"sparse",0.1,1
154,30.3700131142947,0.000667394665249788,0.000335530128907508,0.0019045195883778,0.0019045195883778,32.6748708877414,32.6748708877414,0,TRUE,0.674311185472709,5.8014755726937e-14,0.13560990751925,TRUE,"sL1",1,"sparse",0.1,1
155,30.3693457196294,0.000653057830739101,0.000328305957622819,0.00187694882982264,0.00187694882982264,32.6746718481666,32.6746718481666,0,TRUE,0.66847970199844,7.19702397896238e-14,0.13537633905975,TRUE,"sL1",1,"sparse",0.1,1
156,30.3686926617987,0.0006391521057445,0.000321299714936118,0.00185013492503333,0.00185013492503333,32.6744745576955,32.6744745576955,0,TRUE,0.662720848039428,7.21557758373392e-14,0.135149487738642,TRUE,"sL1",1,"sparse",0.1,1
157,30.3680535096929,0.000625659254165356,0.000314502165201583,0.00182404723412287,0.00182404723412287,32.6742789488654,32.6742789488654,0,TRUE,0.657033104935615,5.33674986961539e-14,0.134929140922684,TRUE,"sL1",1,"sparse",0.1,1
158,30.3674278504388,0.000612561942688217,0.000307904529869057,0.00179865614086689,0.00179865614086689,32.6740849621599,32.6740849621599,0,TRUE,0.651414986162437,8.73655330130096e-14,0.134715091693711,TRUE,"sL1",1,"sparse",0.1,1
159,30.3668152884961,0.000599843697198565,0.000301498465410228,0.00177393305193633,0.00177393305193633,32.6738925454255,32.6738925454255,0,TRUE,0.645865037257444,1.92265099557651e-13,0.134507138840888,TRUE,"sL1",1,"sparse",0.1,1
160,30.3662154447989,0.000587488860695373,0.000295276042114426,0.00174985039293596,0.00174985039293596,32.6737016533135,32.6737016533135,0,TRUE,0.640381835741606,7.81046515097666e-14,0.134305086832369,TRUE,"sL1",1,"sparse",0.1,1
161,30.3656279559382,0.000575482553117013,0.000289229723740987,0.00172638160145944,0.00172638160145944,32.6735122467471,32.6735122467471,0,TRUE,0.634963991026241,8.96331931034645e-14,0.134108745769237,TRUE,"sL1",1,"sparse",0.1,1
162,30.3650524733851,0.00056381063266997,0.000283352348008972,0.0017035011173732,0.0017035011173732,32.6733242924137,32.6733242924137,0,TRUE,0.629610144297883,6.83570509235036e-14,0.133917931324315,TRUE,"sL1",1,"sparse",0.1,1
163,30.3644886627524,0.000552459658948123,0.00027763710790981,0.00168118437056094,0.00168118437056094,32.6731377622819,32.6731377622819,0,TRUE,0.624318968376736,1.16926263127511e-13,0.133732464668145,TRUE,"sL1",1,"sparse",0.1,1
164,30.3639362030935,0.000541416857501531,0.000272077533822253,0.00165940776634301,0.00165940776634301,32.6729526331439,32.6729526331439,0,TRUE,0.61908916754429,9.57623796490039e-14,0.133552172384176,TRUE,"sL1",1,"sparse",0.1,1
165,30.363394786236,0.000530670086050122,0.0002666674764108,0.00163814866881495,0.00163814866881495,32.6727688861823,32.6727688861823,0,TRUE,0.613919477337919,6.80120866717206e-14,0.13337688637499,TRUE,"sL1",1,"sparse",0.1,1
166,30.3628641161499,0.000520207802193084,0.00026140109028643,0.00161738538231491,0.00161738538231491,32.6725865065601,32.6725865065601,0,TRUE,0.608808664311109,6.85826335252011e-14,0.133206443761163,TRUE,"sL1",1,"sparse",0.1,1
167,30.3623439083477,0.000510019032549991,0.000256272818409067,0.00159709713125157,0.00159709713125157,32.6724054830357,32.6724054830357,0,TRUE,0.603755525758997,7.03080005313222e-14,0.133040686774195,TRUE,"sL1",1,"sparse",0.1,1
168,30.3618338893152,0.000500093343429597,0.000251277377208185,0.00157726403849299,0.00157726403849299,32.6722258075993,32.6722258075993,0,TRUE,0.598758889409627,6.63178379797628e-14,0.132879462644742,TRUE,"sL1",1,"sparse",0.1,1
169,30.3613337959717,0.000490420812724324,0.000246409742399827,0.00155786710253829,0.00155786710253829,32.6720474751328,32.6720474751328,0,TRUE,0.593817613081483,9.05459667462873e-14,0.132722623487254,TRUE,"sL1",1,"sparse",0.1,1
170,30.360843375159,0.000480992003286218,0.000241665135477148,0.00153888817365159,0.00153888817365159,32.6718704830898,32.6718704830898,0,TRUE,0.588930584309351,8.94518400546851e-14,0.132570026181985,TRUE,"sL1",1,"sparse",0.1,1
171,30.3603623831557,0.000471797937500185,0.000237039010849674,0.00152030992915581,0.00152030992915581,32.671694831198,32.671694831198,0,TRUE,0.584096719939416,7.29543582886445e-14,0.132421532255196,TRUE,"sL1",1,"sparse",0.1,1
172,30.3598905852182,0.000462830073143294,0.000232527043609906,0.00150211584805592,0.00150211584805592,32.6715205211806,32.6715205211806,0,TRUE,0.579314965696599,2.28408058077242e-13,0.132277007758292,TRUE,"sL1",1,"sparse",0.1,1
173,30.3594277551451,0.00045408028040228,0.000228125117902215,0.0014842901851592,0.0014842901851592,32.6713475564968,32.6713475564968,0,TRUE,0.574584295725385,7.62813471540767e-14,0.132136323146509,TRUE,"sL1",1,"sparse",0.1,1
174,30.3589736748647,0.000445540820066981,0.00022382931587026,0.00146681794483992,0.00146681794483992,32.6711759421016,32.6711759421016,0,TRUE,0.569903712107236,1.01828848565187e-13,0.131999353157696,TRUE,"sL1",1,"sparse",0.1,1
175,30.3585281340446,0.000437204322818019,0.000219635907162658,0.0014496848545977,0.0014496848545977,32.6710056842222,32.6710056842222,0,TRUE,0.565272244356578,1.372768485474e-13,0.131865976691654,TRUE,"sL1",1,"sparse",0.1,1
176,30.3580909297218,0.000429063769551874,0.000215541338970262,0.00143287733852941,0.00143287733852941,32.6708367901521,32.6708367901521,0,TRUE,0.560688948897956,4.4712275188943e-14,0.131736076690435,TRUE,"sL1",1,"sparse",0.1,1
177,30.3576618659522,0.000421112472732688,0.000211542226575054,0.00141638249083932,0.00141638249083932,32.6706692680603,32.6706692680603,0,TRUE,0.556152908526826,9.53804215509176e-14,0.131609540019913,TRUE,"sL1",1,"sparse",0.1,1
178,30.3572407534795,0.000413344058728171,0.000207635344388236,0.00140018804949419,0.00140018804949419,32.6705031268166,32.6705031268166,0,TRUE,0.551663231856087,5.17173137019157e-14,0.131486257352936,TRUE,"sL1",1,"sparse",0.1,1
179,30.3568274094208,0.000405752451019481,0.000203817617454903,0.00138428237011511,0.00138428237011511,32.6703383758307,32.6703383758307,0,TRUE,0.547219052751004,8.93589062927661e-14,0.131366123054263,TRUE,"sL1",1,"sparse",0.1,1
180,30.3564216569698,0.000398331854327694,0.000200086113405668,0.0013686544001945,0.0013686544001945,32.6701750249048,32.6701750249048,0,TRUE,0.542819529754796,9.06922598593757e-14,0.131249035067507,TRUE,"sL1",1,"sparse",0.1,1
181,30.3560233251154,0.000391076739624907,0.000196438034833786,0.00135329365371586,0.00135329365371586,32.6700130840999,32.6700130840999,0,TRUE,0.538463845506342,6.99742635206316e-14,0.131134894804208,TRUE,"sL1",1,"sparse",0.1,1
182,30.3556322483758,0.000383981829802593,0.000192870712078032,0.00133819018623929,0.00133819018623929,32.6698525636133,32.6698525636133,0,TRUE,0.534151206152911,1.00657245993731e-13,0.131023607035194,TRUE,"sL1",1,"sparse",0.1,1
183,30.355248266546,0.000377042086302737,0.000189381596393068,0.00132333457051363,0.00132333457051363,32.6696934736681,32.6696934736681,0,TRUE,0.529880840759268,6.77770255112364e-14,0.130915079784298,TRUE,"sL1",1,"sparse",0.1,1
184,30.3548712244597,0.000370252696317408,0.000185968253486694,0.00130871787265585,0.00130871787265585,32.6695358244133,32.6695358244133,0,TRUE,0.525652000715228,1.04229267878114e-13,0.130809224224519,TRUE,"sL1",1,"sparse",0.1,1
185,30.3545009717634,0.000363609060723746,0.000182628357408449,0.00129433162895556,0.00129433162895556,32.669379625834,32.669379625834,0,TRUE,0.52146395914263,1.00664709517143e-13,0.13070595457668,TRUE,"sL1",1,"sparse",0.1,1
186,30.3541373627027,0.000357106782754357,0.000179359684770111,0.00128016782331969,0.00128016782331969,32.6692248876709,32.6692248876709,0,TRUE,0.517316010304512,1.58852714779753e-13,0.13060518801061,TRUE,"sL1",1,"sparse",0.1,1
187,30.3537802559199,0.000350741657143772,0.000176160109282998,0.00126621886539721,0.00126621886539721,32.6690716193487,32.6690716193487,0,TRUE,0.513207469016576,1.49137123956372e-13,0.130506844548874,TRUE,"sL1",1,"sparse",0.1,1
188,30.3534295142628,0.000344509660006764,0.000173027596594983,0.00125247756940067,0.00125247756940067,32.668919829913,32.668919829913,0,TRUE,0.509137670063147,5.92162016639055e-14,0.130410846973057,TRUE,"sL1",1,"sparse",0.1,1
189,30.3530850046028,0.000338406939206948,0.000169960199412667,0.00123893713363983,0.00123893713363983,32.6687695279744,32.6687695279744,0,TRUE,0.505105967618251,8.20636841609138e-14,0.130317120732599,TRUE,"sL1",1,"sparse",0.1,1
190,30.3527465976635,0.000332429805244061,0.000166956052893218,0.00122559112078092,0.00122559112078092,32.6686207216602,32.6686207216602,0,TRUE,0.50111173467302,8.13617502105258e-14,0.13022559385616,TRUE,"sL1",1,"sparse",0.1,1
191,30.3524141678583,0.000326574722745221,0.000164013370292495,0.00121243343883182,0.00121243343883182,32.6684734185719,32.6684734185719,0,TRUE,0.497154362470704,5.53697088028962e-14,0.1301361968655,TRUE,"sL1",1,"sparse",0.1,1
192,30.3520875931356,0.000320838302258153,0.00016113043885554,0.00119945832286025,0.00119945832286025,32.6683276257502,32.6683276257502,0,TRUE,0.49323325994945,2.09457413426522e-13,0.130048862691845,TRUE,"sL1",1,"sparse",0.1,1
193,30.3517667548333,0.00031521729270878,0.000158305615936622,0.00118666031744193,0.00118666031744193,32.6681833496444,32.6681833496444,0,TRUE,0.489347853194268,1.30006246614576e-13,0.1299635265947,TRUE,"sL1",1,"sparse",0.1,1
194,30.3514515375406,0.000309708574121714,0.000155537325337033,0.00117403425982962,0.00117403425982962,32.6680405960873,32.6680405960873,0,TRUE,0.485497584898449,1.15947359339804e-13,0.129880126083069,TRUE,"sL1",1,"sparse",0.1,1
195,30.3511418289665,0.000304309150816806,0.000152824053847701,0.00116157526384137,0.00116157526384137,32.6678993702756,32.6678993702756,0,TRUE,0.481681913834793,7.02372837989769e-14,0.129798600839053,TRUE,"sL1",1,"sparse",0.1,1
196,30.3508375198157,0.000299016144982289,0.000150164347986839,0.00114927870445193,0.00114927870445193,32.6677596767541,32.6677596767541,0,TRUE,0.477900314337976,8.17192000333238e-14,0.129718892643762,TRUE,"sL1",1,"sparse",0.1,1
197,30.3505385036707,0.000293826790610296,0.000147556810921175,0.00113714020307515,0.00113714020307515,32.6676215194037,32.6676215194037,0,TRUE,0.474152275797475,1.3324996496224e-13,0.129640945305505,TRUE,"sL1",1,"sparse",0.1,1
198,30.3502446768801,0.000288738427766333,0.000145000099561112,0.00112515561352978,0.00112515561352978,32.667484901434,32.667484901434,0,TRUE,0.470437302161894,1.15798089723742e-13,0.12956470459021,TRUE,"sL1",1,"sparse",0.1,1
199,30.3499559384523,0.000283748497192704,0.000142492921819423,0.00111332100866192,0.00111332100866192,32.6673498253782,32.6673498253782,0,TRUE,0.46675491145494,6.57748183386269e-14,0.129490118154012,TRUE,"sL1",1,"sparse",0.1,1
200,30.3496721899551,0.000278854535203266,0.000140034034025274,0.00110163266761422,0.00110163266761422,32.6672162930921,32.6672162930921,0,TRUE,0.463104635303191,7.6986434658111e-14,0.129417135477972,TRUE,"sL1",1,"sparse",0.1,1
201,30.3493933354199,0.000274054168869498,0.000137622238484547,0.00109008706372036,0.00109008706372036,32.6670843057552,32.6670843057552,0,TRUE,0.459486018475846,1.05893788239329e-13,0.129345707804864,TRUE,"sL1",1,"sparse",0.1,1
202,30.349119281251,0.000269345111512109,0.000135256381177777,0.00107868085300901,0.00107868085300901,32.6669538638745,32.6669538638745,0,TRUE,0.45589861843639,7.56702315374814e-14,0.129275788077978,TRUE,"sL1",1,"sparse",0.1,1
203,30.3488499361395,0.000264725158384493,0.000132935349589061,0.00106741086329232,0.00106741086329232,32.6668249672904,32.6668249672904,0,TRUE,0.452342004906584,7.99923652551483e-14,0.129207330881902,TRUE,"sL1",1,"sparse",0.1,1
204,30.3485852109811,0.000260192182665264,0.000130658070656623,0.00105627408382073,0.00105627408382073,32.6666976151849,32.6666976151849,0,TRUE,0.448815759442395,9.89954591858941e-14,0.129140292385205,TRUE,"sL1",1,"sparse",0.1,1
205,30.3483250187985,0.000255744131628433,0.000128423508840531,0.00104526765548704,0.00104526765548704,32.6665718060916,32.6665718060916,0,TRUE,0.445319475022225,6.37675763341275e-14,0.129074630284992,TRUE,"sL1",1,"sparse",0.1,1
206,30.3480692746668,0.000251379023055165,0.000126230664298622,0.00103438886155449,0.00103438886155449,32.6664475379071,32.6664475379071,0,TRUE,0.441852755647021,1.06773378167218e-13,0.129010303753267,TRUE,"sL1",1,"sparse",0.1,1
207,30.3478178956438,0.000247094941865811,0.000124078571165698,0.00102363511888817,0.00102363511888817,32.6663248079033,32.6663248079033,0,TRUE,0.438415215952485,7.16078690531366e-14,0.128947273385065,TRUE,"sL1",1,"sparse",0.1,1
208,30.3475708007019,0.000242890036844301,0.000121966295929876,0.00101300396967371,0.00101300396967371,32.6662036127426,32.6662036127426,0,TRUE,0.43500648083316,5.90897588906854e-14,0.128885501148284,TRUE,"sL1",1,"sparse",0.1,1
209,30.3473279106651,0.000238762517739133,0.000119892935900015,0.00100249307359677,0.00100249307359677,32.666083948492,32.666083948492,0,TRUE,0.431626185078158,1.01309059593548e-13,0.12882495033519,TRUE,"sL1",1,"sparse",0.1,1
210,30.3470891481473,0.000234710652286196,0.000117857617759309,0.000992100200468561,0.000992100200468561,32.6659658106397,32.6659658106397,0,TRUE,0.428273973018473,1.35609027803324e-13,0.128765585515532,TRUE,"sL1",1,"sparse",0.1,1
211,30.346854437495,0.00023073276359753,0.000115859496200046,0.00098182322327296,0.00098182322327296,32.6658491941117,32.6658491941117,0,TRUE,0.424949498185821,8.17227766985309e-14,0.128707372491224,TRUE,"sL1",1,"sparse",0.1,1
212,30.3466237047314,0.000226827227606918,0.000113897752634674,0.000971660111618818,0.000971660111618818,32.6657340932896,32.6657340932896,0,TRUE,0.421652422982524,8.09928804742777e-14,0.128650278252551,TRUE,"sL1",1,"sparse",0.1,1
213,30.3463968775038,0.000222992470643391,0.000111971593978654,0.000961608925578349,0.000961608925578349,32.6656205020283,32.6656205020283,0,TRUE,0.418382418362436,6.52107525259855e-14,0.128594270935846,TRUE,"sL1",1,"sparse",0.1,1
214,30.3461738850332,0.000219226967196562,0.000110080251501052,0.000951667809891279,0.000951667809891279,32.6655084136745,32.6655084136745,0,TRUE,0.41513916352276,5.47831611268803e-14,0.128539319782605,TRUE,"sL1",1,"sparse",0.1,1
215,30.345954658066,0.000215529237749479,0.000108222979738895,0.000941834988515562,0.000941834988515562,32.6653978210855,32.6653978210855,0,TRUE,0.411922345606359,7.12828933270808e-14,0.128485395099983,TRUE,"sL1",1,"sparse",0.1,1
216,30.3457391288283,0.000211897846778442,0.00010639905547134,0.000932108759515108,0.000932108759515108,32.6652887166481,32.6652887166481,0,TRUE,0.408731659414224,6.30947159792454e-14,0.128432468222643,TRUE,"sL1",1,"sparse",0.1,1
217,30.3455272309815,0.000208331400838091,0.000104607776750461,0.000922487490255366,0.000922487490255366,32.6651810922977,32.6651810922977,0,TRUE,0.40556680712836,1.11209292158974e-13,0.128380511475899,TRUE,"sL1",1,"sparse",0.1,1
218,30.3453188995806,0.000204828546735314,0.000102848461984891,0.000912969612900865,0.000912969612900865,32.6650749395378,32.6650749395378,0,TRUE,0.402427498044186,9.01821577164735e-14,0.128329498140139,TRUE,"sL1",1,"sparse",0.1,1
219,30.3451140710339,0.000201387969845257,0.000101120449073673,0.000903553620194784,0.000903553620194784,32.6649702494586,32.6649702494586,0,TRUE,0.399313448312667,1.18213659371231e-13,0.128279402416455,TRUE,"sL1",1,"sparse",0.1,1
220,30.3449126830641,0.000198008392480631,9.94230945871862e-05,0.000894238061503976,0.000894238061503976,32.6648670127566,32.6648670127566,0,TRUE,0.39622438069183,1.69298350854433e-13,0.128230199393474,TRUE,"sL1",1,"sparse",0.1,1
221,30.3447146746716,0.000194688572367596,9.77557729917637e-05,0.000885021539117224,0.000885021539117224,32.6647652197535,32.6647652197535,0,TRUE,0.393160024307161,6.75010099760904e-14,0.128181865015333,TRUE,"sL1",1,"sparse",0.1,1
222,30.3445199860992,0.000191427301206915,9.61178759168523e-05,0.000875902704784971,0.000875902704784971,32.664664860415,32.664664860415,0,TRUE,0.390120114421012,6.73037790320983e-14,0.128134376050762,TRUE,"sL1",1,"sparse",0.1,1
223,30.344328558798,0.000188223403295495,9.45088114605501e-05,0.000866880256478695,0.000866880256478695,32.6645659243695,32.6645659243695,0,TRUE,0.38710439221047,6.30038695545211e-14,0.128087710063257,TRUE,"sL1",1,"sparse",0.1,1
224,30.3441403353947,0.000185075734226103,9.29280035323529e-05,0.000857952935370606,0.000857952935370606,32.6644684009264,32.6644684009264,0,TRUE,0.384112604553455,7.04512053542995e-14,0.128041845382282,TRUE,"sL1",1,"sparse",0.1,1
225,30.3439552596605,0.000181983179661671,9.13748912306973e-05,0.000849119523005332,0.000849119523005332,32.6643722790943,32.6643722790943,0,TRUE,0.381144503823124,1.45302557031212e-13,0.127996761075493,TRUE,"sL1",1,"sparse",0.1,1
226,30.3437732764808,0.000178944654198432,8.98489282527588e-05,0.000840378838668389,0.000840378838668389,32.6642775475986,32.6642775475986,0,TRUE,0.378199847689739,5.70605186420771e-14,0.127952436921935,TRUE,"sL1",1,"sparse",0.1,1
227,30.3435943318266,0.000175959100197076,8.83495823354332e-05,0.000831729736924247,0.000831729736924247,32.6641841948994,32.6641841948994,0,TRUE,0.375278398930409,1.60280211136687e-13,0.127908853386178,TRUE,"sL1",1,"sparse",0.1,1
228,30.3434183727264,0.000173025486827072,8.68763347247066e-05,0.000823171105330899,0.000823171105330899,32.6640922092082,32.6640922092082,0,TRUE,0.372379925245831,2.35844895538956e-13,0.127865991593381,TRUE,"sL1",1,"sparse",0.1,1
229,30.3432453472396,0.000170142808972429,8.54286796728806e-05,0.000814701862302395,0.000814701862302395,32.6640015785047,32.6640015785047,0,TRUE,0.369504199084394,4.9961168466971e-14,0.127823833305232,TRUE,"sL1",1,"sparse",0.1,1
230,30.3430752044306,0.000167310086382599,8.40061239605869e-05,0.000806320955126133,0.000806320955126133,32.6639122905531,32.6639122905531,0,TRUE,0.36665099747282,1.04604661312627e-13,0.127782360896743,TRUE,"sL1",1,"sparse",0.1,1
231,30.3429078943442,0.000164526362709694,8.26081864436305e-05,0.000798027358112415,0.000798027358112415,32.6638243329182,32.6638243329182,0,TRUE,0.363820101853705,1.41609527567187e-13,0.127741557333882,TRUE,"sL1",1,"sparse",0.1,1
232,30.3427433679815,0.000161790704702014,8.12343976222849e-05,0.000789820070881211,0.000789820070881211,32.6637376929804,32.6637376929804,0,TRUE,0.36101129792916,9.07136495677558e-14,0.127701406151991,TRUE,"sL1",1,"sparse",0.1,1
233,30.3425815772768,0.000159102201347849,7.98842992315316e-05,0.000781698116761944,0.000781698116761944,32.6636523579515,32.6636523579515,0,TRUE,0.358224375510745,8.04886250077944e-14,0.127661891434995,TRUE,"sL1",1,"sparse",0.1,1
234,30.3424224750755,0.000156459963179145,7.85574438522041e-05,0.000773660541317277,0.000773660541317277,32.6635683148883,32.6635683148883,0,TRUE,0.355459128375262,1.6318094015868e-13,0.127622997795343,TRUE,"sL1",1,"sparse",0.1,1
235,30.3422660151123,0.000153863121454378,7.72533945405349e-05,0.000765706410963878,0.000765706410963878,32.6634855507079,32.6634855507079,0,TRUE,0.352715354126339,6.91304206266616e-14,0.127584710354682,TRUE,"sL1",1,"sparse",0.1,1
236,30.3421121519908,0.000151310827529727,7.59717244754771e-05,0.000757834811700679,0.000757834811700679,32.6634040522003,32.6634040522003,0,TRUE,0.349992854061402,6.84542527937987e-14,0.127547014725224,TRUE,"sL1",1,"sparse",0.1,1
237,30.3419608411633,0.000148802252166291,7.47120166233543e-05,0.000750044847927181,0.000750044847927181,32.6633238060426,32.6633238060426,0,TRUE,0.347291433044079,9.58999002242395e-14,0.127509896991792,TRUE,"sL1",1,"sparse",0.1,1
238,30.3418120389112,0.000146336584894158,7.34738634179566e-05,0.000742335641348873,0.000742335641348873,32.663244798811,32.663244798811,0,TRUE,0.344610899381625,8.07622989698525e-14,0.127473343694513,TRUE,"sL1",1,"sparse",0.1,1
239,30.3416657023263,0.000143913033433307,7.22568664555684e-05,0.000734706329965401,0.000734706329965401,32.6631670169937,32.6631670169937,0,TRUE,0.341951064707292,7.27684172830946e-14,0.127437341812144,TRUE,"sL1",1,"sparse",0.1,1
240,30.3415217892928,0.000141530823100311,7.10606362043654e-05,0.00072715606713333,0.00072715606713333,32.6630904470028,32.6630904470028,0,TRUE,0.339311743867424,1.63902275595546e-13,0.127401878746008,TRUE,"sL1",1,"sparse",0.1,1
241,30.3413802584697,0.00013918919624345,6.9884791726932e-05,0.000719684020702583,0.000719684020702583,32.6630150751855,32.6630150751855,0,TRUE,0.336692754813068,8.09857613739134e-14,0.127366942304508,TRUE,"sL1",1,"sparse",0.1,1
242,30.3412410692735,0.000136887411780862,6.87289604150563e-05,0.000712289372214896,0.000712289372214896,32.6629408878353,32.6629408878353,0,TRUE,0.334093918496039,8.35834644660743e-14,0.127332520688223,TRUE,"sL1",1,"sparse",0.1,1
243,30.3411041818617,0.000134624744617895,6.75927777369844e-05,0.000704971316168124,0.000704971316168124,32.6628678712026,32.6628678712026,0,TRUE,0.331515058769134,6.12012274245023e-14,0.127298602475534,TRUE,"sL1",1,"sparse",0.1,1
244,30.3409695571171,0.00013240048522789,6.6475886995154e-05,0.00069772905933288,0.00069772905933288,32.6627960115049,32.6627960115049,0,TRUE,0.32895600229041,1.7691248172484e-13,0.127265176608793,TRUE,"sL1",1,"sparse",0.1,1
245,30.3408371566319,0.000130213939183221,6.53779390950358e-05,0.000690561820128844,0.000690561820128844,32.6627252949365,32.6627252949365,0,TRUE,0.326416578431323,1.75600783741611e-13,0.127232232380992,TRUE,"sL1",1,"sparse",0.1,1
246,30.3407069426927,0.000128064426696994,6.42985923233965e-05,0.000683468828042851,0.000683468828042851,32.6626557076779,32.6626557076779,0,TRUE,0.323896619188547,9.1670290088386e-14,0.127199759422929,TRUE,"sL1",1,"sparse",0.1,1
247,30.340578878266,0.000125951282221592,6.32375121363193e-05,0.000676449323099402,0.000676449323099402,32.6625872359048,32.6625872359048,0,TRUE,0.321395959099568,8.73634538980654e-14,0.127167747690848,TRUE,"sL1",1,"sparse",0.1,1
248,30.3404529269838,0.00012387385403656,6.21943709563162e-05,0.00066950255537215,0.00066950255537215,32.6625198657967,32.6625198657967,0,TRUE,0.318914435161483,5.92205945936331e-14,0.127136187454534,TRUE,"sL1",1,"sparse",0.1,1
249,30.3403290531297,0.000121831503872016,6.1168847977058e-05,0.000662627784530145,0.000662627784530145,32.6624535835449,32.6624535835449,0,TRUE,0.316451886753254,1.43361720319232e-13,0.127105069285854,TRUE,"sL1",1,"sparse",0.1,1
250,30.3402072216258,0.000119823606553382,6.01606289769963e-05,0.000655824279428639,0.000655824279428639,32.6623883753603,32.6623883753603,0,TRUE,0.314008155561014,7.05883205887782e-14,0.127074384047719,TRUE,"sL1",1,"sparse",0.1,1
251,30.3400873980193,0.000117849549585713,5.91694061398268e-05,0.000649091317728079,0.000649091317728079,32.6623242274813,32.6623242274813,0,TRUE,0.311583085506575,1.12537744016236e-13,0.127044122883465,TRUE,"sL1",1,"sparse",0.1,1
252,30.3399695484697,0.000115908732905012,5.81948778823908e-05,0.000642428185543705,0.000642428185543705,32.6622611261801,32.6622611261801,0,TRUE,0.309176522678708,1.50584602528722e-13,0.12701427720662,TRUE,"sL1",1,"sparse",0.1,1
253,30.3398536397368,0.000114000568462558,5.72367486891918e-05,0.000635834177131208,0.000635834177131208,32.6621990577701,32.6621990577701,0,TRUE,0.306788315267179,7.47425359572998e-14,0.126984838691059,TRUE,"sL1",1,"sparse",0.1,1
254,30.3397396391683,0.000112124479958453,5.62947289534894e-05,0.000629308594589336,0.000629308594589336,32.6621380086121,32.6621380086121,0,TRUE,0.304418313499715,6.13503793000472e-14,0.126955799261528,TRUE,"sL1",1,"sparse",0.1,1
255,30.3396275146884,0.000110279902550303,5.5368534824116e-05,0.000622850747594959,0.000622850747594959,32.66207796512,32.66207796512,0,TRUE,0.302066369581258,5.24129375492252e-14,0.12692715108452,TRUE,"sL1",1,"sparse",0.1,1
256,30.3395172347858,0.000108466282512154,5.44578880584804e-05,0.000616459953157725,0.000616459953157725,32.6620189137673,32.6620189137673,0,TRUE,0.299732337635821,1.01471739190693e-13,0.126898886559495,TRUE,"sL1",1,"sparse",0.1,1
257,30.3394087685033,0.000106683076985803,5.35625158805428e-05,0.000610135535394226,0.000610135535394226,32.6619608410916,32.6619608410916,0,TRUE,0.297416073650749,1.48010284461005e-13,0.12687099831043,TRUE,"sL1",1,"sparse",0.1,1
258,30.3393020854263,0.000104929753725003,5.26821508442692e-05,0.000603876825323632,0.000603876825323632,32.6619037337007,32.6619037337007,0,TRUE,0.2951174354231,6.41659660806101e-14,0.126843479177681,TRUE,"sL1",1,"sparse",0.1,1
259,30.3391971556726,0.000103205790800587,5.1816530702119e-05,0.00059768316068189,0.00059768316068189,32.6618475782766,32.6618475782766,0,TRUE,0.292836282508344,9.65949089399369e-14,0.126816322210164,TRUE,"sL1",1,"sparse",0.1,1
260,30.3390939498818,0.000101510676355332,5.09653982777149e-05,0.00059155388574681,0.00059155388574681,32.6617923615807,32.6617923615807,0,TRUE,0.290572476171061,1.39183088374738e-13,0.126789520657816,TRUE,"sL1",1,"sparse",0.1,1
261,30.3389924392054,9.98439083801372e-05,5.01285013433897e-05,0.000585488351186145,0.000585488351186145,32.6617380704578,32.6617380704578,0,TRUE,0.288325879337583,1.57139306343907e-13,0.12676306796435,TRUE,"sL1",1,"sparse",0.1,1
262,30.3388925952971,9.82049944724395e-05,4.93055925019471e-05,0.000579485913910744,0.000579485913910744,32.66168469184,32.66168469184,0,TRUE,0.286096356550748,8.50251635423404e-14,0.126736957760283,TRUE,"sL1",1,"sparse",0.1,1
263,30.3387943903026,9.65934516017342e-05,4.8496429072023e-05,0.000573545936947634,0.000573545936947634,32.661632212751,32.661632212751,0,TRUE,0.283883773926132,9.62063271113857e-14,0.12671118385622,TRUE,"sL1",1,"sparse",0.1,1
264,30.338697796851,9.50088058786491e-05,4.77007729777706e-05,0.000567667789315969,0.000567667789315969,32.6615806203091,32.6615806203091,0,TRUE,0.281687999110485,8.82377678936685e-14,0.126685740236404,TRUE,"sL1",1,"sparse",0.1,1
265,30.3386027880451,9.34505923808615e-05,4.69183906419498e-05,0.000561850845924595,0.000561850845924595,32.6615299017306,32.6615299017306,0,TRUE,0.279508901241376,1.11238199420294e-13,0.126660621052497,TRUE,"sL1",1,"sparse",0.1,1
266,30.3385093374527,9.19183549079605e-05,4.61490528824898e-05,0.000556094487467474,0.000556094487467474,32.6614800443334,32.6614800443334,0,TRUE,0.277346350908784,1.27677703573099e-13,0.12663582061761,TRUE,"sL1",1,"sparse",0.1,1
267,30.3384174190978,9.04116458109172e-05,4.53925348123127e-05,0.000550398100334609,0.000550398100334609,32.661431035539,32.661431035539,0,TRUE,0.275200220118095,1.14905288376884e-13,0.126611333400548,TRUE,"sL1",1,"sparse",0.1,1
268,30.338327007452,8.89300257931325e-05,4.46486157426781e-05,0.000544761076529678,0.000544761076529678,32.6613828628761,32.6613828628761,0,TRUE,0.273070382254537,1.3442804216355e-13,0.126587154020279,TRUE,"sL1",1,"sparse",0.1,1
269,30.3382380774262,8.7473063700827e-05,4.39170790889151e-05,0.000539182813591326,0.000539182813591326,32.6613355139822,32.6613355139822,0,TRUE,0.270956712049157,8.78250334610933e-14,0.126563277240614,TRUE,"sL1",1,"sparse",0.1,1
270,30.3381506043625,8.60403363667217e-05,4.31977122797591e-05,0.000533662714526945,0.000533662714526945,32.6612889766065,32.6612889766065,0,TRUE,0.268859085545898,1.16229175840295e-13,0.126539697965086,TRUE,"sL1",1,"sparse",0.1,1
271,30.3380645640262,8.46314284643768e-05,4.24903066688015e-05,0.000528200187744074,0.000528200187744074,32.6612432386117,32.6612432386117,0,TRUE,0.266777380070347,7.18345472947842e-14,0.126516411232026,TRUE,"sL1",1,"sparse",0.1,1
272,30.3379799325977,8.32459322488432e-05,4.17946574491593e-05,0.000522794646995442,0.000522794646995442,32.6611982879757,32.6611982879757,0,TRUE,0.264711474199297,1.09296025153997e-13,0.126493412209823,TRUE,"sL1",1,"sparse",0.1,1
273,30.3378966866654,8.18834474891617e-05,4.1110563570174e-05,0.000517445511321101,0.000517445511321101,32.6611541127939,32.6611541127939,0,TRUE,0.262661247731824,8.48858876133839e-14,0.126470696192369,TRUE,"sL1",1,"sparse",0.1,1
274,30.337814803218,8.05435812374355e-05,4.0437827656768e-05,0.000512152205000737,0.000512152205000737,32.6611107012804,32.6611107012804,0,TRUE,0.260626581661314,6.81359248149398e-14,0.126448258594672,TRUE,"sL1",1,"sparse",0.1,1
275,30.3377342596367,7.92259477293555e-05,3.97762559312376e-05,0.000506914157504247,0.000506914157504247,32.6610680417691,32.6610680417691,0,TRUE,0.258607358148672,5.0592545013571e-14,0.126426094948644,TRUE,"sL1",1,"sparse",0.1,1
276,30.337655033689,7.79301681852473e-05,3.91256581369642e-05,0.000501730803449569,0.000501730803449569,32.6610261227159,32.6610261227159,0,TRUE,0.256603460496523,1.65015665212434e-13,0.126404200899039,TRUE,"sL1",1,"sparse",0.1,1
277,30.3375771035208,7.66558706786213e-05,3.84858474646475e-05,0.000496601582562674,0.000496601582562674,32.6609849326987,32.6609849326987,0,TRUE,0.254614773124346,1.17127788245799e-13,0.126382572199551,TRUE,"sL1",1,"sparse",0.1,1
278,30.3375004476501,7.54026900224858e-05,3.78566404800503e-05,0.000491525939638183,0.000491525939638183,32.6609444604194,32.6609444604194,0,TRUE,0.252641181544697,1.03849383003125e-13,0.126361204709066,TRUE,"sL1",1,"sparse",0.1,1
279,30.3374250449601,7.41702675810529e-05,3.72378570543063e-05,0.000486503324502235,0.000486503324502235,32.6609046947039,32.6609046947039,0,TRUE,0.250682572340307,7.24123131051311e-14,0.126340094388045,TRUE,"sL1",1,"sparse",0.1,1
280,30.3373508746925,7.29582511773685e-05,3.66293202957584e-05,0.000481533191981316,0.000481533191981316,32.6608656245036,32.6608656245036,0,TRUE,0.2487388331419,1.82359052673074e-13,0.126319237295053,TRUE,"sL1",1,"sparse",0.1,1
281,30.3372779164413,7.17662949263342e-05,3.60308564835756e-05,0.000476615001867475,0.000476615001867475,32.6608272388954,32.6608272388954,0,TRUE,0.246809852607057,9.09596513831155e-14,0.126298629583422,TRUE,"sL1",1,"sparse",0.1,1
282,30.3372061501464,7.05940591458898e-05,3.54422950034401e-05,0.000471748218888301,0.000471748218888301,32.6607895270825,32.6607895270825,0,TRUE,0.244895520399777,7.17518000711307e-14,0.12627826749803,TRUE,"sL1",1,"sparse",0.1,1
283,30.3371355560873,6.94412101793773e-05,3.48634682845599e-05,0.000466932312676322,0.000466932312676322,32.6607524783949,32.6607524783949,0,TRUE,0.242995727170782,6.72515984347046e-14,0.126258147372215,TRUE,"sL1",1,"sparse",0.1,1
284,30.3370661148771,6.8307420338698e-05,3.42942117385404e-05,0.00046216675774134,0.00046216675774134,32.6607160822894,32.6607160822894,0,TRUE,0.241110364538601,1.42693425066221e-13,0.1262382656248,TRUE,"sL1",1,"sparse",0.1,1
285,30.3369978074568,6.71923677266761e-05,3.37343636997042e-05,0.000457451033441663,0.000457451033441663,32.66068032835,32.66068032835,0,TRUE,0.239239325071322,9.02609577458836e-14,0.126218618757231,TRUE,"sL1",1,"sparse",0.1,1
286,30.336930615089,6.60957361588999e-05,3.31837653669571e-05,0.000452784623956332,0.000452784623956332,32.6606452062879,32.6606452062879,0,TRUE,0.237382502269063,7.02027200544839e-14,0.12619920335083,TRUE,"sL1",1,"sparse",0.1,1
287,30.3368645193529,6.50172150322703e-05,3.2642260747051e-05,0.000448167018259894,0.000448167018259894,32.6606107059417,32.6606107059417,0,TRUE,0.235539790547029,1.19915983793054e-13,0.126180016064138,TRUE,"sL1",1,"sparse",0.1,1
288,30.3367995021378,6.39564992290786e-05,3.21096965994051e-05,0.000443597710093763,0.000443597710093763,32.660576817277,32.660576817277,0,TRUE,0.233711085219267,2.14264880511647e-13,0.12616105363038,TRUE,"sL1",1,"sparse",0.1,1
289,30.3367355456386,6.29132889891082e-05,3.15859223821083e-05,0.000439076197941849,0.000439076197941849,32.6605435303867,32.6605435303867,0,TRUE,0.231896282482857,1.17954870796204e-13,0.126142312855006,TRUE,"sL1",1,"sparse",0.1,1
290,30.3366726323496,6.18872898385803e-05,3.10707901992602e-05,0.000434601985005711,0.000434601985005711,32.6605108354904,32.6605108354904,0,TRUE,0.230095279402815,1.10739604865674e-13,0.126123790613337,TRUE,"sL1",1,"sparse",0.1,1
291,30.3366107450598,6.08782124444929e-05,3.05641547496545e-05,0.000430174579175401,0.000430174579175401,32.6604787229343,32.6604787229343,0,TRUE,0.228307973897514,6.72735662733395e-14,0.126105483848299,TRUE,"sL1",1,"sparse",0.1,1
292,30.3365498668473,5.98857725577773e-05,3.00658732766713e-05,0.000425793493007712,0.000425793493007712,32.6604471831908,32.6604471831908,0,TRUE,0.226534264724531,4.46966174567507e-14,0.126087389568239,TRUE,"sL1",1,"sparse",0.1,1
293,30.3364899810748,5.89096908854003e-05,2.95758055192271e-05,0.000421458243697224,0.000421458243697224,32.660416206858,32.660416206858,0,TRUE,0.224774051467113,1.25333094085142e-13,0.126069504844826,TRUE,"sL1",1,"sparse",0.1,1
294,30.3364310713839,5.79496930122048e-05,2.90938136640296e-05,0.000417168353051722,0.000417168353051722,32.6603857846594,32.6603857846594,0,TRUE,0.22302723452105,1.25001868817636e-13,0.126051826811032,TRUE,"sL1",1,"sparse",0.1,1
295,30.3363731216909,5.70055092836697e-05,2.86197622988659e-05,0.000412923347467314,0.000412923347467314,32.6603559074433,32.6603559074433,0,TRUE,0.221293715081922,1.70252636097842e-13,0.126034352659188,TRUE,"sL1",1,"sparse",0.1,1
296,30.3363161161816,5.6076874773936e-05,2.81535183669476e-05,0.00040872275790073,0.00040872275790073,32.6603265661821,32.6603265661821,0,TRUE,0.219573395132979,7.61135473456322e-14,0.126017079639111,TRUE,"sL1",1,"sparse",0.1,1
297,30.3362600393068,5.51635291081709e-05,2.76949511223842e-05,0.000404566119843661,0.000404566119843661,32.6602977519716,32.6602977519716,0,TRUE,0.217866177433279,5.65126863719036e-14,0.126000005056309,TRUE,"sL1",1,"sparse",0.1,1
298,30.3362048757777,5.42652164661206e-05,2.72439320864421e-05,0.00040045297329585,0.00040045297329585,32.6602694560309,32.6602694560309,0,TRUE,0.216171965506259,1.31414027580506e-13,0.125983126270245,TRUE,"sL1",1,"sparse",0.1,1
299,30.3361506105612,5.33816854257907e-05,2.68003350051312e-05,0.000396382862738503,0.000396382862738503,32.6602416697007,32.6602416697007,0,TRUE,0.214490663628716,1.00719515618911e-13,0.125966440692672,TRUE,"sL1",1,"sparse",0.1,1
300,30.3360972288758,5.25126889243666e-05,2.63640358074121e-05,0.000392355337107768,0.000392355337107768,32.6602143844434,32.6602143844434,0,TRUE,0.212822176820117,1.00534219573991e-13,0.125949945786029,TRUE,"sL1",1,"sparse",0.1,1
301,30.3360447161869,5.16579841693954e-05,2.59349125644766e-05,0.000388369949765776,0.000388369949765776,32.6601875918419,32.6601875918419,0,TRUE,0.211166410832356,1.22374288104453e-13,0.125933639061893,TRUE,"sL1",1,"sparse",0.1,1
302,30.3359930582027,5.08173325357575e-05,2.55128454499659e-05,0.000384426258473695,0.000384426258473695,32.6601612835987,32.6601612835987,0,TRUE,0.209523272139702,7.03876778775809e-14,0.125917518079497,TRUE,"sL1",1,"sparse",0.1,1
303,30.3359422408702,4.99904995194811e-05,2.5097716700914e-05,0.000380523825364172,0.000380523825364172,32.6601354515353,32.6601354515353,0,TRUE,0.207892667929166,7.59064503532826e-14,0.125901580444295,TRUE,"sL1",1,"sparse",0.1,1
304,30.3358922503707,4.91772546453717e-05,2.46894105796871e-05,0.000376662216912019,0.000376662216912019,32.6601100875909,32.6601100875909,0,TRUE,0.206274506091158,1.06269444745415e-13,0.125885823806588,TRUE,"sL1",1,"sparse",0.1,1
305,30.335843073116,4.83773713995106e-05,2.4287813336583e-05,0.000372841003905589,0.000372841003905589,32.6600851838218,32.6600851838218,0,TRUE,0.204668695210427,7.55843857008634e-14,0.125870245860195,TRUE,"sL1",1,"sparse",0.1,1
306,30.3357946957446,4.75906271404369e-05,2.38928131733712e-05,0.000369059761418449,0.000369059761418449,32.6600607324004,32.6600607324004,0,TRUE,0.203075144557282,1.33325833697381e-13,0.125854844341177,TRUE,"sL1",1,"sparse",0.1,1
307,30.3357471051175,4.68168030565153e-05,2.35043002075519e-05,0.000365318068779184,0.000365318068779184,32.6600367256141,32.6600367256141,0,TRUE,0.201493764079134,1.16234067022358e-13,0.125839617026605,TRUE,"sL1",1,"sparse",0.1,1
308,30.3357002883144,4.6055684059354e-05,2.31221664373091e-05,0.000361615509542086,0.000361615509542086,32.6600131558642,32.6600131558642,0,TRUE,0.199924464392222,6.91869880405702e-14,0.125824561733379,TRUE,"sL1",1,"sparse",0.1,1
309,30.3356542326304,4.5307058766042e-05,2.27463057073577e-05,0.000357951671457021,0.000357951671457021,32.6599900156651,32.6599900156651,0,TRUE,0.198367156773644,1.09241298954532e-13,0.125809676317084,TRUE,"sL1",1,"sparse",0.1,1
310,30.3356089255716,4.45707193712508e-05,2.23766136752242e-05,0.000354326146439565,0.000354326146439565,32.6599672976432,32.6599672976432,0,TRUE,0.19682175315356,8.73703271680086e-14,0.125794958670894,TRUE,"sL1",1,"sparse",0.1,1
311,30.3355643548522,4.38464616436818e-05,2.20129877786391e-05,0.00035073853053995,0.00035073853053995,32.6599449945355,32.6599449945355,0,TRUE,0.19528816610779,2.25019271945955e-13,0.125780406724513,TRUE,"sL1",1,"sparse",0.1,1
312,30.3355205083906,4.31340848017214e-05,2.16553272030819e-05,0.000347188423911437,0.000347188423911437,32.6599230991891,32.6599230991891,0,TRUE,0.1937663088504,8.83341754855749e-14,0.125766018443154,TRUE,"sL1",1,"sparse",0.1,1
313,30.3354773743058,4.24333915098885e-05,2.13035328505339e-05,0.000343675430782322,0.000343675430782322,32.6599016045597,32.6599016045597,0,TRUE,0.192256095226648,1.27361709979271e-13,0.125751791826558,TRUE,"sL1",1,"sparse",0.1,1
314,30.3354349409143,4.1744187765147e-05,2.09575073084424e-05,0.000340199159419971,0.000340199159419971,32.6598805037104,32.6598805037104,0,TRUE,0.190757439706162,9.84914999912066e-14,0.125737724908047,TRUE,"sL1",1,"sparse",0.1,1
315,30.3353931967265,4.10662828684849e-05,2.06171548194776e-05,0.000336759222103777,0.000336759222103777,32.6598597898109,32.6598597898109,0,TRUE,0.189270257376143,6.39502700514605e-14,0.125723815753613,TRUE,"sL1",1,"sparse",0.1,1
316,30.3353521304436,4.03994893716231e-05,2.02823812520034e-05,0.000333355235090099,0.000333355235090099,32.6598394561362,32.6598394561362,0,TRUE,0.187794463934926,1.24093689258569e-13,0.125710062461036,TRUE,"sL1",1,"sparse",0.1,1
317,30.3353117309543,3.97436229775394e-05,1.99530940709442e-05,0.000329986818582882,0.000329986818582882,32.6598194960655,32.6598194960655,0,TRUE,0.186329975685664,6.69844068228954e-14,0.125696463159041,TRUE,"sL1",1,"sparse",0.1,1
318,30.3352719873313,3.90985025369162e-05,1.96292023093412e-05,0.00032665359669905,0.00032665359669905,32.6597999030809,32.6597999030809,0,TRUE,0.184876709530151,7.33927239686211e-14,0.125683016006477,TRUE,"sL1",1,"sparse",0.1,1
319,30.3352328888288,3.84639499451112e-05,1.93106165404823e-05,0.000323355197437741,0.000323355197437741,32.6597806707665,32.6597806707665,0,TRUE,0.183434582962808,6.91297074218275e-14,0.125669719191532,TRUE,"sL1",1,"sparse",0.1,1
320,30.3351944248788,3.78397901386052e-05,1.89972488505321e-05,0.00032009125264812,0.00032009125264812,32.659761792807,32.659761792807,0,TRUE,0.182003514064868,4.18155329953508e-14,0.125656570930974,TRUE,"sL1",1,"sparse",0.1,1
321,30.3351565850887,3.72258509706569e-05,1.86890128117539e-05,0.000316861397995648,0.000316861397995648,32.6597432629867,32.6597432629867,0,TRUE,0.180583421498742,1.15148813687613e-13,0.125643569469414,TRUE,"sL1",1,"sparse",0.1,1
322,30.3351193592377,3.66219632468301e-05,1.83858234562468e-05,0.000313665272930807,0.000313665272930807,32.6597250751882,32.6597250751882,0,TRUE,0.179174224502388,1.88015793600736e-13,0.125630713078608,TRUE,"sL1",1,"sparse",0.1,1
323,30.3350827372745,3.60279606006486e-05,1.80875972500698e-05,0.000310502520655069,0.000310502520655069,32.6597072233915,32.6597072233915,0,TRUE,0.177775842883978,7.82239938349299e-14,0.125618000056768,TRUE,"sL1",1,"sparse",0.1,1
324,30.3350467093139,3.54436794722801e-05,1.77942520681395e-05,0.000307372788087853,0.000307372788087853,32.6596897016723,32.6596897016723,0,TRUE,0.17638819701665,5.21665397317058e-14,0.125605428727908,TRUE,"sL1",1,"sparse",0.1,1
325,30.3350112656344,3.48689590623508e-05,1.75057071693686e-05,0.000304275725836138,0.000304275725836138,32.6596725042013,32.6596725042013,0,TRUE,0.175011207833275,1.54039733126301e-13,0.125592997441209,TRUE,"sL1",1,"sparse",0.1,1
326,30.3349763966753,3.43036412893127e-05,1.72218831723804e-05,0.000301210988158424,0.000301210988158424,32.659655625243,32.659655625243,0,TRUE,0.173644796821568,9.19806506457152e-14,0.12558070457041,TRUE,"sL1",1,"sparse",0.1,1
327,30.334942093034,3.37475707148371e-05,1.69427020316653e-05,0.000298178232933623,0.000298178232933623,32.6596390591543,32.6596390591543,0,TRUE,0.17228888601906,9.42402507702215e-14,0.125568548513211,TRUE,"sL1",1,"sparse",0.1,1
328,30.3349083454633,3.32005945082869e-05,1.6668087014262e-05,0.000295177121627332,0.000295177121627332,32.6596228003832,32.6596228003832,0,TRUE,0.170943398008448,1.04364621691189e-13,0.125556527690709,TRUE,"sL1",1,"sparse",0.1,1
329,30.3348751448688,3.26625624467169e-05,1.63979626767868e-05,0.000292207319258697,0.000292207319258697,32.6596068434683,32.6596068434683,0,TRUE,0.169608255912834,9.53207386436277e-14,0.125544640546842,TRUE,"sL1",1,"sparse",0.1,1
330,30.3348424823064,3.2133326776318e-05,1.61322548429511e-05,0.00028926849436951,0.00028926849436951,32.6595911830367,32.6595911830367,0,TRUE,0.168283383391115,8.9973557198576e-14,0.125532885547863,TRUE,"sL1",1,"sparse",0.1,1
331,30.3348103489796,3.16127422621548e-05,1.5870890581527e-05,0.000286360318987427,0.000286360318987427,32.6595758138038,32.6595758138038,0,TRUE,0.166968704633698,5.9458611617068e-14,0.125521261181819,TRUE,"sL1",1,"sparse",0.1,1
332,30.3347787362373,3.1100666092243e-05,1.5613798184683e-05,0.000283482468596478,0.000283482468596478,32.6595607305713,32.6595607305713,0,TRUE,0.165664144357909,1.20408985094814e-13,0.125509765958063,TRUE,"sL1",1,"sparse",0.1,1
333,30.3347476355712,3.05969578455745e-05,1.5360907146726e-05,0.000280634622102809,0.000280634622102809,32.6595459282266,32.6595459282266,0,TRUE,0.164369627803825,1.06578721364518e-13,0.125498398406769,TRUE,"sL1",1,"sparse",0.1,1
334,30.3347170386134,3.01014794530374e-05,1.51121481433253e-05,0.000277816461801986,0.000277816461801986,32.6595314017414,32.6595314017414,0,TRUE,0.163085080730092,7.4158216624877e-14,0.12548715707847,TRUE,"sL1",1,"sparse",0.1,1
335,30.3346869371339,2.96140951689949e-05,1.48674530109734e-05,0.000275027673346614,0.000275027673346614,32.6595171461707,32.6595171461707,0,TRUE,0.161810429409739,1.08831200524221e-13,0.125476040543611,TRUE,"sL1",1,"sparse",0.1,1
336,30.3346573230388,2.91346715002305e-05,1.4626754727006e-05,0.000272267945713765,0.000272267945713765,32.6595031566514,32.6595031566514,0,TRUE,0.160545600626229,6.54453609618555e-14,0.125465047392117,TRUE,"sL1",1,"sparse",0.1,1
337,30.3346281883673,2.86630772095009e-05,1.43899873898646e-05,0.000269536971171784,0.000269536971171784,32.6594894284015,32.6594894284015,0,TRUE,0.159290521669504,1.3583572169633e-13,0.125454176232971,TRUE,"sL1",1,"sparse",0.1,1
338,30.3345995252901,2.81991832231654e-05,1.4157086199768e-05,0.000266834445248311,0.000266834445248311,32.6594759567188,32.6594759567188,0,TRUE,0.158045120332051,5.5088283899355e-14,0.125443425693815,TRUE,"sL1",1,"sparse",0.1,1
339,30.3345713261068,2.77428626631604e-05,1.39279874397534e-05,0.000264160066700078,0.000264160066700078,32.6594627369798,32.6594627369798,0,TRUE,0.15680932490516,6.77733577989906e-14,0.125432794420551,TRUE,"sL1",1,"sparse",0.1,1
340,30.3345435832442,2.72939907297598e-05,1.37026284570163e-05,0.000261513537475828,0.000261513537475828,32.6594497646386,32.6594497646386,0,TRUE,0.1555830641752,6.45284955482632e-14,0.125422281076969,TRUE,"sL1",1,"sparse",0.1,1
341,30.3345162892534,2.68524447442076e-05,1.3480947644704e-05,0.000258894562689919,0.000258894562689919,32.6594370352257,32.6594370352257,0,TRUE,0.154366267419916,1.30790614706867e-13,0.125411884344378,TRUE,"sL1",1,"sparse",0.1,1
342,30.3344894368087,2.64181040350309e-05,1.32628844239265e-05,0.000256302850586636,0.000256302850586636,32.6594245443471,32.6594245443471,0,TRUE,0.153158864404865,1.38337460363544e-13,0.125401602921248,TRUE,"sL1",1,"sparse",0.1,1
343,30.3344630187047,2.59908499735673e-05,1.30483792261312e-05,0.00025373811251136,0.00025373811251136,32.6594122876832,32.6594122876832,0,TRUE,0.151960785379868,8.55567043260555e-14,0.125391435522872,TRUE,"sL1",1,"sparse",0.1,1
344,30.3344370278547,2.55705659064631e-05,1.28373734758104e-05,0.000251200062875974,0.000251200062875974,32.6594002609873,32.6594002609873,0,TRUE,0.150771961075514,1.33588414498128e-13,0.12538138088103,TRUE,"sL1",1,"sparse",0.1,1
345,30.3344114572888,2.51571371059356e-05,1.26298095735414e-05,0.000248688419130055,0.000248688419130055,32.6593884600853,32.6593884600853,0,TRUE,0.149592322699779,1.35006874024253e-13,0.125371437743665,TRUE,"sL1",1,"sparse",0.1,1
346,30.3343863001517,2.47504507697727e-05,1.24256308793158e-05,0.00024620290172965,0.00024620290172965,32.659376880874,32.659376880874,0,TRUE,0.148421801934624,7.15042124183165e-14,0.125361604874577,TRUE,"sL1",1,"sparse",0.1,1
347,30.3343615497009,2.43503959644897e-05,1.22247816961559e-05,0.000243743234104748,0.000243743234104748,32.6593655193202,32.6593655193202,0,TRUE,0.147260330932748,9.06395687093819e-14,0.125351881053114,TRUE,"sL1",1,"sparse",0.1,1
348,30.3343371993049,2.39568636111187e-05,1.20272072540248e-05,0.000241309142629992,0.000241309142629992,32.6593543714598,32.6593543714598,0,TRUE,0.146107842314211,8.47262636654707e-14,0.125342265073884,TRUE,"sL1",1,"sparse",0.1,1
349,30.3343132424413,2.35697464461282e-05,1.18328536941061e-05,0.000238900356593515,0.000238900356593515,32.6593434333966,32.6593434333966,0,TRUE,0.144964269163362,1.67848993290574e-13,0.125332755746465,TRUE,"sL1",1,"sparse",0.1,1
350,30.3342896726949,2.31889389787909e-05,1.16416680531653e-05,0.000236516608166956,0.000236516608166956,32.6593327013016,32.6593327013016,0,TRUE,0.143829545025561,1.46620647681945e-13,0.125323351895135,TRUE,"sL1",1,"sparse",0.1,1
351,30.3342664837559,2.28143374769729e-05,1.14535982485562e-05,0.000234157632375391,0.000234157632375391,32.6593221714115,32.6593221714115,0,TRUE,0.142703603904144,1.29088392273046e-13,0.125314052358602,TRUE,"sL1",1,"sparse",0.1,1
352,30.3342436694184,2.2445839935159e-05,1.12685930629762e-05,0.000231823167066768,0.000231823167066768,32.6593118400281,32.6593118400281,0,TRUE,0.141586380257264,1.0099390669509e-13,0.125304855989744,TRUE,"sL1",1,"sparse",0.1,1
353,30.3342212235785,2.20833460460312e-05,1.10866021300796e-05,0.000229512952883773,0.000229512952883773,32.6593017035172,32.6593017035172,0,TRUE,0.140477808994943,5.51913851580714e-14,0.12529576165536,TRUE,"sL1",1,"sparse",0.1,1
354,30.3341991402324,2.17267571542834e-05,1.09075759198261e-05,0.000227226733232572,0.000227226733232572,32.6592917583074,32.6592917583074,0,TRUE,0.139377825476031,1.33180961677868e-13,0.125286768235922,TRUE,"sL1",1,"sparse",0.1,1
355,30.3341774134753,2.13759762566212e-05,1.07314657244332e-05,0.00022496425425492,0.00022496425425492,32.6592820008896,32.6592820008896,0,TRUE,0.13828636550524,1.1000567000962e-13,0.125277874625339,TRUE,"sL1",1,"sparse",0.1,1
356,30.334156037499,2.10309079413662e-05,1.05582236444267e-05,0.000222725264799529,0.000222725264799529,32.6592724278155,32.6592724278155,0,TRUE,0.137203365330251,7.10859952424251e-14,0.125269079730729,TRUE,"sL1",1,"sparse",0.1,1
357,30.3341350065911,2.0691458406219e-05,1.03878025749992e-05,0.000220509516391177,0.000220509516391177,32.659263035697,32.659263035697,0,TRUE,0.136128761638877,8.19416758971667e-14,0.125260382472192,TRUE,"sL1",1,"sparse",0.1,1
358,30.3341143151327,2.03575353836527e-05,1.02201561925425e-05,0.000218316763205256,0.000218316763205256,32.6592538212053,32.6592538212053,0,TRUE,0.135062491556125,8.21635453300515e-14,0.125251781782594,TRUE,"sL1",1,"sparse",0.1,1
359,30.3340939575973,2.00290481338072e-05,1.00552389415178e-05,0.000216146762037503,0.000216146762037503,32.6592447810696,32.6592447810696,0,TRUE,0.134004492641437,1.18953570249891e-13,0.125243276607354,TRUE,"sL1",1,"sparse",0.1,1
360,30.3340739285492,1.9705907437384e-05,9.89300602139484e-06,0.000213999272276434,0.000213999272276434,32.6592359120767,32.6592359120767,0,TRUE,0.132954702885914,7.43233701738245e-14,0.12523486590424,TRUE,"sL1",1,"sparse",0.1,1
361,30.3340542226417,1.93880255423551e-05,9.7334133740663e-06,0.000211874055876057,0.000211874055876057,32.6592272110697,32.6592272110697,0,TRUE,0.131913060709561,9.48886513234284e-14,0.125226548643169,TRUE,"sL1",1,"sparse",0.1,1
362,30.3340348346162,1.90753161533053e-05,9.57641767123968e-06,0.000209770877328234,0.000209770877328234,32.6592186749471,32.6592186749471,0,TRUE,0.130879504958535,7.78096864064871e-14,0.125218323806013,TRUE,"sL1",1,"sparse",0.1,1
363,30.3340157593,1.87676943959048e-05,9.42197630216276e-06,0.000207689503635132,0.000207689503635132,32.6592103006624,32.6592103006624,0,TRUE,0.129853974902523,6.74554841207334e-14,0.125210190386405,TRUE,"sL1",1,"sparse",0.1,1
364,30.3339969916056,1.84650768204619e-05,9.27004736159785e-06,0.000205629704283382,0.000205629704283382,32.6592020852224,32.6592020852224,0,TRUE,0.128836410232016,1.38400822781085e-13,0.125202147389563,TRUE,"sL1",1,"sparse",0.1,1
365,30.3339785265288,1.81673813308691e-05,9.12058963790178e-06,0.000203591251214981,0.000203591251214981,32.6591940256873,32.6591940256873,0,TRUE,0.127826751055725,9.74298927252005e-14,0.125194193832102,TRUE,"sL1",1,"sparse",0.1,1
366,30.3339603591475,1.7874527216577e-05,8.97356260144708e-06,0.000201573918804347,0.000201573918804347,32.6591861191691,32.6591861191691,0,TRUE,0.12682493789793,9.85563023857665e-14,0.125186328741868,TRUE,"sL1",1,"sparse",0.1,1
367,30.3339424846203,1.75864350815402e-05,8.82892639309601e-06,0.000199577483828541,0.000199577483828541,32.6591783628309,32.6591783628309,0,TRUE,0.125830911695924,6.32514964832782e-14,0.125178551157758,TRUE,"sL1",1,"sparse",0.1,1
368,30.3339248981852,1.73030268584284e-05,8.68664181297012e-06,0.000197601725443987,0.000197601725443987,32.6591707538864,32.6591707538864,0,TRUE,0.124844613797435,1.43332797100097e-13,0.125170860129564,TRUE,"sL1",1,"sparse",0.1,1
369,30.3339075951583,1.70242257659936e-05,8.54667030945107e-06,0.00019564642515932,0.00019564642515932,32.6591632895989,32.6591632895989,0,TRUE,0.123865985958119,8.70244033473142e-14,0.125163254717803,TRUE,"sL1",1,"sparse",0.1,1
370,30.3338905709326,1.67499562770956e-05,8.4089739682271e-06,0.000193711366811287,0.000193711366811287,32.6591559672804,32.6591559672804,0,TRUE,0.122894970338994,5.48927398077425e-14,0.125155733993566,TRUE,"sL1",1,"sparse",0.1,1
371,30.3338738209763,1.64801441329132e-05,8.2735155016731e-06,0.000191796336537542,0.000191796336537542,32.6591487842906,32.6591487842906,0,TRUE,0.121931509504041,9.44465186353898e-14,0.125148297038359,TRUE,"sL1",1,"sparse",0.1,1
372,30.3338573408322,1.62147163003112e-05,8.14025823835615e-06,0.000189901122753703,0.000189901122753703,32.6591417380369,32.6591417380369,0,TRUE,0.120975546417629,8.80421287386871e-14,0.125140942943958,TRUE,"sL1",1,"sparse",0.1,1
373,30.3338411261159,1.59536009398664e-05,8.00916611269399e-06,0.00018802551612774,0.00018802551612774,32.6591348259726,32.6591348259726,0,TRUE,0.120027024442135,5.65149852175751e-14,0.125133670812258,TRUE,"sL1",1,"sparse",0.1,1
374,30.3338251725149,1.569672740942e-05,7.88020365485147e-06,0.000186169309556222,0.000186169309556222,32.6591280455969,32.6591280455969,0,TRUE,0.119085887335483,1.23170683015849e-13,0.125126479755133,TRUE,"sL1",1,"sparse",0.1,1
375,30.3338094757875,1.54440262249977e-05,7.75333598077387e-06,0.000184332298139105,0.000184332298139105,32.6591213944538,32.6591213944538,0,TRUE,0.118152079248764,1.28438720756681e-13,0.125119368894297,TRUE,"sL1",1,"sparse",0.1,1
376,30.3337940317613,1.51954290608103e-05,7.62852878239366e-06,0.000182514279157354,0.000182514279157354,32.6591148701316,32.6591148701316,0,TRUE,0.117225544723812,9.75054174709734e-14,0.125112337361165,TRUE,"sL1",1,"sparse",0.1,1
377,30.3337788363322,1.49508687101729e-05,7.50574831800145e-06,0.000180715052047578,0.000180715052047578,32.6591084702616,32.6591084702616,0,TRUE,0.116306228690834,7.81943182639971e-14,0.125105384296722,TRUE,"sL1",1,"sparse",0.1,1
378,30.3337638854635,1.47102790784004e-05,7.38496140282229e-06,0.000178934418379954,0.000178934418379954,32.6591021925182,32.6591021925182,0,TRUE,0.115394076466115,5.6646803497516e-14,0.125098508851394,TRUE,"sL1",1,"sparse",0.1,1
379,30.3337491751844,1.44735951614905e-05,7.26613539967629e-06,0.000177172181834584,0.000177172181834584,32.6590960346175,32.6590960346175,0,TRUE,0.114489033749554,1.5522151664921e-13,0.125091710184916,TRUE,"sL1",1,"sparse",0.1,1
380,30.3337347015893,1.42407530283606e-05,7.14923820992319e-06,0.000175428148179107,0.000175428148179107,32.6590899943169,32.6590899943169,0,TRUE,0.113591046622493,8.4128858406133e-14,0.125084987466215,TRUE,"sL1",1,"sparse",0.1,1
381,30.3337204608362,1.40116897959786e-05,7.0342382643674e-06,0.000173702125245219,0.000173702125245219,32.6590840694143,32.6590840694143,0,TRUE,0.11270006154528,9.39859953699696e-14,0.125078339873284,TRUE,"sL1",1,"sparse",0.1,1
382,30.3337064491464,1.3786343640021e-05,6.9211045145521e-06,0.000171993922907302,0.000171993922907302,32.6590782577477,32.6590782577477,0,TRUE,0.111816025355057,5.36508538311847e-14,0.125071766593061,TRUE,"sL1",1,"sparse",0.1,1
383,30.3336926628028,1.35646537273715e-05,6.80980642401584e-06,0.000170303353059061,0.000170303353059061,32.659072557194,32.659072557194,0,TRUE,0.110938885263486,7.10588642426986e-14,0.125065266821318,TRUE,"sL1",1,"sparse",0.1,1
384,30.3336790981491,1.33465602338845e-05,6.70031395977726e-06,0.000168630229592224,0.000168630229592224,32.6590669656689,32.6590669656689,0,TRUE,0.11006858885443,6.85466766803524e-14,0.125058839762544,TRUE,"sL1",1,"sparse",0.1,1
385,30.3336657515888,1.31320043514904e-05,6.59259758396212e-06,0.000166974368376035,0.000166974368376035,32.6590614811257,32.6590614811257,0,TRUE,0.109205084081754,7.67934469429706e-14,0.125052484629833,TRUE,"sL1",1,"sparse",0.1,1
386,30.3336526195845,1.29209281887199e-05,6.4866282455746e-06,0.000165335587233772,0.000165335587233772,32.6590561015551,32.6590561015551,0,TRUE,0.108348319267083,5.99359205456767e-14,0.125046200644778,TRUE,"sL1",1,"sparse",0.1,1
387,30.3336396986563,1.2713274866627e-05,6.38237737238179e-06,0.000163713705922924,0.000163713705922924,32.6590508249844,32.6590508249844,0,TRUE,0.107498243097568,5.92457741825302e-14,0.125039987037359,TRUE,"sL1",1,"sparse",0.1,1
388,30.3336269853814,1.2508988394444e-05,6.27981686294499e-06,0.000162108546113761,0.000162108546113761,32.6590456494768,32.6590456494768,0,TRUE,0.106654804623724,1.12113733022176e-13,0.125033843045842,TRUE,"sL1",1,"sparse",0.1,1
389,30.333614476393,1.23080137335307e-05,6.17891907882165e-06,0.00016051993136905,0.00016051993136905,32.6590405731309,32.6590405731309,0,TRUE,0.105817953257176,8.10053223882383e-14,0.125027767916676,TRUE,"sL1",1,"sparse",0.1,1
390,30.3336021683793,1.21102967405307e-05,6.07965683685296e-06,0.000158947687122839,0.000158947687122839,32.6590355940799,32.6590355940799,0,TRUE,0.104987638768528,6.6859003847843e-14,0.125021760904392,TRUE,"sL1",1,"sparse",0.1,1
391,30.3335900580826,1.19157841531603e-05,5.98200340159276e-06,0.000157391640661375,0.000157391640661375,32.6590307104914,32.6590307104914,0,TRUE,0.10416381128518,7.13903832462829e-14,0.1250158212715,TRUE,"sL1",1,"sparse",0.1,1
392,30.3335781422984,1.17244236221836e-05,5.88593247790179e-06,0.00015585162110152,0.00015585162110152,32.6590259205663,32.6590259205663,0,TRUE,0.103346421289171,9.13571851332587e-14,0.125009948288401,TRUE,"sL1",1,"sparse",0.1,1
393,30.3335664178748,1.15361636190414e-05,5.79141820360358e-06,0.000154327459372643,0.000154327459372643,32.6590212225386,32.6590212225386,0,TRUE,0.102535419615017,7.96083468455419e-14,0.125004141233283,TRUE,"sL1",1,"sparse",0.1,1
394,30.3335548817112,1.13509534855893e-05,5.69843514230895e-06,0.000152818988195504,0.000152818988195504,32.6590166146747,32.6590166146747,0,TRUE,0.101730757447621,5.94227025718375e-14,0.124998399392032,TRUE,"sL1",1,"sparse",0.1,1
395,30.3335435307577,1.11687433985708e-05,5.60695827636681e-06,0.00015132604206433,0.00015132604206433,32.6590120952727,32.6590120952727,0,TRUE,0.100932386320124,9.26141122260581e-14,0.12499272205814,TRUE,"sL1",1,"sparse",0.1,1
396,30.3335323620143,1.09894843340896e-05,5.51696299990348e-06,0.000149848457226421,0.000149848457226421,32.6590076626621,32.6590076626621,0,TRUE,0.100140258111805,5.48994909822032e-14,0.124987108532617,TRUE,"sL1",1,"sparse",0.1,1
397,30.33352137253,1.08131281137958e-05,5.42842511197581e-06,0.000148386071663858,0.000148386071663858,32.6590033152033,32.6590033152033,0,TRUE,0.0993543250459631,1.33111795663497e-13,0.124981558123898,TRUE,"sL1",1,"sparse",0.1,1
398,30.3335105594018,1.06396273089615e-05,5.34132080989475e-06,0.000146938725075235,0.000146938725075235,32.6589990512864,32.6589990512864,0,TRUE,0.0985745396878528,1.29139099927149e-13,0.12497607014776,TRUE,"sL1",1,"sparse",0.1,1
399,30.3334999197745,1.04689352937726e-05,5.25562668260359e-06,0.000145506258856509,0.000145506258856509,32.6589948693317,32.6589948693317,0,TRUE,0.0978008549425967,5.15337132991177e-14,0.124970643927235,TRUE,"sL1",1,"sparse",0.1,1
400,30.3334894508392,1.03010062133535e-05,5.17131970418576e-06,0.00014408851608254,0.00014408851608254,32.6589907677884,32.6589907677884,0,TRUE,0.0970332240531453,1.33379790802026e-13,0.124965278792527,TRUE,"sL1",1,"sparse",0.1,1
401,30.333479149833,1.01357949624514e-05,5.08837722747734e-06,0.000142685341490108,0.000142685341490108,32.6589867451343,32.6589867451343,0,TRUE,0.0962716005981393,7.32167499291644e-14,0.124959974080931,TRUE,"sL1",1,"sparse",0.1,1
402,30.3334690140381,9.97325716411979e-06,5.00677697780503e-06,0.000141296581458787,0.000141296581458787,32.6589827998754,32.6589827998754,0,TRUE,0.0955159384899749,6.02080020324357e-14,0.124954729136749,TRUE,"sL1",1,"sparse",0.1,1
403,30.3334590407809,9.81334918748189e-06,4.92649704682814e-06,0.000139922083994413,0.000139922083994413,32.6589789305454,32.6589789305454,0,TRUE,0.09476619197266,6.59645056836638e-14,0.124949543311212,TRUE,"sL1",1,"sparse",0.1,1
404,30.3334492274317,9.65602811930921e-06,4.84751588643702e-06,0.000138561698710521,0.000138561698710521,32.6589751357049,32.6589751357049,0,TRUE,0.0940223156198745,1.0597944129976e-13,0.124944415962403,TRUE,"sL1",1,"sparse",0.1,1
405,30.3334395714036,9.50125174270511e-06,4.76981230282315e-06,0.000137215276811983,0.000137215276811983,32.6589714139414,32.6589714139414,0,TRUE,0.0932842643328866,8.56127709311871e-14,0.124939346455178,TRUE,"sL1",1,"sparse",0.1,1
406,30.3334300701518,9.34897853710481e-06,4.69336545059431e-06,0.000135882671078097,0.000135882671078097,32.6589677638686,32.6589677638686,0,TRUE,0.0925519933385786,1.63528875847358e-13,0.12493433416109,TRUE,"sL1",1,"sparse",0.1,1
407,30.3334207211733,9.1991676676173e-06,4.61815482701958e-06,0.000134563735844347,0.000134563735844347,32.6589641841258,32.6589641841258,0,TRUE,0.0918254581874324,9.23617690068637e-14,0.124929378458317,TRUE,"sL1",1,"sparse",0.1,1
408,30.3334115220056,9.05177897081444e-06,4.54416026634408e-06,0.000133258326987494,0.000133258326987494,32.6589606733777,32.6589606733777,0,TRUE,0.0911046147515324,1.5971908787603e-13,0.124924478731586,TRUE,"sL1",1,"sparse",0.1,1
409,30.3334024702267,8.9067729369674e-06,4.47136193425097e-06,0.000131966301907582,0.000131966301907582,32.6589572303136,32.6589572303136,0,TRUE,0.0903894192226363,6.57330489765184e-14,0.124919634372102,TRUE,"sL1",1,"sparse",0.1,1
410,30.3333935634537,8.76411071715211e-06,4.39974032232182e-06,0.000130687519513281,0.000130687519513281,32.6589538536474,32.6589538536474,0,TRUE,0.0896798281100932,8.35348214900048e-14,0.124914844777476,TRUE,"sL1",1,"sparse",0.1,1
411,30.333384799343,8.62375408772209e-06,4.32927624270452e-06,0.000129421840204198,0.000129421840204198,32.6589505421168,32.6589505421168,0,TRUE,0.0889757982390093,4.50526556744229e-14,0.124910109351654,TRUE,"sL1",1,"sparse",0.1,1
412,30.3333761755889,8.48566546451934e-06,4.25995082277337e-06,0.000128169125855416,0.000128169125855416,32.6589472944831,32.6589472944831,0,TRUE,0.0882772867482004,8.4111615458889e-14,0.124905427504852,TRUE,"sL1",1,"sparse",0.1,1
413,30.3333676899235,8.34980786734718e-06,4.19174549993999e-06,0.000126929239802748,0.000126929239802748,32.6589441095307,32.6589441095307,0,TRUE,0.0875842510882721,1.29894109520946e-13,0.124900798653484,TRUE,"sL1",1,"sparse",0.1,1
414,30.3333593401156,8.21614493773382e-06,4.12464201651673e-06,0.000125702046825425,0.000125702046825425,32.6589409860666,32.6589409860666,0,TRUE,0.0868966490197068,1.07654310896621e-13,0.124896222220094,TRUE,"sL1",1,"sparse",0.1,1
415,30.3333511239707,8.08464090695793e-06,4.05862241466562e-06,0.000124487413132413,0.000124487413132413,32.6589379229201,32.6589379229201,0,TRUE,0.0862144386108694,7.77841633383951e-14,0.124891697633294,TRUE,"sL1",1,"sparse",0.1,1
416,30.3333430393298,7.95526059249596e-06,3.99366903149067e-06,0.000123285206346548,0.000123285206346548,32.6589349189424,32.6589349189424,0,TRUE,0.0855375782361686,8.33017406398598e-14,0.124887224327698,TRUE,"sL1",1,"sparse",0.1,1
417,30.3333350840692,7.82796939802211e-06,3.92976449409972e-06,0.000122095295488345,0.000122095295488345,32.6589319730062,32.6589319730062,0,TRUE,0.0848660265740729,1.00510190033802e-13,0.124882801743854,TRUE,"sL1",1,"sparse",0.1,1
418,30.3333272560998,7.70273328143389e-06,3.86689171486867e-06,0.000120917550963804,0.000120917550963804,32.6589290840052,32.6589290840052,0,TRUE,0.0841997426052379,1.36762106568939e-13,0.124878429328183,TRUE,"sL1",1,"sparse",0.1,1
419,30.3333195533665,7.57951876906304e-06,3.80503388668235e-06,0.000119751844547382,0.000119751844547382,32.6589262508538,32.6589262508538,0,TRUE,0.0835386856106119,1.32186890018894e-13,0.124874106532919,TRUE,"sL1",1,"sparse",0.1,1
420,30.3333119738477,7.45829293791189e-06,3.74417447835482e-06,0.000118598049367799,0.000118598049367799,32.6589234724868,32.6589234724868,0,TRUE,0.0828828151695661,4.57340057650533e-14,0.124869832816044,TRUE,"sL1",1,"sparse",0.1,1
421,30.3333045155548,7.33902339788983e-06,3.68429723001499e-06,0.000117456039894118,0.000117456039894118,32.658920747859,32.658920747859,0,TRUE,0.0822320911579336,9.94742586281535e-14,0.124865607641227,TRUE,"sL1",1,"sparse",0.1,1
422,30.3332971765314,7.22167829536602e-06,3.62538614866407e-06,0.000116325691922358,0.000116325691922358,32.6589180759447,32.6589180759447,0,TRUE,0.0815864737462367,6.9551598487235e-14,0.124861430477767,TRUE,"sL1",1,"sparse",0.1,1
423,30.3332899548531,7.10622630251123e-06,3.56742550376803e-06,0.000115206882561003,0.000115206882561003,32.6589154557375,32.6589154557375,0,TRUE,0.0809459233977257,1.14644716166355e-13,0.12485730080053,TRUE,"sL1",1,"sparse",0.1,1
424,30.3332828486268,6.99263660308702e-06,3.51039982289709e-06,0.0001140994902142,0.0001140994902142,32.6589128862499,32.6589128862499,0,TRUE,0.0803104008666708,1.51003871528416e-13,0.124853218089895,TRUE,"sL1",1,"sparse",0.1,1
425,30.3332758559902,6.88087887112943e-06,3.45429388751645e-06,0.000113003394573478,0.000113003394573478,32.6589103665129,32.6589103665129,0,TRUE,0.079679867196309,1.27954000472731e-13,0.124849181831693,TRUE,"sL1",1,"sparse",0.1,1
426,30.3332689751113,6.77092331358153e-06,3.3990927287114e-06,0.00011191847659937,0.00011191847659937,32.6589078955758,32.6589078955758,0,TRUE,0.0790542837171697,1.16220871458494e-13,0.124845191517149,TRUE,"sL1",1,"sparse",0.1,1
427,30.333262204188,6.66274058858107e-06,3.3447816231735e-06,0.000110844618511018,0.000110844618511018,32.6589054725057,32.6589054725057,0,TRUE,0.0784336120451819,8.1036831367478e-14,0.124841246642831,TRUE,"sL1",1,"sparse",0.1,1
428,30.3332555414474,6.55630185875111e-06,3.29134608906029e-06,0.00010978170377126,0.00010978170377126,32.6589030963873,32.6589030963873,0,TRUE,0.0778178140798099,7.9547242373396e-14,0.124837346710588,TRUE,"sL1",1,"sparse",0.1,1
429,30.3332489851455,6.4515787485675e-06,3.23877188204696e-06,0.000108729617073902,0.000108729617073902,32.6589007663226,32.6589007663226,0,TRUE,0.0772068520023314,9.43980480070827e-14,0.124833491227501,TRUE,"sL1",1,"sparse",0.1,1
430,30.3332425335668,6.348543355017e-06,3.18704499141237e-06,0.000107688244330636,0.000107688244330636,32.6588984814304,32.6588984814304,0,TRUE,0.0766006882739429,9.2931098865995e-14,0.124829679705825,TRUE,"sL1",1,"sparse",0.1,1
431,30.3332361850234,6.24716823338645e-06,3.1361516361767e-06,0.000106657472659776,0.000106657472659776,32.6588962408461,32.6588962408461,0,TRUE,0.0759992856339648,6.76587408289121e-14,0.124825911662937,TRUE,"sL1",1,"sparse",0.1,1
432,30.3332299378552,6.14742637949917e-06,3.08607826130248e-06,0.000105637190370251,0.000105637190370251,32.6588940437215,32.6588940437215,0,TRUE,0.0754026070981152,7.13395008418411e-14,0.124822186621282,TRUE,"sL1",1,"sparse",0.1,1
433,30.3332237904288,6.04929122971498e-06,3.03681153399012e-06,0.000104627286953087,0.000104627286953087,32.6588918892244,32.6588918892244,0,TRUE,0.0748106159566475,6.49217767411373e-14,0.124818504108325,TRUE,"sL1",1,"sparse",0.1,1
434,30.3332177411376,5.9527366822465e-06,2.98833833998571e-06,0.000103627653064765,0.000103627653064765,32.6588897765383,32.6588897765383,0,TRUE,0.0742232757726213,9.71539084749272e-14,0.124814863656491,TRUE,"sL1",1,"sparse",0.1,1
435,30.3332117884009,5.85773702965753e-06,2.9406457800044e-06,0.000102638180519301,0.000102638180519301,32.658887704862,32.658887704862,0,TRUE,0.0736405503800893,6.74512099296719e-14,0.124811264803122,TRUE,"sL1",1,"sparse",0.1,1
436,30.3332059306639,5.76426700860111e-06,2.89372116616339e-06,0.000101658762272427,0.000101658762272427,32.6588856734096,32.6588856734096,0,TRUE,0.0730624038823802,5.70991465999896e-14,0.124807707090426,TRUE,"sL1",1,"sparse",0.1,1
437,30.3332001663969,5.6723017536342e-06,2.84755201850077e-06,0.000100689292411815,0.000100689292411815,32.65888368141,32.65888368141,0,TRUE,0.0724888006503031,8.33852648321168e-14,0.124804190065421,TRUE,"sL1",1,"sparse",0.1,1
438,30.3331944940951,5.58181682563941e-06,2.80212606156273e-06,9.97296661437783e-05,9.97296661437783e-05,32.6588817281067,32.6588817281067,0,TRUE,0.0719197053204294,5.65307437223663e-14,0.124800713279892,TRUE,"sL1",1,"sparse",0.1,1
439,30.3331889122783,5.49278817274512e-06,2.75743122100764e-06,9.87797797836088e-05,9.87797797836088e-05,32.6588798127575,32.6588798127575,0,TRUE,0.0713550827933274,7.24248445119082e-14,0.124797276290339,TRUE,"sL1",1,"sparse",0.1,1
440,30.3331834194901,5.4051921232201e-06,2.71345562030931e-06,9.7839530741067e-05,9.7839530741067e-05,32.6588779346342,32.6588779346342,0,TRUE,0.070794898231851,5.71832058864958e-14,0.124793878657931,TRUE,"sL1",1,"sparse",0.1,1
441,30.333178014298,5.31900543521147e-06,2.67018757749011e-06,9.69088175115989e-05,9.69088175115989e-05,32.6588760930225,32.6588760930225,0,TRUE,0.0702391170594055,1.15177098422057e-13,0.124790519948457,TRUE,"sL1",1,"sparse",0.1,1
442,30.3331726952926,5.23420519726869e-06,2.62761560191587e-06,9.59875396631784e-05,9.59875396631784e-05,32.6588742872216,32.6588742872216,0,TRUE,0.0696877049582361,1.19087623332367e-13,0.12478719973228,TRUE,"sL1",1,"sparse",0.1,1
443,30.3331674610874,5.15076891716149e-06,2.5857283911198e-06,9.50755978252414e-05,9.50755978252414e-05,32.6588725165439,32.6588725165439,0,TRUE,0.0691406278676875,4.60525587002285e-14,0.12478391758429,TRUE,"sL1",1,"sparse",0.1,1
444,30.3331623103185,5.06867444016734e-06,2.54451482775957e-06,9.41728936795004e-05,9.41728936795004e-05,32.658870780315,32.658870780315,0,TRUE,0.068597851982556,1.69535797787928e-13,0.124780673083856,TRUE,"sL1",1,"sparse",0.1,1
445,30.333157241644,4.98789998815141e-06,2.50396397649944e-06,9.32793299468908e-05,9.32793299468908e-05,32.6588690778731,32.6588690778731,0,TRUE,0.0680593437513444,1.80685127658993e-13,0.124777465814786,TRUE,"sL1",1,"sparse",0.1,1
446,30.333152253744,4.90842414180293e-06,2.46406508104622e-06,9.23948103764657e-05,9.23948103764657e-05,32.6588674085692,32.6588674085692,0,TRUE,0.067525069874606,1.56307077427822e-13,0.124774295365276,TRUE,"sL1",1,"sparse",0.1,1
447,30.3331473453199,4.83022581221348e-06,2.4248075611964e-06,9.15192397362773e-05,9.15192397362773e-05,32.6588657717663,32.6588657717663,0,TRUE,0.06699499730327,1.0414177310073e-13,0.124771161327867,TRUE,"sL1",1,"sparse",0.1,1
448,30.3331425150941,4.75328429416777e-06,2.38618100993491e-06,9.06525238016506e-05,9.06525238016506e-05,32.6588641668399,32.6588641668399,0,TRUE,0.0664690932369471,7.85976561509958e-14,0.124768063299406,TRUE,"sL1",1,"sparse",0.1,1
449,30.3331377618098,4.67757918087841e-06,2.3481751905718e-06,8.97945693456314e-05,8.97945693456314e-05,32.6588625931769,32.6588625931769,0,TRUE,0.0659473251222425,1.16069201140775e-13,0.124765000880996,TRUE,"sL1",1,"sparse",0.1,1
450,30.3331330842306,4.6030904208294e-06,2.31078003394516e-06,8.89452841269886e-05,8.89452841269886e-05,32.6588610501764,32.6588610501764,0,TRUE,0.0654296606511894,7.34228249512865e-14,0.124761973677954,TRUE,"sL1",1,"sparse",0.1,1
451,30.3331284811402,4.5297982893544e-06,2.27398563566593e-06,8.8104576881399e-05,8.8104576881399e-05,32.6588595372485,32.6588595372485,0,TRUE,0.0649160677595088,6.99300520413592e-14,0.124758981299773,TRUE,"sL1",1,"sparse",0.1,1
452,30.3331239513419,4.45768337797858e-06,2.23778225338851e-06,8.72723573101811e-05,8.72723573101811e-05,32.6588580538147,32.6588580538147,0,TRUE,0.0644065146250118,8.43833545572278e-14,0.124756023360074,TRUE,"sL1",1,"sparse",0.1,1
453,30.3331194936585,4.38672660152406e-06,2.20216030415724e-06,8.64485360716491e-05,8.64485360716491e-05,32.6588565993074,32.6588565993074,0,TRUE,0.0639009696659526,7.30105926561958e-14,0.124753099476569,TRUE,"sL1",1,"sparse",0.1,1
454,30.3331151069319,4.31690918745176e-06,2.16711036176671e-06,8.56330247689363e-05,8.56330247689363e-05,32.65885517317,32.65885517317,0,TRUE,0.0633994015394095,1.72559578686794e-13,0.124750209271017,TRUE,"sL1",1,"sparse",0.1,1
455,30.3331107900227,4.24821266165054e-06,2.13262315419781e-06,8.48257359423896e-05,8.48257359423896e-05,32.6588537748562,32.6588537748562,0,TRUE,0.0629017791396814,1.42438969184629e-13,0.124747352369182,TRUE,"sL1",1,"sparse",0.1,1
456,30.3331065418101,4.1806188662008e-06,2.09868956107197e-06,8.40265830591024e-05,8.40265830591024e-05,32.6588524038305,32.6588524038305,0,TRUE,0.062408071596634,7.03623601528493e-14,0.124744528400797,TRUE,"sL1",1,"sparse",0.1,1
457,30.3331023611912,4.11410992384731e-06,2.06530061113033e-06,8.32354805013256e-05,8.32354805013256e-05,32.6588510595673,32.6588510595673,0,TRUE,0.0619182482741444,1.37324472138051e-13,0.124741736999521,TRUE,"sL1",1,"sparse",0.1,1
458,30.3330982470813,4.0486682628682e-06,2.03244747982897e-06,8.24523435607022e-05,8.24523435607022e-05,32.6588497415511,32.6588497415511,0,TRUE,0.061432278768489,1.30348073461849e-13,0.124738977802897,TRUE,"sL1",1,"sparse",0.1,1
459,30.333094198413,3.98427659220602e-06,2.00012148686858e-06,8.16770884251803e-05,8.16770884251803e-05,32.6588484492762,32.6588484492762,0,TRUE,0.0609501329067521,1.10673800337003e-13,0.124736250452318,TRUE,"sL1",1,"sparse",0.1,1
460,30.3330902141364,3.92091791212579e-06,1.9683140938659e-06,8.09096321716736e-05,8.09096321716736e-05,32.6588471822467,32.6588471822467,0,TRUE,0.0604717807452439,5.83456213890865e-14,0.124733554592987,TRUE,"sL1",1,"sparse",0.1,1
461,30.3330862932185,3.85857547868795e-06,1.93701690197853e-06,8.01498927564812e-05,8.01498927564812e-05,32.658845939976,32.658845939976,0,TRUE,0.0599971925679242,1.17217547099329e-13,0.124730889873874,TRUE,"sL1",1,"sparse",0.1,1
462,30.333082434643,3.79723284638089e-06,1.90622164964283e-06,7.93977890059908e-05,7.93977890059908e-05,32.6588447219868,32.6588447219868,0,TRUE,0.0595263388848854,1.41940789844965e-13,0.124728255947684,TRUE,"sL1",1,"sparse",0.1,1
463,30.3330786374102,3.7368738325938e-06,1.87592021028383e-06,7.86532406071463e-05,7.86532406071463e-05,32.658843527811,32.658843527811,0,TRUE,0.0590591904307049,7.99320085527335e-14,0.124725652470815,TRUE,"sL1",1,"sparse",0.1,1
464,30.3330749005363,3.67748250695854e-06,1.8461045901122e-06,7.79161680987941e-05,7.79161680987941e-05,32.6588423569895,32.6588423569895,0,TRUE,0.058595718163007,9.2135113720147e-14,0.124723079103324,TRUE,"sL1",1,"sparse",0.1,1
465,30.3330712230538,3.61904321266593e-06,1.8167669259453e-06,7.71864928635269e-05,7.71864928635269e-05,32.6588412090716,32.6588412090716,0,TRUE,0.0581358932608272,1.18725283719215e-13,0.124720535508888,TRUE,"sL1",1,"sparse",0.1,1
466,30.3330676040106,3.56154054514946e-06,1.78789948303104e-06,7.64641371188466e-05,7.64641371188466e-05,32.6588400836157,32.6588400836157,0,TRUE,0.0576796871230974,1.02927022003944e-13,0.124718021354766,TRUE,"sL1",1,"sparse",0.1,1
467,30.3330640424701,3.50495933787442e-06,1.75949465296115e-06,7.57490239066399e-05,7.57490239066399e-05,32.6588389801884,32.6588389801884,0,TRUE,0.0572270713672001,1.87513734022527e-13,0.124715536311769,TRUE,"sL1",1,"sparse",0.1,1
468,30.3330605375107,3.44928469431238e-06,1.73154495157015e-06,7.50410770865255e-05,7.50410770865255e-05,32.6588378983645,32.6588378983645,0,TRUE,0.0567780178273466,6.92650893535308e-14,0.124713080054217,TRUE,"sL1",1,"sparse",0.1,1
469,30.333057088226,3.39450196307212e-06,1.70404301691323e-06,7.43402213263952e-05,7.43402213263952e-05,32.6588368377271,32.6588368377271,0,TRUE,0.0563324985531273,5.28721271570664e-14,0.124710652259909,TRUE,"sL1",1,"sparse",0.1,1
470,30.3330536937241,3.34059668460895e-06,1.67698160724583e-06,7.36463820952352e-05,7.36463820952352e-05,32.6588357978673,32.6588357978673,0,TRUE,0.0558904858079851,5.8636735698239e-14,0.124708252610083,TRUE,"sL1",1,"sparse",0.1,1
471,30.3330503531274,3.28755470846431e-06,1.65035359903339e-06,7.29594856531863e-05,7.29594856531863e-05,32.6588347783837,32.6588347783837,0,TRUE,0.0554519520677163,6.42885039766448e-14,0.124705880789386,TRUE,"sL1",1,"sparse",0.1,1
472,30.3330470655727,3.23536205470987e-06,1.62415198502971e-06,7.22794590439148e-05,7.22794590439148e-05,32.6588337788831,32.6588337788831,0,TRUE,0.0550168700190148,5.6645840595215e-14,0.124703536485836,TRUE,"sL1",1,"sparse",0.1,1
473,30.3330438302106,3.18400500276539e-06,1.59836987234634e-06,7.16062300867425e-05,7.16062300867425e-05,32.6588327989793,32.6588327989793,0,TRUE,0.0545852125579702,1.30920257993511e-13,0.124701219390791,TRUE,"sL1",1,"sparse",0.1,1
474,30.3330406462056,3.13347003810804e-06,1.5730004805878e-06,7.09397273685208e-05,7.09397273685208e-05,32.6588318382939,32.6588318382939,0,TRUE,0.054156952788589,1.28634177750715e-13,0.124698929198914,TRUE,"sL1",1,"sparse",0.1,1
475,30.3330375127356,3.08374388779953e-06,1.54803713998143e-06,7.02798802355977e-05,7.02798802355977e-05,32.6588308964556,32.6588308964556,0,TRUE,0.0537320640213474,7.29370906648083e-14,0.124696665608137,TRUE,"sL1",1,"sparse",0.1,1
476,30.3330344289917,3.03481348495893e-06,1.52347328957379e-06,6.96266187853126e-05,6.96266187853126e-05,32.6588299731001,32.6588299731001,0,TRUE,0.0533105197717196,1.15481183415663e-13,0.124694428319633,TRUE,"sL1",1,"sparse",0.1,1
477,30.3330313941782,2.98666595455188e-06,1.49930247543578e-06,6.89798738585337e-05,6.89798738585337e-05,32.6588290678702,32.6588290678702,0,TRUE,0.0528922937587628,6.5469800938573e-14,0.124692217037778,TRUE,"sL1",1,"sparse",0.1,1
478,30.3330284075123,2.93928867378668e-06,1.47551834890844e-06,6.83395770333545e-05,6.83395770333545e-05,32.6588281804156,32.6588281804156,0,TRUE,0.0524773599036142,9.11353228190567e-14,0.124690031470123,TRUE,"sL1",1,"sparse",0.1,1
479,30.3330254682236,2.89266919040188e-06,1.45211466485919e-06,6.77056606143177e-05,6.77056606143177e-05,32.6588273103925,32.6588273103925,0,TRUE,0.0520656923281262,6.05146270954195e-14,0.12468787132736,TRUE,"sL1",1,"sparse",0.1,1
480,30.3330225755544,2.84679527240428e-06,1.42908528000164e-06,6.70780576286109e-05,6.70780576286109e-05,32.658826457464,32.658826457464,0,TRUE,0.0516572653533958,1.24361246993796e-13,0.124685736323289,TRUE,"sL1",1,"sparse",0.1,1
481,30.3330197287591,2.80165487964723e-06,1.40642415118696e-06,6.64567018147303e-05,6.64567018147303e-05,32.6588256212995,32.6588256212995,0,TRUE,0.0512520534983686,1.0493892046776e-13,0.124683626174788,TRUE,"sL1",1,"sparse",0.1,1
482,30.3330169271043,2.75723618514689e-06,1.38412533380145e-06,6.58415276180413e-05,6.58415276180413e-05,32.6588248015746,32.6588248015746,0,TRUE,0.0508500314784269,6.77253847017893e-14,0.124681540601782,TRUE,"sL1",1,"sparse",0.1,1
483,30.3330141698681,2.71352752179155e-06,1.36218298011043e-06,6.52324701818667e-05,6.52324701818667e-05,32.6588239979713,32.6588239979713,0,TRUE,0.0504511742039676,5.18112553788446e-14,0.124679479327212,TRUE,"sL1",1,"sparse",0.1,1
484,30.3330114563405,2.67051744273772e-06,1.34059133768526e-06,6.46294653404171e-05,6.46294653404171e-05,32.6588232101778,32.6588232101778,0,TRUE,0.0500554567790386,6.8732006710239e-14,0.124677442077003,TRUE,"sL1",1,"sparse",0.1,1
485,30.3330087858231,2.6281946752249e-06,1.31934474783268e-06,6.40324496130965e-05,6.40324496130965e-05,32.6588224378879,32.6588224378879,0,TRUE,0.049662854499912,1.68257155324153e-13,0.124675428580036,TRUE,"sL1",1,"sparse",0.1,1
486,30.3330061576284,2.586548127681e-06,1.29843764405078e-06,6.34413601941424e-05,6.34413601941424e-05,32.6588216808018,32.6588216808018,0,TRUE,0.0492733428537562,5.96061306788673e-14,0.124673438568115,TRUE,"sL1",1,"sparse",0.1,1
487,30.3330035710803,2.54556690038044e-06,1.27786455052491e-06,6.28561349488071e-05,6.28561349488071e-05,32.658820938625,32.658820938625,0,TRUE,0.0488868975172382,1.71597471839281e-13,0.124671471775941,TRUE,"sL1",1,"sparse",0.1,1
488,30.3330010255134,2.50524025702248e-06,1.25762008062073e-06,6.22767124046704e-05,6.22767124046704e-05,32.6588202110689,32.6588202110689,0,TRUE,0.0485034943551344,1.1596212187261e-13,0.124669527941079,TRUE,"sL1",1,"sparse",0.1,1
489,30.3329985202731,2.46555765670564e-06,1.23769893543118e-06,6.17030317447937e-05,6.17030317447937e-05,32.6588194978504,32.6588194978504,0,TRUE,0.0481231094190152,1.11761824140443e-13,0.124667606803932,TRUE,"sL1",1,"sparse",0.1,1
490,30.3329960547155,2.42650869353156e-06,1.218095902346e-06,6.113503280227e-05,6.113503280227e-05,32.6588187986917,32.6588187986917,0,TRUE,0.0477457189458852,1.04647146638649e-13,0.124665708107709,TRUE,"sL1",1,"sparse",0.1,1
491,30.3329936282068,2.38808317476469e-06,1.19880585360539e-06,6.05726560510598e-05,6.05726560510598e-05,32.6588181133206,32.6588181133206,0,TRUE,0.0473712993568364,1.15035973324329e-13,0.124663831598399,TRUE,"sL1",1,"sparse",0.1,1
492,30.3329912401236,2.3502710426726e-06,1.17982374493061e-06,6.00158426015973e-05,6.00158426015973e-05,32.6588174414699,32.6588174414699,0,TRUE,0.0469998272556991,1.27903228384809e-13,0.124661977024742,TRUE,"sL1",1,"sparse",0.1,1
493,30.3329888898526,2.31306241715856e-06,1.16114461415004e-06,5.94645341924558e-05,5.94645341924558e-05,32.6588167828777,32.6588167828777,0,TRUE,0.0466312794277634,9.77977011923402e-14,0.124660144138199,TRUE,"sL1",1,"sparse",0.1,1
494,30.3329865767902,2.27644757444523e-06,1.1427635798319e-06,5.89186731847982e-05,5.89186731847982e-05,32.658816137287,32.658816137287,0,TRUE,0.0462656328384053,5.68151003690301e-14,0.124658332692927,TRUE,"sL1",1,"sparse",0.1,1
495,30.3329843003426,2.24041694707466e-06,1.12467583998695e-06,5.83782025554784e-05,5.83782025554784e-05,32.6588155044458,32.6588155044458,0,TRUE,0.0459028646318363,5.42607228126659e-14,0.124656542445751,TRUE,"sL1",1,"sparse",0.1,1
496,30.3329820599256,2.20496113101376e-06,1.10687667074588e-06,5.78430658906594e-05,5.78430658906594e-05,32.6588148841069,32.6588148841069,0,TRUE,0.0455429521297256,6.1474000320932e-14,0.124654773156135,TRUE,"sL1",1,"sparse",0.1,1
497,30.3329798549645,2.17007086433796e-06,1.08936142507753e-06,5.73132073793389e-05,5.73132073793389e-05,32.658814276028,32.658814276028,0,TRUE,0.0451858728299889,1.62053763257656e-13,0.124653024586156,TRUE,"sL1",1,"sparse",0.1,1
498,30.3329776848936,2.13573705210024e-06,1.07212553154403e-06,5.67885718080232e-05,5.67885718080232e-05,32.6588136799713,32.6588136799713,0,TRUE,0.0448316044054276,8.53206660223652e-14,0.124651296500478,TRUE,"sL1",1,"sparse",0.1,1
499,30.3329755491566,2.10195072369856e-06,1.05516449303023e-06,5.62691045518992e-05,5.62691045518992e-05,32.6588130957036,32.6588130957036,0,TRUE,0.0444801247025045,1.47703325372256e-13,0.124649588666325,TRUE,"sL1",1,"sparse",0.1,1
500,30.3329734472059,2.06870307195572e-06,1.03847388555994e-06,5.57547515719441e-05,5.57547515719441e-05,32.6588125229963,32.6588125229963,0,TRUE,0.0441314117400483,1.16858374650251e-13,0.124647900853454,TRUE,"sL1",1,"sparse",0.1,1
501,30.3329713785028,2.03598542469763e-06,1.02204935706127e-06,5.52454594062542e-05,5.52454594062542e-05,32.658811961625,32.658811961625,0,TRUE,0.0437854437079681,5.48519647146e-14,0.12464623283413,TRUE,"sL1",1,"sparse",0.1,1
502,30.3329693425174,2.0037892696223e-06,1.00588662621843e-06,5.47411751655885e-05,5.47411751655885e-05,32.6588114113698,32.6588114113698,0,TRUE,0.0434421989660392,7.49295114116959e-14,0.1246445843831,TRUE,"sL1",1,"sparse",0.1,1
503,30.3329673387281,1.97210620100918e-06,9.89981481283225e-07,5.42418465260504e-05,5.42418465260504e-05,32.658810872015,32.658810872015,0,TRUE,0.0431016560426238,1.85572169889187e-13,0.124642955277568,TRUE,"sL1",1,"sparse",0.1,1
504,30.3329653666219,1.94092796945711e-06,9.74329778952809e-07,5.37474217247402e-05,5.37474217247402e-05,32.658810343349,32.658810343349,0,TRUE,0.0427637936334272,1.00056987306235e-13,0.124641345297168,TRUE,"sL1",1,"sparse",0.1,1
505,30.3329634256939,1.91024646412075e-06,9.58927443246826e-07,5.32578495520457e-05,5.32578495520457e-05,32.6588098251643,32.6588098251643,0,TRUE,0.0424285906003112,8.98791056398633e-14,0.124639754223941,TRUE,"sL1",1,"sparse",0.1,1
506,30.3329615154475,1.8800536842889e-06,9.43770464379503e-07,5.2773079347182e-05,5.2773079347182e-05,32.6588093172573,32.6588093172573,0,TRUE,0.0420960259699778,6.61244412319619e-14,0.12463818184231,TRUE,"sL1",1,"sparse",0.1,1
507,30.3329596353938,1.85034178912247e-06,9.28854897714833e-07,5.22930609922718e-05,5.22930609922718e-05,32.6588088194285,32.6588088194285,0,TRUE,0.0417660789328397,6.03419179902991e-14,0.124636627939054,TRUE,"sL1",1,"sparse",0.1,1
508,30.332957785052,1.82110303370564e-06,9.14176862658126e-07,5.18177449055573e-05,5.18177449055573e-05,32.6588083314821,32.6588083314821,0,TRUE,0.0414387288417484,5.21365599086046e-14,0.124635092303286,TRUE,"sL1",1,"sparse",0.1,1
509,30.332955963949,1.79232982588928e-06,8.99732541630596e-07,5.13470820375721e-05,5.13470820375721e-05,32.6588078532261,32.6588078532261,0,TRUE,0.0411139552108196,8.58647509704818e-14,0.124633574726426,TRUE,"sL1",1,"sparse",0.1,1
510,30.3329541716191,1.76401468010567e-06,8.85518179031619e-07,5.08810238639667e-05,5.08810238639667e-05,32.6588073844723,32.6588073844723,0,TRUE,0.0407917377142307,9.58292391682708e-14,0.124632075002179,TRUE,"sL1",1,"sparse",0.1,1
511,30.3329524076044,1.73615023513207e-06,8.71530080214091e-07,5.04195223804645e-05,5.04195223804645e-05,32.658806925036,32.658806925036,0,TRUE,0.040472056185019,1.80544634633491e-13,0.124630592926512,TRUE,"sL1",1,"sparse",0.1,1
512,30.3329506714542,1.70872925764343e-06,8.57764610503993e-07,4.99625300977349e-05,4.99625300977349e-05,32.6588064747362,32.6588064747362,0,TRUE,0.0401548906139254,1.72693694820988e-13,0.124629128297631,TRUE,"sL1",1,"sparse",0.1,1
513,30.332948962725,1.68174461734338e-06,8.44218194188065e-07,4.95100000356351e-05,4.95100000356351e-05,32.6588060333951,32.6588060333951,0,TRUE,0.0398402211481698,1.03195239084442e-13,0.124627680915954,TRUE,"sL1",1,"sparse",0.1,1
514,30.3329472809803,1.65518931183328e-06,8.30887313582715e-07,4.90618857181659e-05,4.90618857181659e-05,32.6588056008386,32.6588056008386,0,TRUE,0.0395280280903486,8.83992669860027e-14,0.124626250584093,TRUE,"sL1",1,"sparse",0.1,1
515,30.332945625791,1.62905644884859e-06,8.17768508055489e-07,4.86181411676732e-05,4.86181411676732e-05,32.6588051768959,32.6588051768959,0,TRUE,0.0392182918972288,9.15642891946292e-14,0.124624837106827,TRUE,"sL1",1,"sparse",0.1,1
516,30.3329439967346,1.6033392498116e-06,8.04858373106713e-07,4.81787208994601e-05,4.81787208994601e-05,32.6588047613995,32.6588047613995,0,TRUE,0.038910993178605,5.92065338618305e-14,0.124623440291084,TRUE,"sL1",1,"sparse",0.1,1
517,30.3329423933953,1.57803102851517e-06,7.92153559444626e-07,4.77435799179095e-05,4.77435799179095e-05,32.658804354185,32.658804354185,0,TRUE,0.0386061126961633,1.02077198305784e-13,0.124622059945914,TRUE,"sL1",1,"sparse",0.1,1
518,30.3329408153643,1.55312524086071e-06,7.7965077207432e-07,4.7312673709644e-05,4.7312673709644e-05,32.6588039550913,32.6588039550913,0,TRUE,0.0383036313623198,1.03126593914132e-13,0.124620695882471,TRUE,"sL1",1,"sparse",0.1,1
519,30.3329392622391,1.5286154173566e-06,7.67346769424391e-07,4.68859582391459e-05,4.68859582391459e-05,32.6588035639604,32.6588035639604,0,TRUE,0.0380035302391335,7.3270624026329e-14,0.124619347913989,TRUE,"sL1",1,"sparse",0.1,1
520,30.3329377336236,1.50449521285623e-06,7.5523836245796e-07,4.64633899444004e-05,4.64633899444004e-05,32.6588031806373,32.6588031806373,0,TRUE,0.0377057905371304,6.03593966855872e-14,0.124618015855759,TRUE,"sL1",1,"sparse",0.1,1
521,30.3329362291284,1.48075837813622e-06,7.43322413823701e-07,4.60449257302647e-05,4.60449257302647e-05,32.65880280497,32.65880280497,0,TRUE,0.0374103936142253,7.64303740100231e-14,0.124616699525112,TRUE,"sL1",1,"sparse",0.1,1
522,30.3329347483701,1.45739876344919e-06,7.31595836996157e-07,4.56305229654391e-05,4.56305229654391e-05,32.6588024368094,32.6588024368094,0,TRUE,0.037117320974584,9.51396130008868e-14,0.124615398741394,TRUE,"sL1",1,"sparse",0.1,1
523,30.3329332909713,1.43441030786562e-06,7.20055595458222e-07,4.52201394756252e-05,4.52201394756252e-05,32.6588020760094,32.6588020760094,0,TRUE,0.0368265542675579,1.0539920414242e-13,0.124614113325945,TRUE,"sL1",1,"sparse",0.1,1
524,30.332931856561,1.4117870890118e-06,7.08698701880105e-07,4.48137335407381e-05,4.48137335407381e-05,32.6588017224265,32.6588017224265,0,TRUE,0.0365380752865332,6.50780670196616e-14,0.124612843102081,TRUE,"sL1",1,"sparse",0.1,1
525,30.3329304447739,1.38952322714658e-06,6.97522217301195e-07,4.44112638880277e-05,4.44112638880277e-05,32.6588013759201,32.6588013759201,0,TRUE,0.0362518659679069,6.89173579712958e-14,0.124611587895071,TRUE,"sL1",1,"sparse",0.1,1
526,30.3329290552507,1.36761297397925e-06,6.86523250355681e-07,4.40126896889714e-05,4.40126896889714e-05,32.6588010363525,32.6588010363525,0,TRUE,0.0359679083899567,8.81445682187926e-14,0.124610347532116,TRUE,"sL1",1,"sparse",0.1,1
527,30.3329276876377,1.34605066293148e-06,6.75698956486353e-07,4.36179705532568e-05,4.36179705532568e-05,32.6588007035883,32.6588007035883,0,TRUE,0.0356861847717902,1.99419364716806e-13,0.124609121842333,TRUE,"sL1",1,"sparse",0.1,1
528,30.332926341587,1.32483072334821e-06,6.65046537174778e-07,4.32270665252497e-05,4.32270665252497e-05,32.6588003774949,32.6588003774949,0,TRUE,0.0354066774722789,1.27437891985302e-13,0.12460791065673,TRUE,"sL1",1,"sparse",0.1,1
529,30.3329250167563,1.3039476591814e-06,6.54563239206116e-07,4.28399380796089e-05,4.28399380796089e-05,32.6588000579423,32.6588000579423,0,TRUE,0.0351293689889655,1.00275647977909e-13,0.124606713808186,TRUE,"sL1",1,"sparse",0.1,1
530,30.3329237128086,1.28339608806982e-06,6.44246353899303e-07,4.24565461143733e-05,4.24565461143733e-05,32.6587997448029,32.6587997448029,0,TRUE,0.0348542419570783,5.69507344068732e-14,0.124605531131439,TRUE,"sL1",1,"sparse",0.1,1
531,30.3329224294126,1.26317069160109e-06,6.34093216408833e-07,4.20768519492649e-05,4.20768519492649e-05,32.6587994379516,32.6587994379516,0,TRUE,0.0345812791484214,1.74382686428589e-13,0.124604362463056,TRUE,"sL1",1,"sparse",0.1,1
532,30.3329211662419,1.24326625794424e-06,6.24101204985922e-07,4.17008173197847e-05,4.17008173197847e-05,32.6587991372658,32.6587991372658,0,TRUE,0.034310463470356,7.05831090090821e-14,0.124603207641422,TRUE,"sL1",1,"sparse",0.1,1
533,30.3329199229756,1.22367763921716e-06,6.14267740290305e-07,4.1328404373001e-05,4.1328404373001e-05,32.658798842625,32.658798842625,0,TRUE,0.0340417779647881,1.02527020122171e-13,0.124602066506715,TRUE,"sL1",1,"sparse",0.1,1
534,30.332918699298,1.20439979056641e-06,6.04590284686128e-07,4.09595756632216e-05,4.09595756632216e-05,32.6587985539114,32.6587985539114,0,TRUE,0.0337752058071107,8.59394254610955e-14,0.124600938900893,TRUE,"sL1",1,"sparse",0.1,1
535,30.3329174948982,1.18542772753472e-06,5.95066341561447e-07,4.05942941477336e-05,4.05942941477336e-05,32.6587982710093,32.6587982710093,0,TRUE,0.0335107303052124,7.64233777277932e-14,0.12459982466767,TRUE,"sL1",1,"sparse",0.1,1
536,30.3329163094704,1.16675656869347e-06,5.85693454671303e-07,4.02325231822516e-05,4.02325231822516e-05,32.6587979938051,32.6587979938051,0,TRUE,0.033248334898455,1.21472183168286e-13,0.1245987236525,TRUE,"sL1",1,"sparse",0.1,1
537,30.3329151427139,1.14838149301022e-06,5.76469207454083e-07,3.98742265169257e-05,3.98742265169257e-05,32.6587977221876,32.6587977221876,0,TRUE,0.0329880031566662,1.11296045235347e-13,0.124597635702559,TRUE,"sL1",1,"sparse",0.1,1
538,30.3329139943324,1.13029777182305e-06,5.67391222411013e-07,3.95193682919715e-05,3.95193682919715e-05,32.6587974560476,32.6587974560476,0,TRUE,0.0327297187791527,8.3235688102086e-14,0.124596560666725,TRUE,"sL1",1,"sparse",0.1,1
539,30.3329128640346,1.11250074041891e-06,5.5845716044442e-07,3.91679130335183e-05,3.91679130335183e-05,32.6587971952781,32.6587971952781,0,TRUE,0.0324734655936982,6.51980475249832e-14,0.124595498395562,TRUE,"sL1",1,"sparse",0.1,1
540,30.3329117515339,1.09498581224443e-06,5.4966472024806e-07,3.88198256496827e-05,3.88198256496827e-05,32.6587969397742,32.6587969397742,0,TRUE,0.032219227555581,1.45798980827632e-13,0.124594448741301,TRUE,"sL1",1,"sparse",0.1,1
541,30.3329106565481,1.07774848245867e-06,5.41011637681846e-07,3.84750714267199e-05,3.84750714267199e-05,32.6587966894329,32.6587966894329,0,TRUE,0.0319669887466044,8.39722885945157e-14,0.124593411557823,TRUE,"sL1",1,"sparse",0.1,1
542,30.3329095787996,1.06078431372225e-06,5.32495685162761e-07,3.81336160234546e-05,3.81336160234546e-05,32.6587964441532,32.6587964441532,0,TRUE,0.0317167333741165,8.3959167762187e-14,0.124592386700642,TRUE,"sL1",1,"sparse",0.1,1
543,30.3329085180153,1.04408893975005e-06,5.24114671077649e-07,3.77954254697148e-05,3.77954254697148e-05,32.6587962038363,32.6587962038363,0,TRUE,0.0314684457700462,7.28365996761255e-14,0.124591374026884,TRUE,"sL1",1,"sparse",0.1,1
544,30.3329074739263,1.02765806175853e-06,5.15866439186892e-07,3.74604661601173e-05,3.74604661601173e-05,32.6587959683849,32.6587959683849,0,TRUE,0.0312221103899638,8.96344113382086e-14,0.124590373395276,TRUE,"sL1",1,"sparse",0.1,1
545,30.3329064462683,1.01148746267654e-06,5.07748868051721e-07,3.71287048517697e-05,3.71287048517697e-05,32.658795737704,32.658795737704,0,TRUE,0.0309777118121059,9.19846994163075e-14,0.124589384666124,TRUE,"sL1",1,"sparse",0.1,1
546,30.3329054347808,9.95572982276371e-07,4.99759870473014e-07,3.68001086593403e-05,3.68001086593403e-05,32.6587955117,32.6587955117,0,TRUE,0.0307352347364476,9.05832777068257e-14,0.1245884077013,TRUE,"sL1",1,"sparse",0.1,1
547,30.3329044392078,9.79910520726435e-07,4.91897392912304e-07,3.64746450516434e-05,3.64746450516434e-05,32.6587952902815,32.6587952902815,0,TRUE,0.0304946639837473,1.53591099878001e-13,0.124587442364221,TRUE,"sL1",1,"sparse",0.1,1
548,30.3329034592973,9.6449605990756e-07,4.84159414970791e-07,3.61522818480644e-05,3.61522818480644e-05,32.6587950733587,32.6587950733587,0,TRUE,0.0302559844946471,1.09277825922896e-13,0.124586488519836,TRUE,"sL1",1,"sparse",0.1,1
549,30.3329024948012,9.49325645649424e-07,4.76543948826764e-07,3.58329872145758e-05,3.58329872145758e-05,32.6587948608435,32.6587948608435,0,TRUE,0.0300191813286964,1.34076204616722e-13,0.12458554603461,TRUE,"sL1",1,"sparse",0.1,1
550,30.3329015454756,9.34395373519692e-07,4.69049038713147e-07,3.55167296589161e-05,3.55167296589161e-05,32.6587946526496,32.6587946526496,0,TRUE,0.0297842396635027,1.4911967970558e-13,0.124584614776505,TRUE,"sL1",1,"sparse",0.1,1
551,30.3329006110802,9.19701420798447e-07,4.61672760399384e-07,3.52034780297864e-05,3.52034780297864e-05,32.6587944486921,32.6587944486921,0,TRUE,0.0295511447937566,8.29124899243813e-14,0.124583694614964,TRUE,"sL1",1,"sparse",0.1,1
552,30.3328996913788,9.0524000384562e-07,4.54413220668563e-07,3.48932015100246e-05,3.48932015100246e-05,32.6587942488882,32.6587942488882,0,TRUE,0.0293198821303536,2.39798223980642e-13,0.124582785420901,TRUE,"sL1",1,"sparse",0.1,1
553,30.3328987861388,8.91007424286272e-07,4.47268556813744e-07,3.45858696146632e-05,3.45858696146632e-05,32.6587940531564,32.6587940531564,0,TRUE,0.0290904371995056,1.11201094700229e-13,0.124581887066679,TRUE,"sL1",1,"sparse",0.1,1
554,30.3328978951314,8.77000022825314e-07,4.40236936151564e-07,3.42814521870938e-05,3.42814521870938e-05,32.6587938614168,32.6587938614168,0,TRUE,0.0288627956418357,8.81422159401513e-14,0.124580999426094,TRUE,"sL1",1,"sparse",0.1,1
555,30.3328970181313,8.63214207669216e-07,4.33316555520437e-07,3.3979919395563e-05,3.3979919395563e-05,32.658793673591,32.658793673591,0,TRUE,0.0286369432114748,6.90742168477803e-14,0.124580122374367,TRUE,"sL1",1,"sparse",0.1,1
556,30.3328961549171,8.49646450973296e-07,4.26505640803199e-07,3.36812417293898e-05,3.36812417293898e-05,32.6587934896023,32.6587934896023,0,TRUE,0.0284128657752171,6.55555213735235e-14,0.12457925578812,TRUE,"sL1",1,"sparse",0.1,1
557,30.3328953052707,8.36293278183575e-07,4.19802446456835e-07,3.33853899959505e-05,3.33853899959505e-05,32.6587933093753,32.6587933093753,0,TRUE,0.0281905493116147,1.49517482903955e-13,0.124578399545367,TRUE,"sL1",1,"sparse",0.1,1
558,30.3328944689774,8.23151253825927e-07,4.1320525505011e-07,3.30923353166916e-05,3.30923353166916e-05,32.6587931328362,32.6587931328362,0,TRUE,0.0279699799101327,1.05293698995234e-13,0.124577553525497,TRUE,"sL1",1,"sparse",0.1,1
559,30.3328936458262,8.10217027691351e-07,4.06712376794934e-07,3.28020491240323e-05,3.28020491240323e-05,32.6587929599124,32.6587929599124,0,TRUE,0.0277511437702736,6.61406199339961e-14,0.124576717609258,TRUE,"sL1",1,"sparse",0.1,1
560,30.3328928356091,7.97487277992559e-07,4.00322149105209e-07,3.25145031584118e-05,3.25145031584118e-05,32.6587927905331,32.6587927905331,0,TRUE,0.027534027200729,6.20904177341305e-14,0.124575891678746,TRUE,"sL1",1,"sparse",0.1,1
561,30.3328920381219,7.8495875044382e-07,3.94032936157164e-07,3.22296694640424e-05,3.22296694640424e-05,32.6587926246285,32.6587926246285,0,TRUE,0.0273186166185221,5.42108464693272e-14,0.124575075617386,TRUE,"sL1",1,"sparse",0.1,1
562,30.3328912531631,7.72628244050111e-07,3.87843128443671e-07,3.19475203862441e-05,3.19475203862441e-05,32.6587924621302,32.6587924621302,0,TRUE,0.027104898548179,6.57064085070013e-14,0.12457426930992,TRUE,"sL1",1,"sparse",0.1,1
563,30.3328904805349,7.60492589790829e-07,3.81751142356253e-07,3.16680285682376e-05,3.16680285682376e-05,32.6587923029713,32.6587923029713,0,TRUE,0.0268928596208756,1.04072199243229e-13,0.124573472642395,TRUE,"sL1",1,"sparse",0.1,1
564,30.3328897200423,7.48548700357787e-07,3.75755419755347e-07,3.13911669479344e-05,3.13911669479344e-05,32.6587921470862,32.6587921470862,0,TRUE,0.0266824865736176,7.1633756238277e-14,0.124572685502144,TRUE,"sL1",1,"sparse",0.1,1
565,30.3328889714936,7.36793509759082e-07,3.69854427563781e-07,3.11169087536184e-05,3.11169087536184e-05,32.6587919944103,32.6587919944103,0,TRUE,0.0264737662484172,7.51399280181633e-14,0.124571907777777,TRUE,"sL1",1,"sparse",0.1,1
566,30.3328882347001,7.25224015951653e-07,3.64046657352937e-07,3.08452275027774e-05,3.08452275027774e-05,32.6587918448805,32.6587918448805,0,TRUE,0.0262666855914489,1.26960358592116e-13,0.124571139359163,TRUE,"sL1",1,"sparse",0.1,1
567,30.332887509476,7.13837277288576e-07,3.58330624949608e-07,3.05760969975863e-05,3.05760969975863e-05,32.6587916984347,32.6587916984347,0,TRUE,0.0260612316522791,6.20745694593537e-14,0.124570380137421,TRUE,"sL1",1,"sparse",0.1,1
568,30.3328867956388,7.02630355675637e-07,3.52704870030058e-07,3.03094913221102e-05,3.03094913221102e-05,32.6587915550124,32.6587915550124,0,TRUE,0.0258573915830158,9.75812200273676e-14,0.124569630004901,TRUE,"sL1",1,"sparse",0.1,1
569,30.3328860930084,6.91600416047322e-07,3.47167955745908e-07,3.00453848389482e-05,3.00453848389482e-05,32.6587914145538,32.6587914145538,0,TRUE,0.025655152637549,1.09161026995436e-13,0.124568888855176,TRUE,"sL1",1,"sparse",0.1,1
570,30.332885401408,6.80744626890828e-07,3.41718468332729e-07,2.97837521869932e-05,2.97837521869932e-05,32.6587912770006,32.6587912770006,0,TRUE,0.0254545021707133,6.33104122440427e-14,0.124568156583026,TRUE,"sL1",1,"sparse",0.1,1
571,30.3328847206634,6.70060227747626e-07,3.36355016742943e-07,2.95245682778243e-05,2.95245682778243e-05,32.6587911422954,32.6587911422954,0,TRUE,0.0252554276375342,8.44875888079187e-14,0.124567433084424,TRUE,"sL1",1,"sparse",0.1,1
572,30.3328840506031,6.59544479475471e-07,3.31076232267118e-07,2.92678082927016e-05,2.92678082927016e-05,32.658791010382,32.658791010382,0,TRUE,0.0250579165924055,7.10590825592996e-14,0.124566718256526,TRUE,"sL1",1,"sparse",0.1,1
573,30.3328833910587,6.4919471398639e-07,3.25880768181386e-07,2.90134476802849e-05,2.90134476802849e-05,32.6587908812054,32.6587908812054,0,TRUE,0.0248619566883589,9.61845220877608e-14,0.124566011997655,TRUE,"sL1",1,"sparse",0.1,1
574,30.3328827418639,6.39008280955977e-07,3.20767299385686e-07,2.87614621527554e-05,2.87614621527554e-05,32.6587907547115,32.6587907547115,0,TRUE,0.0246675356762549,1.30155670328035e-13,0.124565314207292,TRUE,"sL1",1,"sparse",0.1,1
575,30.3328821028557,6.28982590455962e-07,3.1573452205065e-07,2.8511827683529e-05,2.8511827683529e-05,32.6587906308473,32.6587906308473,0,TRUE,0.0244746414040286,1.1793506216513e-13,0.124564624786059,TRUE,"sL1",1,"sparse",0.1,1
576,30.3328814738731,6.19115077427068e-07,3.10781153277436e-07,2.82645205047522e-05,2.82645205047522e-05,32.6587905095609,32.6587905095609,0,TRUE,0.0242832618159175,1.0159058958609e-13,0.12456394363571,TRUE,"sL1",1,"sparse",0.1,1
577,30.332880854758,6.09403237206152e-07,3.05905930756692e-07,2.80195171034544e-05,2.80195171034544e-05,32.6587903908013,32.6587903908013,0,TRUE,0.0240933849517324,8.23379644169011e-14,0.124563270659119,TRUE,"sL1",1,"sparse",0.1,1
578,30.3328802453548,5.99844593551779e-07,3.01107612430033e-07,2.77767942199999e-05,2.77767942199999e-05,32.6587902745185,32.6587902745185,0,TRUE,0.0239049989460743,7.18055046685342e-14,0.124562605760265,TRUE,"sL1",1,"sparse",0.1,1
579,30.3328796455102,5.90436705749653e-07,2.96384976164249e-07,2.75363288437382e-05,2.75363288437382e-05,32.6587901606636,32.6587901606636,0,TRUE,0.0237180920276206,1.77398763146134e-13,0.124561948844221,TRUE,"sL1",1,"sparse",0.1,1
580,30.3328790550735,5.81177182823467e-07,2.91736819436595e-07,2.72980982123764e-05,2.72980982123764e-05,32.6587900491884,32.6587900491884,0,TRUE,0.0235326525183649,1.10032560260623e-13,0.124561299817143,TRUE,"sL1",1,"sparse",0.1,1
581,30.3328784738963,5.7206367642948e-07,2.8716195900063e-07,2.70620798072455e-05,2.70620798072455e-05,32.6587899400458,32.6587899400458,0,TRUE,0.0233486688328859,1.2777639488765e-13,0.124560658586257,TRUE,"sL1",1,"sparse",0.1,1
582,30.3328779018326,5.63093852434804e-07,2.82659230588268e-07,2.68282513520489e-05,2.68282513520489e-05,32.6587898331898,32.6587898331898,0,TRUE,0.0231661294776326,7.00259552481086e-14,0.12456002505985,TRUE,"sL1",1,"sparse",0.1,1
583,30.3328773387387,5.54265433549972e-07,2.7822748859099e-07,2.65965908090118e-05,2.65965908090118e-05,32.6587897285748,32.6587897285748,0,TRUE,0.0229850230501848,1.068774709351e-13,0.124559399147255,TRUE,"sL1",1,"sparse",0.1,1
584,30.3328767844733,5.45576178012652e-07,2.73865605766399e-07,2.63670763777735e-05,2.63670763777735e-05,32.6587896261566,32.6587896261566,0,TRUE,0.0228053382385472,1.19520270377233e-13,0.12455878075884,TRUE,"sL1",1,"sparse",0.1,1
585,30.3328762388971,5.37023876034937e-07,2.69572472938315e-07,2.61396864915719e-05,2.61396864915719e-05,32.6587895258915,32.6587895258915,0,TRUE,0.0226270638204369,1.13944596138823e-13,0.124558169805999,TRUE,"sL1",1,"sparse",0.1,1
586,30.3328757018733,5.28606353356054e-07,2.65346998699229e-07,2.5914399814507e-05,2.5914399814507e-05,32.6587894277368,32.6587894277368,0,TRUE,0.0224501886625746,8.34920418127353e-14,0.124557566201139,TRUE,"sL1",1,"sparse",0.1,1
587,30.3328751732669,5.20321464136941e-07,2.61188109128264e-07,2.56911952407101e-05,2.56911952407101e-05,32.6587893316505,32.6587893316505,0,TRUE,0.0222747017199753,7.80028411604554e-14,0.124556969857669,TRUE,"sL1",1,"sparse",0.1,1
588,30.3328746529454,5.12167115829243e-07,2.57094747505588e-07,2.54700518897181e-05,2.54700518897181e-05,32.6587892375918,32.6587892375918,0,TRUE,0.0221005920352699,1.08270498206223e-13,0.124556380689991,TRUE,"sL1",1,"sparse",0.1,1
589,30.3328741407783,5.04141226542743e-07,2.53065874034036e-07,2.5250949105193e-05,2.5250949105193e-05,32.6587891455201,32.6587891455201,0,TRUE,0.0219278487379941,1.13357540663514e-13,0.124555798613484,TRUE,"sL1",1,"sparse",0.1,1
590,30.3328736366371,4.96241760572502e-07,2.49100465564532e-07,2.50338664526663e-05,2.50338664526663e-05,32.6587890553961,32.6587890553961,0,TRUE,0.0217564610439192,8.41579316929021e-14,0.1245552235445,TRUE,"sL1",1,"sparse",0.1,1
591,30.3328731403953,4.88466717740721e-07,2.45197515327489e-07,2.48187837157993e-05,2.48187837157993e-05,32.6587889671809,32.6587889671809,0,TRUE,0.0215864182543672,1.21766598660954e-13,0.124554655400348,TRUE,"sL1",1,"sparse",0.1,1
592,30.3328726519286,4.80814115633166e-07,2.41356032670383e-07,2.46056808957146e-05,2.46056808957146e-05,32.6587888808367,32.6587888808367,0,TRUE,0.0214177097555352,6.3758327377141e-14,0.124554094099287,TRUE,"sL1",1,"sparse",0.1,1
593,30.3328721711145,4.73282021573596e-07,2.37575042793e-07,2.43945382074688e-05,2.43945382074688e-05,32.658788796326,32.658788796326,0,TRUE,0.0212503250178157,6.38678605536992e-14,0.124553539560512,TRUE,"sL1",1,"sparse",0.1,1
594,30.3328716978325,4.65868520649337e-07,2.33853586491026e-07,2.41853360778868e-05,2.41853360778868e-05,32.6587887136125,32.6587887136125,0,TRUE,0.0210842535951434,6.67829001123544e-14,0.124552991704148,TRUE,"sL1",1,"sparse",0.1,1
595,30.332871231964,4.58571729922141e-07,2.30190719906808e-07,2.39780551429741e-05,2.39780551429741e-05,32.6587886326603,32.6587886326603,0,TRUE,0.0209194851243422,5.77741599254893e-14,0.124552450451236,TRUE,"sL1",1,"sparse",0.1,1
596,30.3328707733922,4.51389805533609e-07,2.26585514278665e-07,2.37726762467607e-05,2.37726762467607e-05,32.6587885534342,32.6587885534342,0,TRUE,0.0207560093244411,7.35401938107645e-14,0.124551915723725,TRUE,"sL1",1,"sparse",0.1,1
597,30.3328703220024,4.44320924941621e-07,2.23037055702347e-07,2.35691804378161e-05,2.35691804378161e-05,32.6587884758999,32.6587884758999,0,TRUE,0.020593815996058,1.3665642784776e-13,0.12455138744446,TRUE,"sL1",1,"sparse",0.1,1
598,30.3328698776815,4.37363290473058e-07,2.19544444878068e-07,2.33675489668922e-05,2.33675489668922e-05,32.6587884000235,32.6587884000235,0,TRUE,0.0204328950207273,8.84702412077821e-14,0.124550865537176,TRUE,"sL1",1,"sparse",0.1,1
599,30.3328694403182,4.30515147087362e-07,2.16106796889318e-07,2.31677632861884e-05,2.31677632861884e-05,32.658788325772,32.658788325772,0,TRUE,0.0202732363602774,1.3371832233955e-13,0.124550349926484,TRUE,"sL1",1,"sparse",0.1,1
600,30.3328690098031,4.23774757507545e-07,2.12723240963521e-07,2.29698050453141e-05,2.29698050453141e-05,32.6587882531128,32.6587882531128,0,TRUE,0.0201148300561909,8.6743355767553e-14,0.124549840537862,TRUE,"sL1",1,"sparse",0.1,1
601,30.3328685860283,4.17140419983753e-07,2.09392920241157e-07,2.27736560906255e-05,2.27736560906255e-05,32.6587881820141,32.6587881820141,0,TRUE,0.0199576662289684,9.93691317203192e-14,0.124549337297648,TRUE,"sL1",1,"sparse",0.1,1
602,30.3328681688879,4.10610439871562e-07,2.06114991558036e-07,2.25792984619111e-05,2.25792984619111e-05,32.6587881124447,32.6587881124447,0,TRUE,0.019801735077507,1.02947279983179e-13,0.124548840133029,TRUE,"sL1",1,"sparse",0.1,1
603,30.3328677582774,4.04183182922679e-07,2.02888625216729e-07,2.23867143906911e-05,2.23867143906911e-05,32.658788044374,32.658788044374,0,TRUE,0.0196470268784833,4.2930397513452e-14,0.12454834897203,TRUE,"sL1",1,"sparse",0.1,1
604,30.3328673540943,3.978570113361e-07,1.99713004773717e-07,2.21958862985488e-05,2.21958862985488e-05,32.658787977772,32.658787977772,0,TRUE,0.0194935319857236,6.50421086387499e-14,0.124547863743507,TRUE,"sL1",1,"sparse",0.1,1
605,30.3328669562373,3.91630329943382e-07,1.96587326825101e-07,2.2006796794276e-05,2.2006796794276e-05,32.6587879126091,32.6587879126091,0,TRUE,0.019341240829613,7.08132563286186e-14,0.124547384377137,TRUE,"sL1",1,"sparse",0.1,1
606,30.3328665646069,3.85501561339652e-07,1.93510800795028e-07,2.18194286722756e-05,2.18194286722756e-05,32.6587878488567,32.6587878488567,0,TRUE,0.0191901439164665,1.04337650457928e-13,0.124546910803409,TRUE,"sL1",1,"sparse",0.1,1
607,30.3328661791054,3.79469152989031e-07,1.90482648728667e-07,2.16337649102996e-05,2.16337649102996e-05,32.6587877864862,32.6587877864862,0,TRUE,0.0190402318279462,1.63589533118746e-13,0.124546442953614,TRUE,"sL1",1,"sparse",0.1,1
608,30.3328657996362,3.73531584330067e-07,1.87502105089891e-07,2.14497886678896e-05,2.14497886678896e-05,32.6587877254701,32.6587877254701,0,TRUE,0.0188914952204457,1.22267289741812e-13,0.124545980759838,TRUE,"sL1",1,"sparse",0.1,1
609,30.3328654261046,3.67687359670299e-07,1.84568416557829e-07,2.12674832833541e-05,2.12674832833541e-05,32.658787665781,32.658787665781,0,TRUE,0.0187439248245243,6.47889549675686e-14,0.12454552415495,TRUE,"sL1",1,"sparse",0.1,1
610,30.3328650584173,3.61934990422697e-07,1.81680841835333e-07,2.10868322729187e-05,2.10868322729187e-05,32.6587876073923,32.6587876073923,0,TRUE,0.0185975114442782,7.87667751139399e-14,0.124545073072599,TRUE,"sL1",1,"sparse",0.1,1
611,30.3328646964823,3.56273027080078e-07,1.78838651450112e-07,2.0907819328235e-05,2.0907819328235e-05,32.6587875502779,32.6587875502779,0,TRUE,0.0184522459567951,7.62191561386395e-14,0.124544627447197,TRUE,"sL1",1,"sparse",0.1,1
612,30.3328643402092,3.50700052109687e-07,1.76041127567463e-07,2.07304283143254e-05,2.07304283143254e-05,32.658787494412,32.658787494412,0,TRUE,0.0183081193115565,1.47030304541125e-13,0.124544187213918,TRUE,"sL1",1,"sparse",0.1,1
613,30.3328639895092,3.45214640873337e-07,1.73287563797883e-07,2.05546432677671e-05,2.05546432677671e-05,32.6587874397695,32.6587874397695,0,TRUE,0.0181651225298604,9.38533436550714e-14,0.124543752308688,TRUE,"sL1",1,"sparse",0.1,1
614,30.3328636442946,3.39815414918121e-07,1.70577265021219e-07,2.03804483951658e-05,2.03804483951658e-05,32.6587873863258,32.6587873863258,0,TRUE,0.0180232467042614,8.91641616945449e-14,0.124543322668172,TRUE,"sL1",1,"sparse",0.1,1
615,30.3328633044791,3.34501020660127e-07,1.67909547195555e-07,2.02078280706777e-05,2.02078280706777e-05,32.6587873340567,32.6587873340567,0,TRUE,0.0178824829979946,8.70899392147008e-14,0.12454289822977,TRUE,"sL1",1,"sparse",0.1,1
616,30.3328629699781,3.29270100962731e-07,1.65283737186187e-07,2.0036766834579e-05,2.0036766834579e-05,32.6587872829384,32.6587872829384,0,TRUE,0.0177428226444254,8.97799111120837e-14,0.124542478931609,TRUE,"sL1",1,"sparse",0.1,1
617,30.332862640708,3.24121351980011e-07,1.62699172583752e-07,1.98672493909476e-05,1.98672493909476e-05,32.6587872329477,32.6587872329477,0,TRUE,0.0176042569464765,8.88766770627003e-14,0.124542064712533,TRUE,"sL1",1,"sparse",0.1,1
618,30.3328623165867,3.19053459207908e-07,1.60155201537146e-07,1.96992606066938e-05,1.96992606066938e-05,32.6587871840619,32.6587871840619,0,TRUE,0.0174667772760945,1.13767988168363e-13,0.124541655512096,TRUE,"sL1",1,"sparse",0.1,1
619,30.3328619975332,3.14065164985777e-07,1.57651182579941e-07,1.95327855091038e-05,1.95327855091038e-05,32.6587871362585,32.6587871362585,0,TRUE,0.0173303750736816,1.1735250876236e-13,0.124541251270553,TRUE,"sL1",1,"sparse",0.1,1
620,30.332861683468,3.0915519388941e-07,1.55186484466825e-07,1.93678092840118e-05,1.93678092840118e-05,32.6587870895156,32.6587870895156,0,TRUE,0.0171950418475631,1.37984007054453e-13,0.124540851928853,TRUE,"sL1",1,"sparse",0.1,1
621,30.3328613743128,3.04322316679873e-07,1.52760486002062e-07,1.9204317274195e-05,1.9204317274195e-05,32.6587870438117,32.6587870438117,0,TRUE,0.017060769173446,8.33130492620273e-14,0.124540457428631,TRUE,"sL1",1,"sparse",0.1,1
622,30.3328610699905,2.9956531122366e-07,1.50372575886803e-07,1.90422949781045e-05,1.90422949781045e-05,32.6587869991259,32.6587869991259,0,TRUE,0.0169275486938829,1.25865998610176e-13,0.124540067712201,TRUE,"sL1",1,"sparse",0.1,1
623,30.3328607704252,2.94882987361689e-07,1.48022152555709e-07,1.88817280473598e-05,1.88817280473598e-05,32.6587869554373,32.6587869554373,0,TRUE,0.0167953721177342,7.64206321030101e-14,0.124539682722549,TRUE,"sL1",1,"sparse",0.1,1
624,30.3328604755422,2.90274154934878e-07,1.4570862401597e-07,1.87226022853357e-05,1.87226022853357e-05,32.6587869127259,32.6587869127259,0,TRUE,0.0166642312196452,7.50350430225939e-14,0.12453930240332,TRUE,"sL1",1,"sparse",0.1,1
625,30.3328601852681,2.85737666416708e-07,1.43431407701186e-07,1.85649036458765e-05,1.85649036458765e-05,32.6587868709716,32.6587868709716,0,TRUE,0.0165341178395309,6.4022104206782e-14,0.12453892669882,TRUE,"sL1",1,"sparse",0.1,1
626,30.3328598995304,2.8127236362252e-07,1.41189930315561e-07,1.84086182309161e-05,1.84086182309161e-05,32.658786830155,32.658786830155,0,TRUE,0.016405023882037,1.08441073947014e-13,0.124538555554,TRUE,"sL1",1,"sparse",0.1,1
627,30.332859618258,2.7687714165836e-07,1.38983627686091e-07,1.8253732289804e-05,1.8253732289804e-05,32.6587867902571,32.6587867902571,0,TRUE,0.0162769413160368,7.40778473162421e-14,0.124538188914453,TRUE,"sL1",1,"sparse",0.1,1
628,30.3328593413809,2.72550877866706e-07,1.36811944615082e-07,1.81002322164605e-05,1.81002322164605e-05,32.6587867512591,32.6587867512591,0,TRUE,0.0161498621741301,8.61582018889103e-14,0.124537826726407,TRUE,"sL1",1,"sparse",0.1,1
629,30.33285906883,2.68292488669886e-07,1.3467433473646e-07,1.79481045487661e-05,1.79481045487661e-05,32.6587867131427,32.6587867131427,0,TRUE,0.0160237785521136,1.02241839110838e-13,0.124537468936715,TRUE,"sL1",1,"sparse",0.1,1
630,30.3328588005375,2.64100915359222e-07,1.32570260372932e-07,1.77973359664442e-05,1.77973359664442e-05,32.6587866758898,32.6587866758898,0,TRUE,0.0158986826084832,1.48092104683288e-13,0.124537115492851,TRUE,"sL1",1,"sparse",0.1,1
631,30.3328585364366,2.59975077909758e-07,1.30499192398322e-07,1.76479132896585e-05,1.76479132896585e-05,32.6587866394829,32.6587866394829,0,TRUE,0.0157745665639615,1.10431102240126e-13,0.124536766342902,TRUE,"sL1",1,"sparse",0.1,1
632,30.3328582764615,2.55913967350807e-07,1.28460610100871e-07,1.74998234776236e-05,1.74998234776236e-05,32.6587866039046,32.6587866039046,0,TRUE,0.0156514227009563,6.46823680223456e-14,0.12453642143556,TRUE,"sL1",1,"sparse",0.1,1
633,30.3328580205476,2.51916546289976e-07,1.2645400104272e-07,1.7353053626614e-05,1.7353053626614e-05,32.6587865691379,32.6587865691379,0,TRUE,0.0155292433631044,1.09490228888552e-13,0.124536080720116,TRUE,"sL1",1,"sparse",0.1,1
634,30.332857768631,2.47981812862008e-07,1.24478860933562e-07,1.72075909686672e-05,1.72075909686672e-05,32.6587865351664,32.6587865351664,0,TRUE,0.0154080209547754,6.34675857784566e-14,0.124535744146454,TRUE,"sL1",1,"sparse",0.1,1
635,30.3328575206492,2.441087794125e-07,1.22534693496865e-07,1.70634228706703e-05,1.70634228706703e-05,32.6587865019735,32.6587865019735,0,TRUE,0.015287747940575,7.83700872774712e-14,0.124535411665043,TRUE,"sL1",1,"sparse",0.1,1
636,30.3328572765404,2.40296476050617e-07,1.20621010341626e-07,1.6920536831541e-05,1.6920536831541e-05,32.6587864695435,32.6587864695435,0,TRUE,0.0151684168448873,1.28580162539488e-13,0.124535083226931,TRUE,"sL1",1,"sparse",0.1,1
637,30.332857036244,2.36543936438238e-07,1.18737330835354e-07,1.6778920482156e-05,1.6778920482156e-05,32.6587864378605,32.6587864378605,0,TRUE,0.0150500202513687,4.86224944648534e-14,0.124534758783738,TRUE,"sL1",1,"sparse",0.1,1
638,30.3328567997,2.32850229764381e-07,1.16883181980816e-07,1.66385615828603e-05,1.66385615828603e-05,32.6587864069093,32.6587864069093,0,TRUE,0.0149325508025145,6.26243831056654e-14,0.124534438287652,TRUE,"sL1",1,"sparse",0.1,1
639,30.3328565668498,2.29214428770774e-07,1.15058098292587e-07,1.64994480226859e-05,1.64994480226859e-05,32.6587863766748,32.6587863766748,0,TRUE,0.0148160011991487,6.99786538375009e-14,0.124534121691418,TRUE,"sL1",1,"sparse",0.1,1
640,30.3328563376354,2.25635602646435e-07,1.13261621675942e-07,1.63615678172265e-05,1.63615678172265e-05,32.6587863471421,32.6587863471421,0,TRUE,0.0147003641999876,6.26468239187405e-14,0.124533808948335,TRUE,"sL1",1,"sparse",0.1,1
641,30.3328561119998,2.22112873871083e-07,1.11493301312793e-07,1.62249091086066e-05,1.62249091086066e-05,32.658786318297,32.658786318297,0,TRUE,0.0145856326211667,1.05821638695404e-13,0.124533500012249,TRUE,"sL1",1,"sparse",0.1,1
642,30.3328558898869,2.18645350713587e-07,1.09752693537347e-07,1.60894601620419e-05,1.60894601620419e-05,32.6587862901251,32.6587862901251,0,TRUE,0.0144717993357822,8.47404672575465e-14,0.124533194837547,TRUE,"sL1",1,"sparse",0.1,1
643,30.3328556712415,2.15232166311807e-07,1.08039361728289e-07,1.5955209366336e-05,1.5955209366336e-05,32.6587862626125,32.6587862626125,0,TRUE,0.0143588572734449,7.30185820352016e-14,0.12453289337915,TRUE,"sL1",1,"sparse",0.1,1
644,30.3328554560094,2.11872453803608e-07,1.06352876193629e-07,1.58221452312789e-05,1.58221452312789e-05,32.6587862357456,32.6587862357456,0,TRUE,0.0142467994198246,1.49288993693962e-13,0.124532595592508,TRUE,"sL1",1,"sparse",0.1,1
645,30.3328552441369,2.085653854067e-07,1.0469281405772e-07,1.56902563872961e-05,1.56902563872961e-05,32.6587862095111,32.6587862095111,0,TRUE,0.0141356188161855,1.0216839485733e-13,0.124532301433594,TRUE,"sL1",1,"sparse",0.1,1
646,30.3328550355715,2.05310129786085e-07,1.03058759154858e-07,1.5559531583037e-05,1.5559531583037e-05,32.6587861838957,32.6587861838957,0,TRUE,0.0140253085589808,6.56325245988333e-14,0.124532010858895,TRUE,"sL1",1,"sparse",0.1,1
647,30.3328548302614,2.0210585560676e-07,1.0145030192095e-07,1.54299596849007e-05,1.54299596849007e-05,32.6587861588868,32.6587861588868,0,TRUE,0.013915861799389,1.34721499495805e-13,0.124531723825413,TRUE,"sL1",1,"sparse",0.1,1
648,30.3328546281556,1.9895178482443e-07,9.98670392896631e-08,1.53015296754703e-05,1.53015296754703e-05,32.6587861344717,32.6587861344717,0,TRUE,0.0138072717428662,7.71464863304182e-14,0.124531440290651,TRUE,"sL1",1,"sparse",0.1,1
649,30.3328544292038,1.95847103867663e-07,9.8308574581448e-08,1.51742306519641e-05,1.51742306519641e-05,32.6587861106379,32.6587861106379,0,TRUE,0.0136995316487352,8.90856210428756e-14,0.124531160212613,TRUE,"sL1",1,"sparse",0.1,1
650,30.3328542333567,1.92791045350305e-07,9.67745174111801e-08,1.50480518257086e-05,1.50480518257086e-05,32.6587860873736,32.6587860873736,0,TRUE,0.0135926348297395,8.12680585646328e-14,0.124530883549796,TRUE,"sL1",1,"sparse",0.1,1
651,30.3328540405656,1.8978285254434e-07,9.52644835794979e-08,1.49229825196082e-05,1.49229825196082e-05,32.6587860646666,32.6587860646666,0,TRUE,0.0134865746516389,1.05506751860985e-13,0.124530610261184,TRUE,"sL1",1,"sparse",0.1,1
652,30.3328538507828,1.86821754510902e-07,9.37780949792934e-08,1.479901216828e-05,1.479901216828e-05,32.6587860425055,32.6587860425055,0,TRUE,0.0133813445327574,8.19262260652861e-14,0.124530340306246,TRUE,"sL1",1,"sparse",0.1,1
653,30.332853663961,1.83907022943686e-07,9.23149794936738e-08,1.46761303158685e-05,1.46761303158685e-05,32.6587860208789,32.6587860208789,0,TRUE,0.013276937943587,6.5190636862948e-14,0.124530073644925,TRUE,"sL1",1,"sparse",0.1,1
654,30.332853480054,1.81037925983674e-07,9.08747709040086e-08,1.45543266151885e-05,1.45543266151885e-05,32.6587859997755,32.6587859997755,0,TRUE,0.0131733484063614,6.15368381680125e-14,0.124529810237635,TRUE,"sL1",1,"sparse",0.1,1
655,30.3328532990161,1.78213738877275e-07,8.94571087938846e-08,1.44335908267559e-05,1.44335908267559e-05,32.6587859791843,32.6587859791843,0,TRUE,0.0130705694946398,7.75648961350576e-14,0.124529550045259,TRUE,"sL1",1,"sparse",0.1,1
656,30.3328531208023,1.75433761739896e-07,8.80616384558375e-08,1.43139128169382e-05,1.43139128169382e-05,32.6587859590948,32.6587859590948,0,TRUE,0.0129685948329047,1.55087243534737e-13,0.124529293029138,TRUE,"sL1",1,"sparse",0.1,1
657,30.3328529453686,1.72697301792368e-07,8.66880107995203e-08,1.41952825573952e-05,1.41952825573952e-05,32.6587859394962,32.6587859394962,0,TRUE,0.0128674180961504,1.33107403982292e-13,0.124529039151069,TRUE,"sL1",1,"sparse",0.1,1
658,30.3328527726713,1.70003662702811e-07,8.53358822667368e-08,1.40776901237694e-05,1.40776901237694e-05,32.6587859203783,32.6587859203783,0,TRUE,0.012767033009491,6.71414727566227e-14,0.1245287883733,TRUE,"sL1",1,"sparse",0.1,1
659,30.3328526026676,1.6735218366648e-07,8.40049147351433e-08,1.3961125694091e-05,1.3961125694091e-05,32.6587859017311,32.6587859017311,0,TRUE,0.0126674333477393,7.30639692307228e-14,0.124528540658522,TRUE,"sL1",1,"sparse",0.1,1
660,30.3328524353154,1.64742193220491e-07,8.26947754390144e-08,1.38455795483085e-05,1.38455795483085e-05,32.6587858835444,32.6587858835444,0,TRUE,0.0125686129350304,1.01743038677244e-13,0.124528295969868,TRUE,"sL1",1,"sparse",0.1,1
661,30.3328522705732,1.6217305187638e-07,8.14051368789754e-08,1.37310420667399e-05,1.37310420667399e-05,32.6587858658088,32.6587858658088,0,TRUE,0.0124705656444178,1.40492222487901e-13,0.124528054270906,TRUE,"sL1",1,"sparse",0.1,1
662,30.3328521084002,1.59644098829403e-07,8.01356767402937e-08,1.36175037291209e-05,1.36175037291209e-05,32.6587858485145,32.6587858485145,0,TRUE,0.0123732853974831,8.16542372916394e-14,0.124527815525631,TRUE,"sL1",1,"sparse",0.1,1
663,30.3328519487561,1.57154712354668e-07,7.88860778064018e-08,1.35049551134698e-05,1.35049551134698e-05,32.6587858316523,32.6587858316523,0,TRUE,0.0122767661639497,1.66709177942223e-13,0.124527579698466,TRUE,"sL1",1,"sparse",0.1,1
664,30.3328517916014,1.54704270727279e-07,7.76560278826009e-08,1.33933868947768e-05,1.33933868947768e-05,32.6587858152131,32.6587858152131,0,TRUE,0.012181001961302,6.01237369109433e-14,0.124527346754254,TRUE,"sL1",1,"sparse",0.1,1
665,30.3328516368971,1.52292166433199e-07,7.64452197139695e-08,1.32827898444318e-05,1.32827898444318e-05,32.6587857991877,32.6587857991877,0,TRUE,0.0120859868544072,1.24033205134823e-13,0.12452711665825,TRUE,"sL1",1,"sparse",0.1,1
666,30.3328514846049,1.49917781300246e-07,7.52533509051321e-08,1.31731548285917e-05,1.31731548285917e-05,32.6587857835676,32.6587857835676,0,TRUE,0.0119917149551201,1.30801972371449e-13,0.124526889376123,TRUE,"sL1",1,"sparse",0.1,1
667,30.3328513346871,1.47580539788805e-07,7.40801238430347e-08,1.3064472807657e-05,1.3064472807657e-05,32.658785768344,32.658785768344,0,TRUE,0.0118981804219204,6.50362164329217e-14,0.124526664873947,TRUE,"sL1",1,"sparse",0.1,1
668,30.3328511871066,1.45279848595692e-07,7.29252456216437e-08,1.29567348346928e-05,1.29567348346928e-05,32.6587857535084,32.6587857535084,0,TRUE,0.011805377459551,8.82882535113883e-14,0.124526443118195,TRUE,"sL1",1,"sparse",0.1,1
669,30.3328510418267,1.43015135734004e-07,7.17884279676922e-08,1.28499320550433e-05,1.28499320550433e-05,32.6587857390527,32.6587857390527,0,TRUE,0.0117133003186272,1.21414790502809e-13,0.12452622407574,TRUE,"sL1",1,"sparse",0.1,1
670,30.3328508988116,1.4078583987498e-07,7.06693871645611e-08,1.27440557046417e-05,1.27440557046417e-05,32.6587857249686,32.6587857249686,0,TRUE,0.0116219432952789,1.11188524378387e-13,0.124526007713844,TRUE,"sL1",1,"sparse",0.1,1
671,30.3328507580258,1.38591399689858e-07,6.95678439800431e-08,1.2639097109396e-05,1.2639097109396e-05,32.6587857112483,32.6587857112483,0,TRUE,0.0115313007307961,9.55449302266216e-14,0.124525794000158,TRUE,"sL1",1,"sparse",0.1,1
672,30.3328506194344,1.36431264508019e-07,6.848352359763e-08,1.25350476841492e-05,1.25350476841492e-05,32.6587856978839,32.6587856978839,0,TRUE,0.0114413670112548,5.99516143817047e-14,0.124525582902715,TRUE,"sL1",1,"sparse",0.1,1
673,30.3328504830031,1.34304904975124e-07,6.74161555418364e-08,1.2431898931649e-05,1.2431898931649e-05,32.6587856848679,32.6587856848679,0,TRUE,0.0113521365671692,6.27791945391196e-14,0.124525374389927,TRUE,"sL1",1,"sparse",0.1,1
674,30.3328503486982,1.32211784631409e-07,6.6365473611976e-08,1.23296424418229e-05,1.23296424418229e-05,32.6587856721926,32.6587856721926,0,TRUE,0.0112636038731308,1.04589654723681e-13,0.124525168430581,TRUE,"sL1",1,"sparse",0.1,1
675,30.3328502164864,1.30151388333388e-07,6.5331215814169e-08,1.22282698900706e-05,1.22282698900706e-05,32.6587856598508,32.6587856598508,0,TRUE,0.0111757634474627,6.97207775389912e-14,0.124524964993832,TRUE,"sL1",1,"sparse",0.1,1
676,30.332850086335,1.28123190279439e-07,6.43131242911483e-08,1.21277730373518e-05,1.21277730373518e-05,32.6587856478352,32.6587856478352,0,TRUE,0.0110886098518634,9.24906318318808e-14,0.124524764049203,TRUE,"sL1",1,"sparse",0.1,1
677,30.3328499582118,1.26126696642359e-07,6.33109452621731e-08,1.20281437283797e-05,1.20281437283797e-05,32.6587856361389,32.6587856361389,0,TRUE,0.0110021376910733,1.65568970931701e-13,0.124524565566576,TRUE,"sL1",1,"sparse",0.1,1
678,30.3328498320851,1.24161399384093e-07,6.23244289498229e-08,1.19293738911634e-05,1.19293738911634e-05,32.6587856247549,32.6587856247549,0,TRUE,0.0109163416125043,1.14892605670382e-13,0.124524369516193,TRUE,"sL1",1,"sparse",0.1,1
679,30.3328497079237,1.22226818888294e-07,6.13533295260446e-08,1.1831455536165e-05,1.1831455536165e-05,32.6587856136765,32.6587856136765,0,TRUE,0.0108312163059347,9.2640256680807e-14,0.124524175868645,TRUE,"sL1",1,"sparse",0.1,1
680,30.3328495856969,1.20322468433187e-07,6.03974050412189e-08,1.17343807549394e-05,1.17343807549394e-05,32.6587856028969,32.6587856028969,0,TRUE,0.0107467565031469,7.65579421549197e-14,0.124523984594877,TRUE,"sL1",1,"sparse",0.1,1
681,30.3328494653745,1.18447875507854e-07,5.94564173651789e-08,1.16381417194481e-05,1.16381417194481e-05,32.6587855924098,32.6587855924098,0,TRUE,0.0106629569775933,7.35465151963358e-14,0.124523795666174,TRUE,"sL1",1,"sparse",0.1,1
682,30.3328493469266,1.16602567601376e-07,5.85301321283137e-08,1.15427306813322e-05,1.15427306813322e-05,32.6587855822087,32.6587855822087,0,TRUE,0.0105798125440772,4.64081739054261e-14,0.124523609054167,TRUE,"sL1",1,"sparse",0.1,1
683,30.332849230324,1.14786086413687e-07,5.76183186592414e-08,1.14481399712452e-05,1.14481399712452e-05,32.6587855722873,32.6587855722873,0,TRUE,0.0104973180584107,6.92963256695587e-14,0.124523424730819,TRUE,"sL1",1,"sparse",0.1,1
684,30.3328491155379,1.12997991408292e-07,5.67207499271195e-08,1.13543619970605e-05,1.13543619970605e-05,32.6587855626397,32.6587855626397,0,TRUE,0.0104154684170935,5.13739292826446e-14,0.124523242668431,TRUE,"sL1",1,"sparse",0.1,1
685,30.3328490025399,1.11237824285126e-07,5.58372024825704e-08,1.12613892439205e-05,1.12613892439205e-05,32.6587855532597,32.6587855532597,0,TRUE,0.0103342585569821,1.5766814708047e-13,0.12452306283963,TRUE,"sL1",1,"sparse",0.1,1
686,30.3328488913021,1.09505151613121e-07,5.49674564038799e-08,1.11692142732622e-05,1.11692142732622e-05,32.6587855441416,32.6587855441416,0,TRUE,0.0102536834549739,5.19983039793348e-14,0.124522885217369,TRUE,"sL1",1,"sparse",0.1,1
687,30.332848781797,1.07799539961206e-07,5.41112952359416e-08,1.10778297215657e-05,1.10778297215657e-05,32.6587855352794,32.6587855352794,0,TRUE,0.0101737381276873,7.07365893357609e-14,0.124522709774923,TRUE,"sL1",1,"sparse",0.1,1
688,30.3328486739974,1.06120570109169e-07,5.32685059398408e-08,1.09872282999547e-05,1.09872282999547e-05,32.6587855266677,32.6587855266677,0,TRUE,0.0100944176311407,6.67407908176374e-14,0.124522536485886,TRUE,"sL1",1,"sparse",0.1,1
689,30.3328485678769,1.04467819284082e-07,5.24388788345609e-08,1.08974027926752e-05,1.08974027926752e-05,32.6587855183008,32.6587855183008,0,TRUE,0.0100157170604394,7.38660569732743e-14,0.124522365324164,TRUE,"sL1",1,"sparse",0.1,1
690,30.332848463409,1.02840878923871e-07,5.16222075476274e-08,1.08083460576316e-05,1.08083460576316e-05,32.6587855101734,32.6587855101734,0,TRUE,0.0099376315494685,1.52890194305874e-13,0.124522196263977,TRUE,"sL1",1,"sparse",0.1,1
691,30.3328483605682,1.01239340466464e-07,5.08182889595977e-08,1.07200510242793e-05,1.07200510242793e-05,32.6587855022802,32.6587855022802,0,TRUE,0.00986015627057364,1.01303469897256e-13,0.124522029279848,TRUE,"sL1",1,"sparse",0.1,1
692,30.3328482593288,9.96628131133548e-08,5.00269231532356e-08,1.06325106933398e-05,1.06325106933398e-05,32.6587854946159,32.6587854946159,0,TRUE,0.00978328643426624,1.58993591907666e-13,0.124521864346607,TRUE,"sL1",1,"sparse",0.1,1
693,30.332848159666,9.81108989606128e-08,4.92479133620723e-08,1.05457181358754e-05,1.05457181358754e-05,32.6587854871754,32.6587854871754,0,TRUE,0.00970701728890776,5.4545318780052e-14,0.124521701439381,TRUE,"sL1",1,"sparse",0.1,1
694,30.3328480615551,9.65832107624465e-08,4.84810659233087e-08,1.04596664931302e-05,1.04596664931302e-05,32.6587854799538,32.6587854799538,0,TRUE,0.00963134412042308,1.32392935039049e-13,0.124521540533596,TRUE,"sL1",1,"sparse",0.1,1
695,30.3328479649719,9.50793754839196e-08,4.77261902231573e-08,1.03743489745917e-05,1.03743489745917e-05,32.6587854729462,32.6587854729462,0,TRUE,0.00955626225197374,6.13806987718409e-14,0.124521381604969,TRUE,"sL1",1,"sparse",0.1,1
696,30.3328478698925,9.35990129846687e-08,4.6983098653183e-08,1.02897588584991e-05,1.02897588584991e-05,32.6587854661478,32.6587854661478,0,TRUE,0.00948176704369205,7.19737275765757e-14,0.124521224629509,TRUE,"sL1",1,"sparse",0.1,1
697,30.3328477762935,9.2141764440612e-08,4.62516065604496e-08,1.02058894902583e-05,1.02058894902583e-05,32.6587854595538,32.6587854595538,0,TRUE,0.00940785389236714,6.08249451994215e-14,0.124521069583507,TRUE,"sL1",1,"sparse",0.1,1
698,30.3328476841517,9.07072532640996e-08,4.55315322019299e-08,1.01227342819531e-05,1.01227342819531e-05,32.6587854531597,32.6587854531597,0,TRUE,0.00933451823115784,9.35778780357957e-14,0.124520916443543,TRUE,"sL1",1,"sparse",0.1,1
699,30.3328475934445,8.9295141947332e-08,4.48226966954319e-08,1.00402867117677e-05,1.00402867117677e-05,32.658785446961,32.658785446961,0,TRUE,0.00926175552929767,5.36659153545207e-14,0.12452076518647,TRUE,"sL1",1,"sparse",0.1,1
700,30.3328475041493,8.7905057455373e-08,4.41249239783107e-08,9.9585403228323e-06,9.9585403228323e-06,32.6587854409533,32.6587854409533,0,TRUE,0.00918956129182269,9.77884244612953e-14,0.124520615789422,TRUE,"sL1",1,"sparse",0.1,1
701,30.3328474162443,8.65366693858505e-08,4.3438040759823e-08,9.87748872339454e-06,9.87748872339454e-06,32.6587854351322,32.6587854351322,0,TRUE,0.00911793105926327,1.0276669352661e-13,0.124520468229804,TRUE,"sL1",1,"sparse",0.1,1
702,30.3328473297076,8.51896437836785e-08,4.27618764768019e-08,9.79712558455469e-06,9.79712558455469e-06,32.6587854294934,32.6587854294934,0,TRUE,0.00904686040738315,7.59247825694209e-14,0.124520322485291,TRUE,"sL1",1,"sparse",0.1,1
703,30.332847244518,8.38636253774894e-08,4.2096263253991e-08,9.71744464180254e-06,9.71744464180254e-06,32.658785424033,32.658785424033,0,TRUE,0.00897634494687568,6.40341274851314e-14,0.124520178533827,TRUE,"sL1",1,"sparse",0.1,1
704,30.3328471606543,8.25583050811929e-08,4.14410358561103e-08,9.63843969180697e-06,9.63843969180697e-06,32.6587854187467,32.6587854187467,0,TRUE,0.00890638032311008,6.99019263124841e-14,0.124520036353617,TRUE,"sL1",1,"sparse",0.1,1
705,30.332847078096,8.12733489397033e-08,4.07960316513471e-08,9.5601045939779e-06,9.5601045939779e-06,32.6587854136305,32.6587854136305,0,TRUE,0.0088369622158369,8.9842026816945e-14,0.124519895923127,TRUE,"sL1",1,"sparse",0.1,1
706,30.3328469968227,8.00084336560758e-08,4.01610905665877e-08,9.48243326822002e-06,9.48243326822002e-06,32.6587854086807,32.6587854086807,0,TRUE,0.00876808633891987,5.64495486239804e-14,0.124519757221081,TRUE,"sL1",1,"sparse",0.1,1
707,30.3328469168143,7.87632608023614e-08,3.95360550470423e-08,9.40541969509697e-06,9.40541969509697e-06,32.6587854038934,32.6587854038934,0,TRUE,0.00869974844006629,7.14965110232436e-14,0.124519620226458,TRUE,"sL1",1,"sparse",0.1,1
708,30.332846838051,7.7537510634329e-08,3.89207700190821e-08,9.32905791486719e-06,9.32905791486719e-06,32.6587853992648,32.6587853992648,0,TRUE,0.00863194430055204,1.12894446579347e-13,0.124519484918489,TRUE,"sL1",1,"sparse",0.1,1
709,30.3328467605135,7.63308740658886e-08,3.83150828463188e-08,9.25334202695428e-06,9.25334202695428e-06,32.6587853947912,32.6587853947912,0,TRUE,0.00856466973495733,1.56732698993385e-13,0.124519351276651,TRUE,"sL1",1,"sparse",0.1,1
710,30.3328466841826,7.51430668799458e-08,3.77188432975151e-08,9.17826618926865e-06,9.17826618926865e-06,32.6587853904691,32.6587853904691,0,TRUE,0.00849792059090618,1.72185688827124e-13,0.124519219280669,TRUE,"sL1",1,"sparse",0.1,1
711,30.3328466090395,7.39737799904105e-08,3.71319034999479e-08,9.10382461750653e-06,9.10382461750653e-06,32.658785386295,32.658785386295,0,TRUE,0.00843169274878404,1.50096971946843e-13,0.12451908891051,TRUE,"sL1",1,"sparse",0.1,1
712,30.3328465350658,7.28227327329023e-08,3.65541179112474e-08,9.03001158453232e-06,9.03001158453232e-06,32.6587853822653,32.6587853822653,0,TRUE,0.00836598212151082,1.70992163988542e-13,0.124518960146382,TRUE,"sL1",1,"sparse",0.1,1
713,30.332846462243,7.16896337848993e-08,3.59853432744052e-08,8.95682141998839e-06,8.95682141998839e-06,32.6587853783768,32.6587853783768,0,TRUE,0.00830078465423582,6.65571145235993e-14,0.124518832968729,TRUE,"sL1",1,"sparse",0.1,1
714,30.3328463905534,7.05742095874484e-08,3.54254385868035e-08,8.88424850910705e-06,8.88424850910705e-06,32.6587853746261,32.6587853746261,0,TRUE,0.00823609632413353,1.10379121472511e-13,0.12451870735823,TRUE,"sL1",1,"sparse",0.1,1
715,30.3328463199792,6.94761794761689e-08,3.48742650632969e-08,8.81228729318964e-06,8.81228729318964e-06,32.65878537101,32.65878537101,0,TRUE,0.00817191314009706,8.656587343388e-14,0.124518583295794,TRUE,"sL1",1,"sparse",0.1,1
716,30.332846250503,6.83952627866802e-08,3.43316861001181e-08,8.74093226745615e-06,8.74093226745615e-06,32.6587853675253,32.6587853675253,0,TRUE,0.00810823114253016,1.27649383630514e-13,0.124518460762562,TRUE,"sL1",1,"sparse",0.1,1
717,30.3328461821077,6.73312108290247e-08,3.37975672411916e-08,8.67017798203943e-06,8.67017798203943e-06,32.6587853641689,32.6587853641689,0,TRUE,0.00804504640305997,9.36405400714222e-14,0.124518339739899,TRUE,"sL1",1,"sparse",0.1,1
718,30.3328461147765,6.62837393861082e-08,3.32717761428676e-08,8.60001904016685e-06,8.60001904016685e-06,32.6587853609378,32.6587853609378,0,TRUE,0.00798235502431147,4.33268313136367e-14,0.124518220209394,TRUE,"sL1",1,"sparse",0.1,1
719,30.3328460484928,6.52526033206868e-08,3.27541825425684e-08,8.53045009827303e-06,8.53045009827303e-06,32.6587853578289,32.6587853578289,0,TRUE,0.00792015313965257,1.42980104600921e-13,0.124518102152856,TRUE,"sL1",1,"sparse",0.1,1
720,30.3328459832402,6.42375397319483e-08,3.22446582247186e-08,8.46146586539782e-06,8.46146586539782e-06,32.6587853548395,32.6587853548395,0,TRUE,0.00785843691294832,1.27295285619174e-13,0.124517985552315,TRUE,"sL1",1,"sparse",0.1,1
721,30.3328459190027,6.32383070353626e-08,3.17430769885018e-08,8.39306110219812e-06,8.39306110219812e-06,32.6587853519665,32.6587853519665,0,TRUE,0.00779720253832151,6.76546236347869e-14,0.124517870390015,TRUE,"sL1",1,"sparse",0.1,1
722,30.3328458557643,6.22546423301173e-08,3.12493146156728e-08,8.32523062080156e-06,8.32523062080156e-06,32.6587853492073,32.6587853492073,0,TRUE,0.00773644623991078,1.14062964274955e-13,0.124517756648414,TRUE,"sL1",1,"sparse",0.1,1
723,30.3328457935097,6.12863146898235e-08,3.07632488387862e-08,8.25796928387407e-06,8.25796928387407e-06,32.658785346559,32.658785346559,0,TRUE,0.00767616427162494,1.00870003998016e-13,0.124517644310178,TRUE,"sL1",1,"sparse",0.1,1
724,30.3328457322234,6.03330825299508e-08,3.02847593127851e-08,8.19127200490998e-06,8.19127200490998e-06,32.6587853440191,32.6587853440191,0,TRUE,0.00761635291691837,8.86491373162482e-14,0.124517533358186,TRUE,"sL1",1,"sparse",0.1,1
725,30.3328456718903,5.93946971605419e-08,2.98137275818889e-08,8.12513374618332e-06,8.12513374618332e-06,32.6587853415848,32.6587853415848,0,TRUE,0.00755700848854969,1.18149153894888e-13,0.124517423775518,TRUE,"sL1",1,"sparse",0.1,1
726,30.3328456124956,5.84709489714896e-08,2.93500370503074e-08,8.05954951990853e-06,8.05954951990853e-06,32.6587853392536,32.6587853392536,0,TRUE,0.00749812732834123,6.78821969846954e-14,0.124517315545462,TRUE,"sL1",1,"sparse",0.1,1
727,30.3328455540247,5.75615892728365e-08,2.88935729541507e-08,7.99451438660499e-06,7.99451438660499e-06,32.658785337023,32.658785337023,0,TRUE,0.00743970580695769,1.06637348041326e-13,0.124517208651504,TRUE,"sL1",1,"sparse",0.1,1
728,30.3328454964631,5.66664049017618e-08,2.84442223302885e-08,7.9300234547009e-06,7.9300234547009e-06,32.6587853348905,32.6587853348905,0,TRUE,0.00738174032367308,1.50870653264833e-13,0.124517103077328,TRUE,"sL1",1,"sparse",0.1,1
729,30.3328454397967,5.57851649318764e-08,2.80018739906983e-08,7.86607188059035e-06,7.86607188059035e-06,32.6587853328537,32.6587853328537,0,TRUE,0.00732422730615078,1.15581065020989e-13,0.124516998806817,TRUE,"sL1",1,"sparse",0.1,1
730,30.3328453840115,5.49176597530732e-08,2.75664184924096e-08,7.80265486743997e-06,7.80265486743997e-06,32.6587853309103,32.6587853309103,0,TRUE,0.00726716321019872,1.0936692537063e-13,0.124516895824047,TRUE,"sL1",1,"sparse",0.1,1
731,30.3328453290938,5.40636726498178e-08,2.71377481101712e-08,7.73976766542019e-06,7.73976766542019e-06,32.6587853290579,32.6587853290579,0,TRUE,0.007210544519561,1.06643319053032e-13,0.124516794113284,TRUE,"sL1",1,"sparse",0.1,1
732,30.3328452750302,5.32229940120033e-08,2.67157568091177e-08,7.67740556997388e-06,7.67740556997388e-06,32.6587853272943,32.6587853272943,0,TRUE,0.00715436774569921,6.0291585262735e-14,0.124516693658986,TRUE,"sL1",1,"sparse",0.1,1
733,30.3328452218072,5.23954035713814e-08,2.63003402198602e-08,7.61556392303232e-06,7.61556392303232e-06,32.6587853256172,32.6587853256172,0,TRUE,0.00709862942755195,1.65909150394787e-13,0.124516594445796,TRUE,"sL1",1,"sparse",0.1,1
734,30.3328451694118,5.15807165868409e-08,2.58913956095416e-08,7.55423811085606e-06,7.55423811085606e-06,32.6587853240245,32.6587853240245,0,TRUE,0.00704332613133628,1.42059037206965e-13,0.124516496458544,TRUE,"sL1",1,"sparse",0.1,1
735,30.3328451178311,5.07787163428475e-08,2.54888218586832e-08,7.49342356503929e-06,7.49342356503929e-06,32.6587853225141,32.6587853225141,0,TRUE,0.00698845445032198,1.70588290867423e-13,0.124516399682241,TRUE,"sL1",1,"sparse",0.1,1
736,30.3328450670523,4.99892074401487e-08,2.50925194327508e-08,7.43311576060527e-06,7.43311576060527e-06,32.6587853210838,32.6587853210838,0,TRUE,0.00693401100461621,1.20237085790755e-13,0.124516304102079,TRUE,"sL1",1,"sparse",0.1,1
737,30.3328450170631,4.92120051376332e-08,2.47023903606908e-08,7.3733102168596e-06,7.3733102168596e-06,32.6587853197317,32.6587853197317,0,TRUE,0.00687999244095151,9.64094488225974e-14,0.12451620970343,TRUE,"sL1",1,"sparse",0.1,1
738,30.3328449678511,4.84468998251941e-08,2.43183382058608e-08,7.31400249578689e-06,7.31400249578689e-06,32.6587853184558,32.6587853184558,0,TRUE,0.00682639543247706,8.23676228713652e-14,0.12451611647184,TRUE,"sL1",1,"sparse",0.1,1
739,30.3328449194042,4.76937174198611e-08,2.39402680468781e-08,7.25518820259778e-06,7.25518820259778e-06,32.6587853172541,32.6587853172541,0,TRUE,0.0067732166785415,6.36170591815442e-14,0.124516024393032,TRUE,"sL1",1,"sparse",0.1,1
740,30.3328448717105,4.6952258969668e-08,2.35680864497902e-08,7.19686298448231e-06,7.19686298448231e-06,32.6587853161246,32.6587853161246,0,TRUE,0.00672045290449223,7.4848543696101e-14,0.124515933452899,TRUE,"sL1",1,"sparse",0.1,1
741,30.3328448247583,4.62223574970722e-08,2.32017014455802e-08,7.13902253038246e-06,7.13902253038246e-06,32.6587853150656,32.6587853150656,0,TRUE,0.00666810086146188,7.51910496240748e-14,0.124515843637505,TRUE,"sL1",1,"sparse",0.1,1
742,30.3328447785359,4.55038176028211e-08,2.28410225080813e-08,7.08166257100766e-06,7.08166257100766e-06,32.6587853140752,32.6587853140752,0,TRUE,0.00661615732616554,1.00513439205943e-13,0.124515754933083,TRUE,"sL1",1,"sparse",0.1,1
743,30.3328447330321,4.47964723093719e-08,2.24859605302079e-08,7.02477887781533e-06,7.02477887781533e-06,32.6587853131517,32.6587853131517,0,TRUE,0.00656461910070481,9.66812181031101e-14,0.124515667326031,TRUE,"sL1",1,"sparse",0.1,1
744,30.3328446882356,4.41001368756133e-08,2.21364278022555e-08,6.96836726263111e-06,6.96836726263111e-06,32.6587853122931,32.6587853122931,0,TRUE,0.00651348301235867,7.09794742356739e-14,0.124515580802912,TRUE,"sL1",1,"sparse",0.1,1
745,30.3328446441355,4.34146443240024e-08,2.17923379892662e-08,6.91242357764069e-06,6.91242357764069e-06,32.658785311498,32.658785311498,0,TRUE,0.00646274591337872,5.69791713420207e-14,0.12451549535045,TRUE,"sL1",1,"sparse",0.1,1
746,30.3328446007208,4.273983122971e-08,2.14536061102248e-08,6.856943714788e-06,6.856943714788e-06,32.6587853107645,32.6587853107645,0,TRUE,0.00641240468080324,8.66202454442291e-14,0.124515410955532,TRUE,"sL1",1,"sparse",0.1,1
747,30.332844557981,4.20755199570522e-08,2.1120148514503e-08,6.80192360469557e-06,6.80192360469557e-06,32.6587853100911,32.6587853100911,0,TRUE,0.00636245621624796,6.91390816748922e-14,0.124515327605201,TRUE,"sL1",1,"sparse",0.1,1
748,30.3328445159055,4.1421554186627e-08,2.07918828646549e-08,6.74735921752268e-06,6.74735921752268e-06,32.6587853094761,32.6587853094761,0,TRUE,0.00631289744572136,1.84376939000406e-13,0.124515245286657,TRUE,"sL1",1,"sparse",0.1,1
749,30.3328444744839,4.07777704936052e-08,2.046872811136e-08,6.69324656144582e-06,6.69324656144582e-06,32.658785308918,32.658785308918,0,TRUE,0.00626372531941933,2.32448159202528e-13,0.124515163987256,TRUE,"sL1",1,"sparse",0.1,1
750,30.3328444337061,4.01440090058713e-08,2.01506044777604e-08,6.63958168278038e-06,6.63958168278038e-06,32.6587853084152,32.6587853084152,0,TRUE,0.00621493681155308,6.97343588013434e-14,0.124515083694506,TRUE,"sL1",1,"sparse",0.1,1
751,30.3328443935621,3.95201169567372e-08,1.98374334352418e-08,6.58636066557332e-06,6.58636066557332e-06,32.6587853079663,32.6587853079663,0,TRUE,0.00616652892012882,9.45624441096801e-14,0.124515004396065,TRUE,"sL1",1,"sparse",0.1,1
752,30.332844354042,3.89059309213735e-08,1.95291376852857e-08,6.53357963085923e-06,6.53357963085923e-06,32.6587853075697,32.6587853075697,0,TRUE,0.00611849866678476,4.83315366897556e-14,0.124514926079743,TRUE,"sL1",1,"sparse",0.1,1
753,30.3328443151361,3.83013123439468e-08,1.92256411418755e-08,6.48123473668097e-06,6.48123473668097e-06,32.6587853072241,32.6587853072241,0,TRUE,0.00607084309659327,6.37883203255686e-14,0.124514848733495,TRUE,"sL1",1,"sparse",0.1,1
754,30.3328442768348,3.77061013523416e-08,1.8926868909263e-08,6.42932217752368e-06,6.42932217752368e-06,32.6587853069279,32.6587853069279,0,TRUE,0.00602355927787436,8.18045488944125e-14,0.124514772345424,TRUE,"sL1",1,"sparse",0.1,1
755,30.3328442391287,3.71201558380108e-08,1.86327472662549e-08,6.37783818404476e-06,6.37783818404476e-06,32.6587853066799,32.6587853066799,0,TRUE,0.00597664430200957,1.29662150182712e-13,0.124514696903774,TRUE,"sL1",1,"sparse",0.1,1
756,30.3328442020085,3.65433301396934e-08,1.83432036450403e-08,6.32677902218967e-06,6.32677902218967e-06,32.6587853064787,32.6587853064787,0,TRUE,0.00593009528326713,6.19071261298162e-14,0.124514622396934,TRUE,"sL1",1,"sparse",0.1,1
757,30.3328441654652,3.59754821488423e-08,1.80581666144031e-08,6.27614099358204e-06,6.27614099358204e-06,32.658785306323,32.658785306323,0,TRUE,0.00588390935860783,9.79297294318276e-14,0.124514548813432,TRUE,"sL1",1,"sparse",0.1,1
758,30.3328441294897,3.54164733096241e-08,1.77775658626729e-08,6.2259204349678e-06,6.2259204349678e-06,32.6587853062115,32.6587853062115,0,TRUE,0.0058380836875145,6.63686284432142e-14,0.124514476141937,TRUE,"sL1",1,"sparse",0.1,1
759,30.3328440940732,3.48661650662052e-08,1.75013321783787e-08,6.17611371720276e-06,6.17611371720276e-06,32.6587853061429,32.6587853061429,0,TRUE,0.00579261545181591,6.6930389097007e-14,0.124514404371253,TRUE,"sL1",1,"sparse",0.1,1
760,30.3328440592071,3.43244188627523e-08,1.72293974336455e-08,6.12671724572444e-06,6.12671724572444e-06,32.6587853061161,32.6587853061161,0,TRUE,0.00574750185549491,1.20333890690788e-13,0.124514333490321,TRUE,"sL1",1,"sparse",0.1,1
761,30.3328440248827,3.37911032488591e-08,1.69616945669002e-08,6.07772745949063e-06,6.07772745949063e-06,32.6587853061297,32.6587853061297,0,TRUE,0.00570274012453029,7.04165278940257e-14,0.124514263488215,TRUE,"sL1",1,"sparse",0.1,1
762,30.3328439910915,3.32660903268334e-08,1.66981575673182e-08,6.02914083143062e-06,6.02914083143062e-06,32.6587853061826,32.6587853061826,0,TRUE,0.00565832750670218,9.27314443470016e-14,0.124514194354142,TRUE,"sL1",1,"sparse",0.1,1
763,30.3328439578255,3.27492415408415e-08,1.64387214561612e-08,5.98095386733189e-06,5.98095386733189e-06,32.6587853062738,32.6587853062738,0,TRUE,0.00561426127144616,5.91766150237162e-14,0.124514126077441,TRUE,"sL1",1,"sparse",0.1,1
764,30.3328439250762,3.22404432040457e-08,1.6183322273022e-08,5.93316310590026e-06,5.93316310590026e-06,32.658785306402,32.658785306402,0,TRUE,0.00557053870965413,1.32188629507792e-13,0.124514058647579,TRUE,"sL1",1,"sparse",0.1,1
765,30.3328438928358,3.1739553207899e-08,1.59318970568583e-08,5.8857651182713e-06,5.8857651182713e-06,32.6587853065661,32.6587853065661,0,TRUE,0.00552715713352012,1.2122977705281e-13,0.124513992054151,TRUE,"sL1",1,"sparse",0.1,1
766,30.3328438610962,3.12464578655636e-08,1.5684383833375e-08,5.83875650774099e-06,5.83875650774099e-06,32.6587853067651,32.6587853067651,0,TRUE,0.00548411387636858,7.32042421402464e-14,0.124513926286878,TRUE,"sL1",1,"sparse",0.1,1
767,30.3328438298498,3.07610363847743e-08,1.54407215974124e-08,5.79213390940805e-06,5.79213390940805e-06,32.6587853069979,32.6587853069979,0,TRUE,0.00544140629248674,6.80401297049379e-14,0.124513861335606,TRUE,"sL1",1,"sparse",0.1,1
768,30.3328437990887,3.02831679732662e-08,1.52008502983892e-08,5.74589398994881e-06,5.74589398994881e-06,32.6587853072636,32.6587853072636,0,TRUE,0.00539903175694919,6.25059273257594e-14,0.124513797190304,TRUE,"sL1",1,"sparse",0.1,1
1,62.4504310409063,23.6745169202726,6.77428551754932,0.773976377297771,1.5306657514227,49.1301496415675,36.1866060185876,0,TRUE,38.883349023777,7.95685146112768e-16,0.115080447966954,TRUE,"sL1",5,"sparse",0.1,1
2,38.7759141206337,3.37191108762682,0.648435323390061,0.183754990235816,0.565314503629278,40.2221917279625,36.9279913050111,0,TRUE,14.001221343167,4.93067351466039e-15,0.188869911743727,TRUE,"sL1",5,"sparse",0.1,1
3,35.4040030330068,1.67017552866828,0.334288473812273,0.123745139040723,0.372569669974179,37.2258439059691,35.5626101768789,0,TRUE,7.5730896000988,1.22453685901291e-14,0.166574718346576,TRUE,"sL1",5,"sparse",0.1,1
4,33.7338275043386,0.808352668998907,0.129974323159751,0.0780205543688347,0.258869653606817,35.9833788928439,35.0898069607283,0,TRUE,4.22232761864007,1.10450757028261e-14,0.0935595219871351,TRUE,"sL1",5,"sparse",0.1,1
5,32.9254748353396,0.55920967235545,0.0861033524238672,0.0594038164053447,0.21472903443418,35.2508196624417,34.5763958512308,0,TRUE,3.44089284598465,1.68195198288702e-14,0.0853864892669327,TRUE,"sL1",5,"sparse",0.1,1
6,32.3662651629842,0.38458680995598,0.0522790768215021,0.0450704385472825,0.186103103340169,34.7027574480656,34.1901920645956,0,TRUE,2.68288247884499,4.58466091511832e-14,0.113536472305957,TRUE,"sL1",5,"sparse",0.1,1
7,31.9816783530282,0.311418385109558,0.0360690266675969,0.0382886607137922,0.173696272120275,34.2911841752392,33.8417683656153,0,TRUE,2.23649114929319,2.01159914249928e-14,0.142964947637745,TRUE,"sL1",5,"sparse",0.1,1
8,31.6702599679187,0.281233508199108,0.0307710175576639,0.035574418564364,0.165754719119096,33.9311351576636,33.5169873260127,0,TRUE,2.13768573671893,2.70331205146954e-14,0.162277926343715,TRUE,"sL1",5,"sparse",0.1,1
9,31.3890264597196,0.239007967855706,0.0274134288738361,0.0330031968787997,0.148626890282784,33.6127167644965,33.2707058029666,0,TRUE,2.16961547005759,3.2653641711083e-14,0.173425284217097,TRUE,"sL1",5,"sparse",0.1,1
10,31.1500184918638,0.175302568181166,0.0217514157578568,0.0283448151727421,0.122028132904786,33.3632407338824,33.1184959497038,0,TRUE,2.13168560902491,3.03344762414045e-14,0.177572335423056,TRUE,"sL1",5,"sparse",0.1,1
11,30.9747159236827,0.115518744562831,0.0146658416380621,0.0222476576293386,0.094571525084191,33.1927060765673,33.03133152931,0,TRUE,1.9727500956112,3.56571037873447e-14,0.176801079507684,TRUE,"sL1",5,"sparse",0.1,1
12,30.8591971791198,0.0787156250863923,0.0098454445840086,0.01738697477802,0.0744406407254996,33.0856847039845,32.975272900398,0,TRUE,1.84795745888016,3.94499584542253e-14,0.173748390835422,TRUE,"sL1",5,"sparse",0.1,1
13,30.7804815540335,0.0570879131217623,0.00705502121759703,0.0140983273176939,0.0608555447787982,33.0143424077803,32.9340582878375,0,TRUE,1.75717033910177,4.53848433873486e-14,0.170042523686112,TRUE,"sL1",5,"sparse",0.1,1
14,30.7233936409117,0.0442375445094854,0.00535809719664345,0.0119939049038477,0.0520887165097747,32.9627687694775,32.9007029491064,0,TRUE,1.65466455791422,3.32027965912668e-14,0.166040581349603,TRUE,"sL1",5,"sparse",0.1,1
15,30.6791560964022,0.0372355458081124,0.00441409004766295,0.010959294141656,0.0473227731867814,32.9210544863655,32.8693796699746,0,TRUE,1.54337158212894,5.00894504841828e-14,0.161687332601231,TRUE,"sL1",5,"sparse",0.1,1
16,30.6419205505941,0.0337467864495906,0.00398506264852326,0.0107322030116311,0.0452979433459963,32.8828642476084,32.8368948340979,0,TRUE,1.44657951334732,8.06815929764434e-14,0.157009045228405,TRUE,"sL1",5,"sparse",0.1,1
17,30.6081737641445,0.0314366828606225,0.00378508935071665,0.010796589650369,0.0442680691623908,32.8457318209165,32.8036424017644,0,TRUE,1.36964573947256,4.49245623551129e-14,0.152090003145646,TRUE,"sL1",5,"sparse",0.1,1
18,30.5767370812839,0.0284644210071683,0.0035196641345999,0.0106018531544059,0.0426088171220151,32.8105525270315,32.7727040895895,0,TRUE,1.30118963569075,7.52721416762634e-14,0.146970826718794,TRUE,"sL1",5,"sparse",0.1,1
19,30.5482726602767,0.0244487497800172,0.00306220567091332,0.00988913825595899,0.0396544348380154,32.7800823281711,32.7474117319359,0,TRUE,1.23030341133001,1.20124244304138e-13,0.141740537962936,TRUE,"sL1",5,"sparse",0.1,1
20,30.5238239104967,0.0203398167931965,0.00251758659131794,0.00882320465709863,0.0360379997106786,32.7564034664695,32.7288778830596,0,TRUE,1.15588933875411,7.08203708149093e-14,0.136692939670712,TRUE,"sL1",5,"sparse",0.1,1
21,30.5034840937035,0.0171956096619965,0.00205640401413217,0.00779223452001783,0.0329450031784271,32.739283349972,32.7157387247132,0,TRUE,1.08364404383277,8.93748026917726e-14,0.132244046214997,TRUE,"sL1",5,"sparse",0.1,1
22,30.4862884840415,0.0155317520184219,0.00177982293168365,0.00714483347294217,0.0312835782408964,32.7267540656161,32.7055123033395,0,TRUE,1.02108358557972,6.13048856016477e-14,0.128691314918898,TRUE,"sL1",5,"sparse",0.1,1
23,30.4707567320231,0.0153694272066964,0.00171229457067051,0.00704737448912055,0.0313197019037722,32.7161874339624,32.6956122345261,0,TRUE,0.974302330725209,1.93545328749851e-13,0.126121514419586,TRUE,"sL1",5,"sparse",0.1,1
24,30.4553873048164,0.0162510992443998,0.00182329890729943,0.00742472799898811,0.0324988830542906,32.7049307598461,32.6839830023188,0,TRUE,0.945977927643888,1.03247749571056e-13,0.124481020500237,TRUE,"sL1",5,"sparse",0.1,1
25,30.439136205572,0.017061226252217,0.00201011476755486,0.0079689200151407,0.0334794650066335,32.6910661396945,32.6700054988995,0,TRUE,0.932398088959119,7.42086937829487e-14,0.123656841082089,TRUE,"sL1",5,"sparse",0.1,1
26,30.4220749793198,0.0163832474709338,0.0020833821973105,0.00823777613176433,0.0327575545786673,32.6746857465297,32.6551833839165,0,TRUE,0.920531961736105,1.19075849339922e-13,0.123509643057835,TRUE,"sL1",5,"sparse",0.1,1
27,30.4056917318488,0.0138122569419998,0.00188834418688655,0.00789737218976052,0.0297803557853789,32.6584805866578,32.6423121940252,0,TRUE,0.893980198946688,1.01912363772516e-13,0.123876864846521,TRUE,"sL1",5,"sparse",0.1,1
28,30.3918794749068,0.010444255345103,0.00148365331972539,0.00697790471826327,0.0253606392279269,32.645902581517,32.6335397594148,0,TRUE,0.847338558596197,8.05509096304987e-14,0.124573809739304,TRUE,"sL1",5,"sparse",0.1,1
29,30.3814352195617,0.00753765627489855,0.00106479852880409,0.00581041732773591,0.0208064808036115,32.6385254633458,32.6292787270004,0,TRUE,0.789318422769147,1.49817206422222e-13,0.125408855889998,TRUE,"sL1",5,"sparse",0.1,1
30,30.3738975632868,0.00550947567756666,0.000750092084403953,0.00471310208269544,0.0169435589488556,32.6356822694049,32.6286002156967,0,TRUE,0.731500395370777,7.3775776178075e-14,0.126215776247723,TRUE,"sL1",5,"sparse",0.1,1
31,30.3683880876093,0.004200627199058,0.000544995362489707,0.0038233273872642,0.0139594536294961,32.6358239184307,32.6301775023347,0,TRUE,0.680353169661842,9.24948359349131e-14,0.126885842830523,TRUE,"sL1",5,"sparse",0.1,1
32,30.3641874604102,0.00335182191086503,0.000415474907460252,0.00314433033824632,0.0117197042746973,32.6375735129403,32.6329003333656,0,TRUE,0.637344186830856,9.16473940174914e-14,0.1273755572826,TRUE,"sL1",5,"sparse",0.1,1
33,30.3608356384993,0.00277660285340886,0.000331455478292951,0.00263250897253666,0.0100271243046709,32.64001641121,32.6360361700453,0,TRUE,0.601470101765211,6.44204193414791e-14,0.127689526364978,TRUE,"sL1",5,"sparse",0.1,1
34,30.3580590356459,0.00236482773468438,0.000274173961289776,0.00224222516414466,0.008719133295435,32.6426285208953,32.6391680774195,0,TRUE,0.571069597719573,7.6754821246786e-14,0.127856511174542,TRUE,"sL1",5,"sparse",0.1,1
35,30.3556942079113,0.0020544369112443,0.000232968822145926,0.00193816972683272,0.00768150770934852,32.6451397197178,32.6420872225288,0,TRUE,0.544636446973103,7.33731529779811e-14,0.127911678277666,TRUE,"sL1",5,"sparse",0.1,1
36,30.353639771,0.00181015337264157,0.000201844821329954,0.00169562468625006,0.00683822428289935,32.6474269477368,32.6447062615217,0,TRUE,0.521040411982104,9.0112909408825e-14,0.127887338595364,TRUE,"sL1",5,"sparse",0.1,1
37,30.3518296176274,0.00161127551075779,0.000177359536263666,0.00149791856683654,0.00613915433871775,32.6494466580054,32.6470032792275,0,TRUE,0.499502860948198,9.39394488243127e-14,0.127809600294747,TRUE,"sL1",5,"sparse",0.1,1
38,30.3502183421166,0.00144512863193214,0.000157466817435943,0.00133388748375512,0.00555070570566864,32.6511959511374,32.6489891042762,0,TRUE,0.479508170847936,9.95493651773321e-14,0.127698079542571,TRUE,"sL1",5,"sparse",0.1,1
39,30.3487732134847,0.00130358057364433,0.000140898531788312,0.0011959544278092,0.00504962227866379,32.65269132115,32.6506893712349,0,TRUE,0.460719759456934,6.82704671300703e-14,0.127566836068805,TRUE,"sL1",5,"sparse",0.1,1
40,30.347469632911,0.00118116490141063,0.000126832593896402,0.00107882396282477,0.00461912702305532,32.653957402822,32.6521350788183,0,TRUE,0.442917583153835,7.12413946692794e-14,0.12742560426305,TRUE,"sL1",5,"sparse",0.1,1
41,30.3462884680096,0.00107404661304145,0.000114711955029543,0.000978646516107201,0.0042465996962122,32.6550211723585,32.6533578090815,0,TRUE,0.425955858163509,1.07951217329791e-13,0.127280928869636,TRUE,"sL1",5,"sparse",0.1,1
42,30.3452144213966,0.000979434078544728,0.00010414359232423,0.000892502743892812,0.00392219652286703,32.655909058611,32.654387433807,0,TRUE,0.409735696131128,1.32165233360738e-13,0.127137082398927,TRUE,"sL1",5,"sparse",0.1,1
43,30.344234987318,0.000895231780177141,9.48403933554799e-05,0.000818092085282514,0.00363802542434976,32.6566455910906,32.6552511255629,0,TRUE,0.394187758771582,8.57871334483242e-14,0.126996757474645,TRUE,"sL1",5,"sparse",0.1,1
44,30.3433397555379,0.000819826497078679,8.65864662105179e-05,0.000753545982205545,0.00338764077612333,32.6572528539056,32.6559730429145,0,TRUE,0.379261367108222,8.92341982048747e-14,0.126861568765242,TRUE,"sL1",5,"sparse",0.1,1
45,30.3425199290408,0.000751950000083212,7.92155757137379e-05,0.000697314881371886,0.00316571955569558,32.6577503580629,32.6565743560603,0,TRUE,0.364917689905175,1.16362121172305e-13,0.126732407573893,TRUE,"sL1",5,"sparse",0.1,1
46,30.3417679790407,0.000690587379711616,7.25971805803492e-05,0.000648097892799298,0.00296784053700567,32.6581551257417,32.6570734363038,0,TRUE,0.35112548903041,6.33351361492442e-14,0.126609687893632,TRUE,"sL1",5,"sparse",0.1,1
47,30.341077391661,0.000634913748655208,6.66270437088426e-05,0.000604796671139793,0.00279032320029234,32.6584818758015,32.6574861157774,0,TRUE,0.337858463049756,7.332108898497e-14,0.126493514883613,TRUE,"sL1",5,"sparse",0.1,1
48,30.3404424779123,0.000584249310534801,6.12207078271142e-05,0.000566482901194479,0.00263010286797277,32.6587432507585,32.657825967957,0,TRUE,0.325093589379674,7.17873254521198e-14,0.126383798973517,TRUE,"sL1",5,"sparse",0.1,1
49,30.3398582286018,0.000538026750319887,5.630883851576e-05,0.00053237345158004,0.00248462949022567,32.6589500530294,32.6581045832244,0,TRUE,0.312810090463648,1.01563840278291e-13,0.126280332374348,TRUE,"sL1",5,"sparse",0.1,1
50,30.3393202018515,0.000495767142833614,5.1833827927906e-05,0.000501810002765241,0.00235178332174548,32.6591114734132,32.6583318266607,0,TRUE,0.300988789818965,1.15448909559177e-13,0.126182839851908,TRUE,"sL1",5,"sparse",0.1,1
51,30.3388244347086,0.000457061893381905,4.77472752702269e-05,0.00047424151773683,0.00222980372599932,32.6592353032718,32.6585160723578,0,TRUE,0.289611711294716,6.10670359577073e-14,0.126091012014997,TRUE,"sL1",5,"sparse",0.1,1
52,30.3383673728153,0.000421559031913432,4.40080917670144e-05,0.000449208776190602,0.0021172288268683,32.6593281266668,32.6586644124641,0,TRUE,0.278661829534737,1.42039050990828e-13,0.126004526801952,TRUE,"sL1",5,"sparse",0.1,1
53,30.3379458137833,0.00038895269656436,4.05810588306841e-05,0.000426330626998848,0.00201284443654344,32.6593954914325,32.6587828413199,0,TRUE,0.26812291389198,5.86560362210783e-14,0.125923063050774,TRUE,"sL1",5,"sparse",0.1,1
54,30.3375568610868,0.000358974982070492,3.74357199955334e-05,0.000405291808895644,0.00191564102397721,32.6594420596792,32.6588764161602,0,TRUE,0.257979429581508,6.74540380641212e-14,0.125846308793749,TRUE,"sL1",5,"sparse",0.1,1
55,30.3371978861047,0.000331389559594442,3.4545521531032e-05,0.000385832256810527,0.00182477765835836,32.6594717390298,32.6589493964019,0,TRUE,0.248216473443768,1.9312796999102e-13,0.12577396606355,TRUE,"sL1",5,"sparse",0.1,1
56,30.3368664965451,0.000305986635432021,3.18871401232679e-05,0.000367737817899522,0.00173955196902919,32.6594877962819,32.6590053637274,0,TRUE,0.238819730270361,1.33595415801751e-13,0.125705753415288,TRUE,"sL1",5,"sparse",0.1,1
57,30.3365605099097,0.000282578929631683,2.94399524364504e-05,0.000350832285106404,0.00165937525179136,32.6594929553225,32.6590473251776,0,TRUE,0.229775441063062,4.67204262091313e-14,0.125641406973236,TRUE,"sL1",5,"sparse",0.1,1
58,30.3362779309801,0.000260998438044169,2.71856130762171e-05,0.000334970636836078,0.00158375193813611,32.659489481119,32.6590778013594,0,TRUE,0.221070378010388,1.29502417085823e-13,0.125580680543087,TRUE,"sL1",5,"sparse",0.1,1
59,30.336016932542,0.000241093800426029,2.51077159459229e-05,0.000320033357672747,0.00151226273180551,32.6594792515102,32.6590989017091,0,TRUE,0.21269182310337,6.82110861402039e-14,0.125523345149676,TRUE,"sL1",5,"sparse",0.1,1
60,30.3357758387416,0.000222728141039852,2.31915201842039e-05,0.00030592170950233,0.00144455080455946,32.6594638183933,32.6591123885649,0,TRUE,0.204627548639596,8.77305378295761e-14,0.125469188238254,TRUE,"sL1",5,"sparse",0.1,1
61,30.3355531106005,0.000205777280502417,2.14237264441719e-05,0.000292553824185397,0.0013803105270824,32.6594444597437,32.6591197316096,0,TRUE,0.196865798674449,2.10211899111245e-13,0.125418012695452,TRUE,"sL1",5,"sparse",0.1,1
62,30.33534733332,0.000190128241584375,1.9792292674435e-05,0.00027986149626286,0.00131927828904856,32.6594222237467,32.6591221540544,0,TRUE,0.189395270963293,1.27940311797874e-13,0.12536963579114,TRUE,"sL1",5,"sparse",0.1,1
63,30.3351572050785,0.000175677989492584,1.82862811049635e-05,0.000267787564984111,0.00126122503290325,32.65939796617,32.659120671765,0,TRUE,0.18220509921736,1.69840621213534e-13,0.125323888105618,TRUE,"sL1",5,"sparse",0.1,1
64,30.334981527089,0.000162332360801543,1.68957300528406e-05,0.000256283787474886,0.00120595018806633,32.6593723819589,32.6591161263679,0,TRUE,0.17528483564783,5.98618159109162e-14,0.1252806124821,TRUE,"sL1",5,"sparse",0.1,1
65,30.3348191947282,0.000150005145343357,1.56115456102522e-05,0.000245309117817293,0.00115327674609486,32.6593460319081,32.6591092132333,0,TRUE,0.168624433847561,8.27518678620246e-14,0.125239663028163,TRUE,"sL1",5,"sparse",0.1,1
66,30.3346691895828,0.000138617293149679,1.44254093734782e-05,0.00023482831928321,0.00110304726314155,32.6593193651468,32.6591005051071,0,TRUE,0.162214232087903,6.71346533364659e-14,0.125200904179174,TRUE,"sL1",5,"sparse",0.1,1
67,30.3345305722897,0.000128096224354834,1.33296992109563e-05,0.000224810848427267,0.0010551206146614,32.6592927380688,32.6590904720491,0,TRUE,0.156044937111702,8.82772568958215e-14,0.125164209829685,TRUE,"sL1",5,"sparse",0.1,1
68,30.3344024760653,0.000118375224776202,1.23174207102571e-05,0.000215229959976365,0.0010093693594842,32.6592664302506,32.6590794982435,0,TRUE,0.150107608492025,1.15996052664308e-13,0.125129462534301,TRUE,"sL1",5,"sparse",0.1,1
69,30.3342841008405,0.000109392913063999,1.13821474384663e-05,0.000206061990315815,0.000965677596981598,32.6592406578181,32.6590678961599,0,TRUE,0.144393643610554,8.14701610885681e-14,0.125096552776744,TRUE,"sL1",5,"sparse",0.1,1
70,30.3341747079275,0.000101092768439059,1.05179685329709e-05,0.000197285784959546,0.000923939222963712,32.6592155846584,32.6590559184739,0,TRUE,0.13889476329075,8.36217290546709e-14,0.125065378304071,TRUE,"sL1",5,"sparse",0.1,1
71,30.334073615159,9.34227097744156e-05,9.719442436635e-06,0.000188882241758284,0.000884056507828979,32.6591913318102,32.659043768095,0,TRUE,0.133602998104366,9.83005734643686e-14,0.125035843522105,TRUE,"sL1",5,"sparse",0.1,1
72,30.3339801924493,8.63347188442276e-05,8.98155582324815e-06,0.000180833946920477,0.00084593893511956,32.6591679853178,32.6590316065937,0,TRUE,0.128510675354605,1.04974255920938e-13,0.125007858947594,TRUE,"sL1",5,"sparse",0.1,1
73,30.3338938577304,7.97845015156895e-05,8.29968694070728e-06,0.000173124885281778,0.000809502250467644,32.6591456027899,32.6590195612798,0,TRUE,0.123610406727243,5.9809230322402e-14,0.124981340712519,TRUE,"sL1",5,"sparse",0.1,1
74,30.3338140732289,7.37311820557807e-05,7.66957274254549e-06,0.000165740209869408,0.000774667680579033,32.6591242188679,32.6590077311407,0,TRUE,0.11889507659123,1.17297320917034e-13,0.124956210115965,TRUE,"sL1",5,"sparse",0.1,1
75,30.3337403420468,6.81370262327619e-05,7.08727929150188e-06,0.000158666058718314,0.00074136128964737,32.659103849776,32.6589961918193,0,TRUE,0.11435783092337,9.97452732241928e-14,0.124932393219149,TRUE,"sL1",5,"sparse",0.1,1
76,30.3336722050206,6.2967189954577e-05,6.54917500876649e-06,0.000151889409279397,0.000709513446928787,32.6590844970995,32.6589849997824,0,TRUE,0.109992066826843,5.87230517389938e-14,0.124909820479484,TRUE,"sL1",5,"sparse",0.1,1
77,30.3336092378307,5.8189490214744e-05,6.05190641432507e-06,0.000145397962682829,0.0006790583842505,32.6590661509152,32.6589741958069,0,TRUE,0.105791422610312,6.58405474090087e-14,0.124888426419772,TRUE,"sL1",5,"sparse",0.1,1
78,30.3335510483404,5.37741962070015e-05,5.59237606160916e-06,0.000139180051664,0.000649933826363385,32.6590487923769,32.6589638078914,0,TRUE,0.101749768392712,6.76473193426305e-14,0.124868149328993,TRUE,"sL1",5,"sparse",0.1,1
79,30.3334972741442,4.96938381253642e-05,5.16772241603096e-06,0.000133224567215686,0.000622080680331939,32.6590323958456,32.6589538536849,0,TRUE,0.0978611971987699,8.93947335965777e-14,0.124848930991399,TRUE,"sL1",5,"sparse",0.1,1
80,30.3334475803061,4.59230320863924e-05,4.77530146470886e-06,0.000127520900017015,0.000595442772837696,32.6590169306373,32.6589443425087,0,TRUE,0.0941200165107015,6.51916902081728e-14,0.124830716440978,TRUE,"sL1",5,"sparse",0.1,1
81,30.333401657274,4.24383194683742e-05,4.41266987562822e-06,0.000122058893513464,0.000569966626411441,32.6590023624511,32.6589352770365,0,TRUE,0.0905207402427701,9.71046053191804e-14,0.124813453738579,TRUE,"sL1",5,"sparse",0.1,1
82,30.3333592189546,3.92180192356761e-05,4.07756954951066e-06,0.00011682880614948,0.00054560126735978,32.6589886545314,32.6589266546877,0,TRUE,0.0870580811071292,6.47345585729609e-14,0.124797093769305,TRUE,"sL1",5,"sparse",0.1,1
83,30.3333200009353,3.62420921895534e-05,3.76791342863073e-06,0.000111821280774534,0.00052229805952306,32.6589757686065,32.6589184687802,0,TRUE,0.0837269433413917,9.66665674370454e-14,0.124781590057991,TRUE,"sL1",5,"sparse",0.1,1
84,30.3332837588431,3.34920158913121e-05,3.4817724440621e-06,0.000107027319657534,0.000500010559160282,32.6589636656424,32.65891070948,0,TRUE,0.0805224157704756,7.82994368983226e-14,0.124766898600841,TRUE,"sL1",5,"sparse",0.1,1
85,30.3332502668272,3.09506694762263e-05,3.21736349733754e-06,0.000102438263871141,0.000478694387143147,32.6589523064433,32.6589033645835,0,TRUE,0.0774397651773531,6.18919222481989e-14,0.124752977711481,TRUE,"sL1",5,"sparse",0.1,1
86,30.3332193161578,2.86022273456865e-05,2.97303838457019e-06,9.80457760674323e-05,0.000458307115378864,32.6589416521239,32.6588964201561,0,TRUE,0.0744744299598576,6.2134513621424e-14,0.124739787879892,TRUE,"sL1",5,"sparse",0.1,1
87,30.3331907139304,2.64320611620406e-05,2.74727358143846e-06,9.38418258756067e-05,0.000438808164982903,32.6589316644762,32.6588898610548,0,TRUE,0.0716220140525166,1.23455122729567e-13,0.12472729164286,TRUE,"sL1",5,"sparse",0.1,1
88,30.3331642818693,2.44266493218959e-05,2.53866081615625e-06,8.98186773206461e-05,0.000420158714184446,32.6589223062503,32.6588836713502,0,TRUE,0.0688782810945776,7.29001727886533e-14,0.124715453464712,TRUE,"sL1",5,"sparse",0.1,1
89,30.3331398552199,2.25734933430033e-05,2.34589836514521e-06,8.596887778814e-05,0.000402321614349025,32.658913541363,32.6588778346673,0,TRUE,0.066239148827304,9.12876389022959e-14,0.124704239627274,TRUE,"sL1",5,"sparse",0.1,1
90,30.3331172817266,2.08610406424725e-05,2.16778301244923e-06,8.2285248175029e-05,0.000385261312800988,32.6589053350485,32.6588723344582,0,TRUE,0.0637006837052961,8.64868238655847e-14,0.124693618128087,TRUE,"sL1",5,"sparse",0.1,1
91,30.3330964206859,1.92786131520961e-05,2.00320261978111e-06,7.87608739323795e-05,0.000368943781384547,32.6588976539615,32.6588671542169,0,TRUE,0.0612590957082573,7.11971876716538e-14,0.12468355858605,TRUE,"sL1",5,"sparse",0.1,1
92,30.3330771420728,1.78163413409038e-05,1.85112925883094e-06,7.53890967908106e-05,0.000353336449908842,32.6588904662421,32.6588622776488,0,TRUE,0.0589107333411646,1.07584178263323e-13,0.12467403215373,TRUE,"sL1",5,"sparse",0.1,1
93,30.3330593257315,1.64651032150687e-05,1.71061286195716e-06,7.21635069962484e-05,0.000338408143771679,32.6588837415496,32.6588576888003,0,TRUE,0.0566520788119044,1.03147131915431e-13,0.12466501143569,TRUE,"sL1",5,"sparse",0.1,1
94,30.3330428606282,1.52164679114719e-05,1.58077535106701e-06,6.90779359310033e-05,0.000324129025217004,32.6588774510717,32.658853372157,0,TRUE,0.0544797433768375,1.24363572327957e-13,0.124656470412261,TRUE,"sL1",5,"sparse",0.1,1
95,30.3330276441603,1.40626435403135e-05,1.46080520805975e-06,6.6126449024384e-05,0.000310470537743023,32.6588715675149,32.6588493127161,0,TRUE,0.0523904628456628,8.97169375554945e-14,0.124648384368226,TRUE,"sL1",5,"sparse",0.1,1
96,30.3330135815168,1.29964289783402e-05,1.3499524531575e-06,6.33033388876634e-05,0.000297405353320893,32.658866065079,32.6588454960371,0,TRUE,0.050381093237826,8.70212382969847e-14,0.124640729825973,TRUE,"sL1",5,"sparse",0.1,1
97,30.3330005850878,1.20111691863656e-05,1.24752400018342e-06,6.06031186134532e-05,0.000284907322091274,32.6588609194203,32.6588419082754,0,TRUE,0.0484486065836951,8.41414223687582e-14,0.124633484482735,TRUE,"sL1",5,"sparse",0.1,1
98,30.3329885739186,1.11007140439767e-05,1.15287936042758e-06,5.80205152156833e-05,0.000272951424321287,32.6588561076072,32.6588385362022,0,TRUE,0.0465900868642092,1.63729468119897e-13,0.124626627151522,TRUE,"sL1",5,"sparse",0.1,1
99,30.3329774732046,1.02593801152295e-05,1.06542666883211e-06,5.55504631757648e-05,0.000261513724396189,32.6588516080678,32.6588353672132,0,TRUE,0.0448027260834317,9.73344582178496e-14,0.124620137705481,TRUE,"sL1",5,"sparse",0.1,1
100,30.3329672138245,9.48191539507093e-06,9.84619008439889e-07,5.31880980862035e-05,0.000250571326699103,32.6588474005346,32.6588323893283,0,TRUE,0.0430838204689626,9.48857157690525e-14,0.124613997025362,TRUE,"sL1",5,"sparse",0.1,1
101,30.3329577319091,8.76346666345285e-06,9.09951010700096e-07,5.09287503793123e-05,0.000240102333233967,32.6588434659861,32.6588295911848,0,TRUE,0.0414307667954905,1.08281826980889e-13,0.124608186949882,TRUE,"sL1",5,"sparse",0.1,1
102,30.3329489684424,8.09954930502954e-06,8.40955711109167e-07,4.87679391381361e-05,0.000230085802876602,32.6588397865869,32.6588269620248,0,TRUE,0.0398410588273931,1.01034872204286e-13,0.12460269022874,TRUE,"sL1",5,"sparse",0.1,1
103,30.3329408688931,7.4860193670645e-06,7.77201641159625e-07,4.67013659895328e-05,0.000220501712168064,32.6588363456271,32.658824491679,0,TRUE,0.0383122838762599,1.17317272986842e-13,0.124597490478108,TRUE,"sL1",5,"sparse",0.1,1
104,30.3329333828737,6.91904779870356e-06,7.18290138897512e-07,4.47249090786451e-05,0.000211330917558652,32.6588331274625,32.6588221705474,0,TRUE,0.0368421194698409,5.46666982944191e-14,0.124592572138418,TRUE,"sL1",5,"sparse",0.1,1
105,30.3329264638259,6.39509654831727e-06,6.63852861906072e-07,4.28346171325792e-05,0.000202555119048771,32.6588301174558,32.6588199895777,0,TRUE,0.0354283301289654,6.96843811783687e-14,0.124587920434279,TRUE,"sL1",5,"sparse",0.1,1
106,30.3329200687294,5.91089647272725e-06,6.13549487544786e-07,4.10267036140957e-05,0.000194156825150524,32.6588273019184,32.6588179402428,0,TRUE,0.0340687642491527,1.19015545368379e-13,0.124583521336406,TRUE,"sL1",5,"sparse",0.1,1
107,30.3329141578329,5.46342700147306e-06,5.67065586523869e-07,3.92975409719532e-05,0.000186119319138135,32.6588246680553,32.6588160145168,0,TRUE,0.0327613510839737,1.77148907443134e-13,0.124579361525419,TRUE,"sL1",5,"sparse",0.1,1
108,30.3329086944059,5.04989719374294e-06,5.24110656889879e-07,3.76436549938165e-05,0.00017842662652152,32.658822203911,32.6588142048511,0,TRUE,0.0315040978271766,1.4077165838129e-13,0.124575428357404,TRUE,"sL1",5,"sparse",0.1,1
109,30.3329036445087,4.66772837626195e-06,4.84416306389787e-07,3.60617192649609e-05,0.000171063483715479,32.6588198983178,32.6588125041507,0,TRUE,0.0302950867908081,7.86778854331798e-14,0.124571709831134,TRUE,"sL1",5,"sparse",0.1,1
110,30.3328989767803,4.31453795002312e-06,4.47734572236185e-07,3.45485497424212e-05,0.000164015307865643,32.6588177408473,32.6588109057497,0,TRUE,0.0291324726766926,6.93581163942832e-14,0.124568194556851,TRUE,"sL1",5,"sparse",0.1,1
111,30.3328946622424,3.98812454349695e-06,4.13836367843242e-07,3.31010994410814e-05,0.000157268167786102,32.6588157217627,32.6588094033887,0,TRUE,0.0280144799385938,1.12516835632479e-13,0.124564871726537,TRUE,"sL1",5,"sparse",0.1,1
112,30.3328906741178,3.68645418902247e-06,3.82510047182737e-07,3.1716453246059e-05,0.00015080875598656,32.6588138319752,32.6588079911919,0,TRUE,0.0269394002326122,1.24385962729236e-13,0.124561731085581,TRUE,"sL1",5,"sparse",0.1,1
113,30.3328869876637,3.40764766448842e-06,3.53560077831677e-07,3.03918228480681e-05,0.000144624361756601,32.6588120630016,32.6588066636448,0,TRUE,0.0259055899533671,1.91746721627593e-13,0.124558762905769,TRUE,"sL1",5,"sparse",0.1,1
114,30.332883580016,3.14996862726957e-06,3.26805814594986e-07,2.91245418055642e-05,0.000138702845263988,32.6588104069247,32.6588054155738,0,TRUE,0.0249114678534732,1.51598769082031e-13,0.124555957959552,TRUE,"sL1",5,"sparse",0.1,1
115,30.3328804300474,2.91181287792597e-06,3.02080366170039e-07,2.79120607396565e-05,0.000133032612660642,32.6588088563562,32.6588042421255,0,TRUE,0.0239555127441765,1.55411202634644e-13,0.124553307495502,TRUE,"sL1",5,"sparse",0.1,1
116,30.3328775182345,2.69169813549297e-06,2.79229547796904e-07,2.67519426610028e-05,0.000127602592143657,32.6588074044014,32.6588031387475,0,TRUE,0.0230362612745577,7.45153604174145e-14,0.124550803214912,TRUE,"sL1",5,"sparse",0.1,1
117,30.3328748265364,2.48825493542881e-06,2.58110913463527e-07,2.56418584301107e-05,0.000122402210962792,32.6588060446265,32.6588021011705,0,TRUE,0.0221523057873772,1.07152661287027e-13,0.124548437249495,TRUE,"sL1",5,"sparse",0.1,1
118,30.3328723382814,2.30021790059709e-06,2.3859286166487e-07,2.45795823544154e-05,0.000117421373334166,32.6588047710273,32.6588011253903,0,TRUE,0.0213022922491285,1.05483845890477e-13,0.124546202140109,TRUE,"sL1",5,"sparse",0.1,1
119,30.3328700380635,2.12641791819124e-06,2.20553809141062e-07,2.35629879199668e-05,0.000112650439240427,32.6588035780008,32.6588002076521,0,TRUE,0.0204849182522422,9.35147578398174e-14,0.124544090816483,TRUE,"sL1",5,"sparse",0.1,1
120,30.3328679116456,1.96577474653736e-06,2.03881427471716e-07,2.25900436590567e-05,0.000108080204087865,32.6588024603177,32.6587993444343,0,TRUE,0.0196989310872663,7.26210462111461e-14,0.124542096577883,TRUE,"sL1",5,"sparse",0.1,1
121,30.3328659458709,1.81729028980726e-06,1.88471937779985e-07,2.16588091521357e-05,0.000103701879191892,32.6588014130973,32.6587985324344,0,TRUE,0.0189431258830031,6.23622327419112e-14,0.124540213074682,TRUE,"sL1",5,"sparse",0.1,1
122,30.3328641285806,1.68004232747876e-06,1.74229459127955e-07,2.07674311658911e-05,9.95070730733512e-05,32.6588004317837,32.6587977685548,0,TRUE,0.0182163438124555,1.45561159203742e-13,0.124538434290797,TRUE,"sL1",5,"sparse",0.1,1
123,30.3328624485382,1.55317871985972e-06,1.61065406558013e-07,1.99141399230459e-05,9.54877735264719e-05,32.6587995121243,32.6587970498902,0,TRUE,0.0175174703626821,6.75579655889479e-14,0.124536754526953,TRUE,"sL1",5,"sparse",0.1,1
124,30.3328608953595,1.43591211099192e-06,1.48897934983162e-07,1.90972455037046e-05,9.16363304457494e-05,32.6587986501485,32.6587963737154,0,TRUE,0.0168454336664948,8.07362111449229e-14,0.124535168384725,TRUE,"sL1",5,"sparse",0.1,1
125,30.3328594594474,1.32751497972095e-06,1.37651425480806e-07,1.83151343776085e-05,8.79454393773753e-05,32.6587978421487,32.6587957374737,0,TRUE,0.0161992028941355,1.0315716288588e-13,0.124533670751347,TRUE,"sL1",5,"sparse",0.1,1
126,30.3328581319324,1.2273150602482e-06,1.27256010747792e-07,1.75662660626894e-05,8.44081257768552e-05,32.6587970846629,32.6587951387663,0,TRUE,0.0155777867029998,1.72096556841814e-13,0.124532256785235,TRUE,"sL1",5,"sparse",0.1,1
127,30.3328569046174,1.13469116413967e-06,1.17647136736409e-07,1.68491699110353e-05,8.10177299439635e-05,32.6587963744575,32.6587945753424,0,TRUE,0.0149802317435614,1.56069622905138e-13,0.124530921902199,TRUE,"sL1",5,"sparse",0.1,1
128,30.3328557699262,1.04906929720983e-06,1.08765157733871e-07,1.61624420148188e-05,7.77678926124328e-05,32.6587957085119,32.6587940450895,0,TRUE,0.0144056212197036,8.98979403259372e-14,0.12452966176232,TRUE,"sL1",5,"sparse",0.1,1
129,30.3328547208569,9.69919039306433e-07,1.00554962327687e-07,1.55047422353101e-05,7.46525411708865e-05,32.6587950840042,32.6587935460251,0,TRUE,0.0138530735016379,9.41925692941743e-14,0.124528472257447,TRUE,"sL1",5,"sparse",0.1,1
130,30.3328537509379,8.96750254497647e-07,9.29656279081349e-08,1.48747913473492e-05,7.16658764895996e-05,32.6587944982978,32.6587930762879,0,TRUE,0.0133217407897374,9.88481575116314e-14,0.12452734949931,TRUE,"sL1",5,"sparse",0.1,1
131,30.3328528541876,8.29110000211131e-07,8.59501015344013e-08,1.42713682993455e-05,6.88023603362686e-05,32.6587939489285,32.6587926341309,0,TRUE,0.0128108078275286,6.04080414390738e-14,0.124526289808194,TRUE,"sL1",5,"sparse",0.1,1
132,30.3328520250776,7.66579724142957e-07,7.94649051563523e-08,1.3693307584711e-05,6.60567033502033e-05,32.6587934335932,32.6587922179131,0,TRUE,0.0123194906622545,1.50361541447887e-13,0.12452528970217,TRUE,"sL1",5,"sparse",0.1,1
133,30.3328512584979,7.08772624591347e-07,7.34698633222635e-08,1.31394967201108e-05,6.3423853557632e-05,32.6587929501388,32.6587918260939,0,TRUE,0.0118470354513326,6.43303041860026e-14,0.124524345886859,TRUE,"sL1",5,"sparse",0.1,1
134,30.3328505497253,6.55331263033077e-07,6.79278516728008e-08,1.26088738308832e-05,6.08989854084393e-05,32.6587924965525,32.6587914572262,0,TRUE,0.0113927173132024,9.29853613373727e-14,0.124523455245679,TRUE,"sL1",5,"sparse",0.1,1
135,30.332849894394,6.05925293939436e-07,6.28045646276654e-08,1.21004253373429e-05,5.84774893094225e-05,32.6587920709517,32.6587911099504,0,TRUE,0.0109558392209948,1.57728574274957e-13,0.124522614830591,TRUE,"sL1",5,"sparse",0.1,1
136,30.3328492884687,5.60249432624005e-07,5.8068300795616e-08,1.16131837393396e-05,5.61549616358619e-05,32.658791671576,32.6587907829894,0,TRUE,0.0105357309375407,8.83753012598435e-14,0.124521821853286,TRUE,"sL1",5,"sparse",0.1,1
137,30.3328487282193,5.18021540329983e-07,5.36897647593598e-08,1.11462254977948e-05,5.39271952026156e-05,32.6587912967787,32.6587904751431,0,TRUE,0.0101317479902965,1.39936225517302e-13,0.124521073676826,TRUE,"sL1",5,"sparse",0.1,1
138,30.3328482101977,4.78980876295054e-07,4.96418839853183e-08,1.06986690061878e-05,5.17901701732181e-05,32.6587909450189,32.6587901852838,0,TRUE,0.0097432706847626,1.05980530231868e-13,0.124520367807681,TRUE,"sL1",5,"sparse",0.1,1
139,30.3328477312169,4.42886442186818e-07,4.58996397002967e-08,1.02696726535844e-05,4.97400453902549e-05,32.6587906148551,32.6587899123513,0,TRUE,0.00936970315504161,5.41760849604505e-14,0.124519701888187,TRUE,"sL1",5,"sparse",0.1,1
140,30.3328472883304,4.09515521937465e-07,4.24399106683191e-08,9.85843297171246e-06,4.77731501097029e-05,32.6587903049381,32.6587896553494,0,TRUE,0.00901047245019821,7.96227491716975e-14,0.124519073689358,TRUE,"sL1",5,"sparse",0.1,1
141,30.3328468788149,3.78662253552875e-07,3.92413288812575e-08,9.46418286557386e-06,4.58859761186537e-05,32.6587900140052,32.6587894133412,0,TRUE,0.00866502765516276,4.46612268752892e-14,0.124518481104084,TRUE,"sL1",5,"sparse",0.1,1
142,30.3328465001526,3.50136385662836e-07,3.62841462575333e-08,9.0861899228895e-06,4.40751702224722e-05,32.6587897408742,32.658789185446,0,TRUE,0.00833283904491515,1.41960139850518e-13,0.124517922140653,TRUE,"sL1",5,"sparse",0.1,1
143,30.3328461500163,3.2376206249296e-07,3.35501114997461e-08,8.72375480083299e-06,4.23375270841443e-05,32.6587894844384,32.6587889708356,0,TRUE,0.00801339727074895,8.03176331272223e-14,0.124517394916616,TRUE,"sL1",5,"sparse",0.1,1
144,30.3328458262542,2.99376740287016e-07,3.10223563434809e-08,8.37620968613694e-06,4.06699824019313e-05,32.6587892436614,32.658788768731,0,TRUE,0.00770621257745246,5.54772563315756e-14,0.124516897652957,TRUE,"sL1",5,"sparse",0.1,1
145,30.3328455268774,2.76830196099809e-07,2.86852904728048e-08,8.04291682516127e-06,3.90696064051652e-05,32.6587890175725,32.6587885783997,0,TRUE,0.00741081405025076,7.39904294192669e-14,0.124516428668562,TRUE,"sL1",5,"sparse",0.1,1
146,30.3328452500473,2.55983557906347e-07,2.65245044454864e-08,7.72326712249472e-06,3.75335976599029e-05,32.6587888052626,32.6587883991525,0,TRUE,0.00712674889047357,1.36027978269092e-13,0.124515986374977,TRUE,"sL1",5,"sparse",0.1,1
147,30.3328449940637,2.36708469714131e-07,2.45266800117973e-08,7.41667880416995e-06,3.60592771657329e-05,32.65878860588,32.6587882303412,0,TRUE,0.00685358171882071,1.12859390633135e-13,0.124515569271425,TRUE,"sL1",5,"sparse",0.1,1
148,30.3328447573552,2.18886299307997e-07,2.26795072653787e-08,7.12259614279201e-06,3.46440827337791e-05,32.6587884186269,32.6587880713557,0,TRUE,0.00659089390526115,1.06574624941223e-13,0.124515175940095,TRUE,"sL1",5,"sparse",0.1,1
149,30.3328445384689,2.0240734599497e-07,2.09716081022669e-08,6.84048824266055e-06,3.32855636293703e-05,32.6587882427554,32.6587879216222,0,TRUE,0.00633828292452819,6.41914384971486e-14,0.12451480504166,TRUE,"sL1",5,"sparse",0.1,1
150,30.3328443360616,1.87170268617365e-07,1.93924655068933e-08,6.56984788195261e-06,3.19813754707069e-05,32.6587880775649,32.6587877806005,0,TRUE,0.00609536173629359,6.77985320946905e-14,0.124514455311041,TRUE,"sL1",5,"sparse",0.1,1
151,30.3328441488913,1.73081321719337e-07,1.79323582216702e-08,6.31019040880049e-06,3.07292753683108e-05,32.6587879223986,32.6587876477825,0,TRUE,0.00586175818910253,1.01048920095081e-13,0.124514125553383,TRUE,"sL1",5,"sparse",0.1,1
152,30.33284397581,1.60053897246826e-07,1.65823003859223e-08,6.06105269049651e-06,2.95271172960999e-05,32.6587877766408,32.6587875226899,0,TRUE,0.00563711444712241,8.99874929457533e-14,0.124513814640244,TRUE,"sL1",5,"sparse",0.1,1
153,30.3328438157561,1.48007909928083e-07,1.53339857677984e-08,5.82199211118235e-06,2.83728476816605e-05,32.6587876397145,32.6587874048722,0,TRUE,0.00542108643891663,1.10723275900992e-13,0.124513521505987,TRUE,"sL1",5,"sparse",0.1,1
154,30.3328436677482,1.36869324762756e-07,1.417973623938e-08,5.59258561922062e-06,2.7264501208286e-05,32.6587875110784,32.6587872939059,0,TRUE,0.00521334332737969,8.34671108538011e-14,0.124513245144357,TRUE,"sL1",5,"sparse",0.1,1
155,30.3328435308789,1.26569712932678e-07,1.31124541641347e-08,5.37242881692658e-06,2.62001968129573e-05,32.6587873902252,32.658787189392,0,TRUE,0.00501356700002306,1.23643116819087e-13,0.124512984605242,TRUE,"sL1",5,"sparse",0.1,1
156,30.3328434043091,1.17045804159943e-07,1.21255784101286e-08,5.16113509629231e-06,2.51781338763717e-05,32.658787276679,32.6587870909548,0,TRUE,0.00482145157887944,1.6566571237539e-13,0.124512738991603,TRUE,"sL1",5,"sparse",0.1,1
157,30.3328432872633,1.08239106566543e-07,1.12130437012128e-08,4.95833481541076e-06,2.41965885942909e-05,32.6587871699934,32.6587869982408,0,TRUE,0.00463670294922679,6.61032394666514e-14,0.124512507456569,TRUE,"sL1",5,"sparse",0.1,1
158,30.3328431790242,1.00095554955715e-07,1.03692430605742e-08,4.76367451290418e-06,2.32539105200648e-05,32.6587870697499,32.658786910917,0,TRUE,0.00445903830650189,8.68774955000756e-14,0.124512289200685,TRUE,"sL1",5,"sparse",0.1,1
159,30.3328430789287,9.25651626459967e-08,9.58899310211289e-09,4.57681616184729e-06,2.2348519270238e-05,32.6587869755558,32.6587868286701,0,TRUE,0.00428818572057334,9.74592143784259e-14,0.124512083469306,TRUE,"sL1",5,"sparse",0.1,1
160,30.3328429863635,8.56017088324279e-08,8.86750196178843e-09,4.39743645831784e-06,2.1478901386974e-05,32.6587868870425,32.6587867512048,0,TRUE,0.00412388371688987,1.3164818102649e-13,0.124511889550135,TRUE,"sL1",5,"sparse",0.1,1
161,30.3328429007618,7.91624721330209e-08,8.20033966168745e-09,4.22522614454276e-06,2.06436073498839e-05,32.6587868038645,32.6587866782432,0,TRUE,0.00396588087369683,6.50012337090854e-14,0.124511706770883,TRUE,"sL1",5,"sparse",0.1,1
162,30.3328428215993,7.32079392662399e-08,7.58341072271113e-09,4.05988936373967e-06,1.98412487246664e-05,32.6587867256973,32.6587866095237,0,TRUE,0.00381393543480367,7.66902872748053e-14,0.124511534497065,TRUE,"sL1",5,"sparse",0.1,1
163,30.3328427483914,6.77016060990354e-08,7.01292885630202e-09,3.90114304711927e-06,1.90704954520214e-05,32.6587866522365,32.6587865447996,0,TRUE,0.00366781493728238,6.54586212859345e-14,0.124511372129911,TRUE,"sL1",5,"sparse",0.1,1
164,30.3328426806898,6.26096934297493e-08,6.48539357595168e-09,3.74871632903232e-06,1.8330073258366e-05,32.6587865831966,32.6587864838389,0,TRUE,0.00352729585350382,8.3197048120846e-14,0.124511219104384,TRUE,"sL1",5,"sparse",0.1,1
165,30.3328426180801,5.79009871159997e-08,5.99756858200645e-09,3.6023499914677e-06,1.76187611920842e-05,32.6587865183093,32.658786426423,0,TRUE,0.0033921632469873,7.22509449816567e-14,0.124511074887317,TRUE,"sL1",5,"sparse",0.1,1
166,30.3328425601791,5.35466249118599e-08,5.54646178510513e-09,3.4617959335497e-06,1.69353892727964e-05,32.658786457323,32.6587863723459,0,TRUE,0.00326221044152943,1.23125109734536e-13,0.124510938975638,TRUE,"sL1",5,"sparse",0.1,1
167,30.3328425066325,4.95199081740338e-08,5.12930684458121e-09,3.32681666807548e-06,1.62788362513729e-05,32.6587864000014,32.6587863214138,0,TRUE,0.00313723870308205,8.66056235439454e-14,0.124510810894701,TRUE,"sL1",5,"sparse",0.1,1
168,30.3328424571126,4.57961739641632e-08,4.74354610554623e-09,3.1971848407819e-06,1.56480274750125e-05,32.6587863461228,32.658786273444,0,TRUE,0.00301705693392619,7.79261223122004e-14,0.124510690196699,TRUE,"sL1",5,"sparse",0.1,1
169,30.3328424113164,4.23526067550029e-08,4.38681482802889e-09,3.07268277357847e-06,1.50419328500234e-05,32.658786295479,32.6587862282645,0,TRUE,0.00290148137861438,1.03628843063683e-13,0.124510576459174,TRUE,"sL1",5,"sparse",0.1,1
170,30.3328423689638,3.91681069800143e-08,4.0569266115772e-09,2.9531020288069e-06,1.4459564900323e-05,32.6587862478744,32.6587861857132,0,TRUE,0.00279033534128329,8.85385709774595e-14,0.124510469283601,TRUE,"sL1",5,"sparse",0.1,1
171,30.3328423297957,3.62231737938146e-08,3.75185992331244e-09,2.8382429946746e-06,1.38999769156273e-05,32.6587862031255,32.6587861456375,0,TRUE,0.00268344891387014,7.80422749826227e-14,0.124510368294048,TRUE,"sL1",5,"sparse",0.1,1
172,30.3328422935725,3.34997629636291e-08,3.46974564585114e-09,2.72791449044178e-06,1.33622611848433e-05,32.6587861610599,32.6587861078936,0,TRUE,0.00258065871480291,5.62201397302382e-14,0.124510273135917,TRUE,"sL1",5,"sparse",0.1,1
173,30.3328422600728,3.09812087095906e-08,3.20885556747182e-09,2.62193339007524e-06,1.28455473108241e-05,32.6587861215158,32.6587860723461,0,TRUE,0.00248180763778858,7.02533659184451e-14,0.124510183474745,TRUE,"sL1",5,"sparse",0.1,1
174,30.3328422290915,2.86520922543332e-08,2.96759174352639e-09,2.52012426365454e-06,1.23490006028333e-05,32.658786084341,32.6587860388675,0,TRUE,0.00238674461029217,7.13949140669189e-14,0.124510098995079,TRUE,"sL1",5,"sparse",0.1,1


==> anc/results/raw/tuning.csv <==
"study","scenario","replicate","contamination","method","alpha","inner","seed","observed.scale","ss","cc","distance.nrmse","iterations","converged","stop.reason","objective","gradient","min.distance","elapsed","safeguarded","full.steps","max.decrease.violation","max.identity.error","max.acceptance.violation","tmds.removed","tmds.no.threshold"
"tuning","case1",1,0,"sL1",0.001,1,1262011,0.14549024503389,0.0154398157955279,0.990227667899875,0.0371122162429797,10000,FALSE,"max_outer_iterations_reached",17.1298410461627,0.070123730129978,0.0430248604766789,11.398,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"sL1",0.003,1,1262011,0.14549024503389,0.0149494965329497,0.990518463527393,0.0365823808878419,4674,TRUE,"relative_objective_tolerance",16.5001061173949,0.0112982093528222,0.042677845455106,5.181,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"sL1",0.01,1,1262011,0.14549024503389,0.0137747207015021,0.991197600585378,0.0352543227480887,2322,TRUE,"relative_objective_tolerance",14.6436279010108,0.00906505507339178,0.0418871129848425,2.172,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"sL1",0.03,1,1262011,0.14549024503389,0.0128730456173394,0.991652821614656,0.0337375397372975,1053,TRUE,"relative_objective_tolerance",11.0356002682111,0.00546750126493564,0.0411935276262884,1.189,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"sL1",0.1,1,1262011,0.14549024503389,0.0125220115644316,0.99172275375504,0.0323883668062689,565,TRUE,"relative_objective_tolerance",5.71567146420569,0.0024767969277019,0.0416043513018136,0.613,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"sL1",0.3,1,1262011,0.14549024503389,0.0127690033610289,0.991489163680615,0.0322148140255315,462,TRUE,"relative_objective_tolerance",2.25584896908809,0.000914495370739097,0.0417233400953633,0.478999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"Fair",0.001,1,1262011,0.14549024503389,0.0148999787958961,0.990537496938329,0.0364927000397151,7621,TRUE,"relative_objective_tolerance",16.2467710753494,0.0159072206799992,0.0425433136643478,8.822,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"Fair",0.003,1,1262011,0.14549024503389,0.0141506309761552,0.990963780543816,0.0356315847507332,3068,TRUE,"relative_objective_tolerance",14.8216419128159,0.00824282412158016,0.0421016975603302,3.046,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"Fair",0.01,1,1262011,0.14549024503389,0.013269435006002,0.99141257991645,0.0344082317168828,1705,TRUE,"relative_objective_tolerance",11.9949707896929,0.00725322276597978,0.0414931238990582,1.56,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"Fair",0.03,1,1262011,0.14549024503389,0.0127328635269817,0.991668803768225,0.033290241271506,981,TRUE,"relative_objective_tolerance",8.35053963089075,0.004140341091802,0.0413068560527302,1.004,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"Fair",0.1,1,1262011,0.14549024503389,0.0125362849426452,0.99170426910286,0.0324420426524795,629,TRUE,"relative_objective_tolerance",4.3644985882236,0.00197392454639235,0.0415046941550552,0.620000000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"Fair",0.3,1,1262011,0.14549024503389,0.0126346205469309,0.99158735796196,0.0321990751046255,508,TRUE,"relative_objective_tolerance",1.91854244813738,0.00080293266876922,0.0416490134624029,0.411999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"Cauchy",0.03,1,1262011,0.14549024503389,0.0157385883533484,0.990474700181204,0.0388845967393924,3829,TRUE,"relative_objective_tolerance",0.18154005637845,0.000291612607828774,0.0431459328837986,3.727,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"Cauchy",0.1,1,1262011,0.14549024503389,0.0126778168911404,0.991828578987989,0.0333909632222092,718,TRUE,"relative_objective_tolerance",0.475795556005445,0.000319223431234519,0.0413448094418195,0.670999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"Cauchy",0.3,1,1262011,0.14549024503389,0.0126542599861451,0.991575340459866,0.0321907093598119,467,TRUE,"relative_objective_tolerance",0.654723171822068,0.000337766562667987,0.0417349729557783,0.457999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0,"Cauchy",1,1,1262011,0.14549024503389,0.0128821990082461,0.991414237968409,0.0322765917626154,446,TRUE,"relative_objective_tolerance",0.695230387649265,0.000331070999039137,0.0417175256211932,0.394999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"sL1",0.001,1,1262011,0.14549024503389,0.0144285389852444,0.991868882228356,0.037266950796728,5111,TRUE,"relative_objective_tolerance",18.4120743949229,0.0243023847631897,0.0465615114793832,6.009,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"sL1",0.003,1,1262011,0.14549024503389,0.0143056770145561,0.991905519672045,0.0368761449724117,2440,TRUE,"relative_objective_tolerance",17.744321018015,0.0181688936809514,0.0466400388248745,2.944,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"sL1",0.01,1,1262011,0.14549024503389,0.013974982713187,0.992047530400665,0.0359439759284908,1333,TRUE,"relative_objective_tolerance",15.7879837976372,0.0119777443155992,0.0468799249050387,1.816,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"sL1",0.03,1,1262011,0.14549024503389,0.0132440455222802,0.992386034796232,0.0344672213471861,721,TRUE,"relative_objective_tolerance",11.9819878987711,0.00698672529151101,0.0472188793636778,0.812999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"sL1",0.1,1,1262011,0.14549024503389,0.0125122418144989,0.992819345463665,0.0332372875149692,373,TRUE,"relative_objective_tolerance",6.27229069995656,0.00316543547046492,0.0470693345519776,0.414999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"sL1",0.3,1,1262011,0.14549024503389,0.0124316406975131,0.992836292701406,0.0329145954780417,290,TRUE,"relative_objective_tolerance",2.48833634013433,0.00122459448363988,0.0467247349458868,0.261000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"Fair",0.001,1,1262011,0.14549024503389,0.0142260922099042,0.991924776912001,0.0367099754591292,4004,TRUE,"relative_objective_tolerance",17.471480450737,0.0217740546891788,0.0467024396860451,4.215,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"Fair",0.003,1,1262011,0.14549024503389,0.0140272911531735,0.992013304879889,0.0361646498158349,2101,TRUE,"relative_objective_tolerance",15.9587568650012,0.0151722586447641,0.0468381284623312,1.86,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"Fair",0.01,1,1262011,0.14549024503389,0.0135698544211832,0.992229863359773,0.0352102927188692,1143,TRUE,"relative_objective_tolerance",12.9597105221405,0.00928070384544665,0.0470681963780573,1.19,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"Fair",0.03,1,1262011,0.14549024503389,0.0130342450388512,0.992503964676545,0.0341177306876889,683,TRUE,"relative_objective_tolerance",9.06864849923788,0.00533484336503111,0.0472037875758774,0.745999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"Fair",0.1,1,1262011,0.14549024503389,0.0125871443648072,0.99276186113688,0.0332875442825391,423,TRUE,"relative_objective_tolerance",4.77248828855759,0.0024911612024776,0.0470793073834044,0.363,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"Fair",0.3,1,1262011,0.14549024503389,0.0124418901143554,0.992836202322521,0.0329691789134066,329,TRUE,"relative_objective_tolerance",2.10874022240543,0.00105462028888987,0.0468568190544899,0.282,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"Cauchy",0.03,1,1262011,0.14549024503389,0.0153299282372632,0.991457438617041,0.038221050203216,3372,TRUE,"relative_objective_tolerance",0.196095241450379,0.00035340822012778,0.0472051841419929,3.436,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"Cauchy",0.1,1,1262011,0.14549024503389,0.0129573241736211,0.99259935568593,0.034155605755281,575,TRUE,"relative_objective_tolerance",0.520706804440192,0.000347934082781792,0.0473994415358212,0.567999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"Cauchy",0.3,1,1262011,0.14549024503389,0.0123996029160683,0.992869042958345,0.0329553902987303,303,TRUE,"relative_objective_tolerance",0.721016161736376,0.000421141933755935,0.0468565085192163,0.337,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0,"Cauchy",1,1,1262011,0.14549024503389,0.0124757829043373,0.992800796307164,0.0329175301788898,277,TRUE,"relative_objective_tolerance",0.768108389094401,0.000425114960549609,0.0466216229813239,0.262,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"sL1",0.001,1,1262011,0.14549024503389,0.0330708744135834,0.980236388083386,0.0527538083533345,8949,TRUE,"relative_objective_tolerance",21.4857593485239,0.0225962028046364,0.0470724598430216,10.448,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"sL1",0.003,1,1262011,0.14549024503389,0.0325322985228186,0.980537478645293,0.0522721285545981,5199,TRUE,"relative_objective_tolerance",20.7797860663049,0.0155714869426405,0.0469559465686131,6.046,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"sL1",0.01,1,1262011,0.14549024503389,0.0117355225300715,0.994099691954311,0.0349830812834778,2248,TRUE,"relative_objective_tolerance",16.5625234019339,0.00989862346156872,0.0476742033681252,2.361,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"sL1",0.03,1,1262011,0.14549024503389,0.0115060665528604,0.994073519947753,0.0341846876764188,1135,TRUE,"relative_objective_tolerance",12.5639102022778,0.00585337535975632,0.047831049807507,1.265,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"sL1",0.1,1,1262011,0.14549024503389,0.010933276056749,0.994283684991518,0.0331246632804855,613,TRUE,"relative_objective_tolerance",6.6267840973283,0.00238578046088952,0.0472977782035644,0.637,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"sL1",0.3,1,1262011,0.14549024503389,0.0107333340366074,0.994362091313381,0.0326704037963415,404,TRUE,"relative_objective_tolerance",2.65366857473266,0.000901874211788227,0.0469523048635117,0.423999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"Fair",0.001,1,1262011,0.14549024503389,0.0321957738742367,0.980694205292776,0.052088106590295,6298,TRUE,"relative_objective_tolerance",20.4694383214765,0.0185657105196643,0.047001292275894,6.769,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"Fair",0.003,1,1262011,0.14549024503389,0.0116566175289444,0.994176338921685,0.0350358505475969,3122,TRUE,"relative_objective_tolerance",16.748547765271,0.0122235079888513,0.0475496313924504,3.103,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"Fair",0.01,1,1262011,0.14549024503389,0.0115436062506903,0.994124709538049,0.0343739582846328,1525,TRUE,"relative_objective_tolerance",13.5829849635142,0.00732541014197745,0.0476880591734443,1.364,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"Fair",0.03,1,1262011,0.14549024503389,0.0113138716874598,0.994149218687821,0.0337822876372618,948,TRUE,"relative_objective_tolerance",9.51375990281373,0.00434823129388488,0.0476529624375465,0.936,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"Fair",0.1,1,1262011,0.14549024503389,0.0109959860114466,0.994257660107051,0.0331642626259727,610,TRUE,"relative_objective_tolerance",5.03293395172508,0.00195721027754457,0.0473641548814687,0.556000000000004,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"Fair",0.3,1,1262011,0.14549024503389,0.0108115420844038,0.99432908566664,0.0328045251923544,447,TRUE,"relative_objective_tolerance",2.23815968719555,0.000777624041430665,0.0470960143253044,0.459000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"Cauchy",0.03,1,1262011,0.14549024503389,0.175640698488364,0.863005547774317,0.0800074532208397,815,TRUE,"relative_objective_tolerance",0.276376789917668,0.000282525901267714,0.0445367665008713,0.777999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"Cauchy",0.1,1,1262011,0.14549024503389,0.011372978838996,0.994113947447592,0.0340529754667841,1308,TRUE,"relative_objective_tolerance",0.546624604962421,0.000342814786747175,0.0477284952178193,1.301,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"Cauchy",0.3,1,1262011,0.14549024503389,0.0107635988399943,0.994355821170961,0.032797494752902,559,TRUE,"relative_objective_tolerance",0.766367461130396,0.000283859967558508,0.0470604499214085,0.495000000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0,"Cauchy",1,1,1262011,0.14549024503389,0.0107222838094201,0.994363394249289,0.0325954843341442,327,TRUE,"relative_objective_tolerance",0.821621342861473,0.000316664640240224,0.0468688136229786,0.295000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"sL1",0.001,1,1263011,0.150928404809507,0.0121220703428533,0.993361962877229,0.0325216114906102,6415,TRUE,"relative_objective_tolerance",14.8683010339301,0.0137536371804435,0.0606072379212913,7.941,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"sL1",0.003,1,1263011,0.150928404809507,0.0118233087049155,0.993542969594806,0.0321254531148157,2953,TRUE,"relative_objective_tolerance",14.2374525738422,0.00752551610067714,0.0609137836724049,3.61,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"sL1",0.01,1,1263011,0.150928404809507,0.0108446818516655,0.994108218998802,0.0309587625548272,1481,TRUE,"relative_objective_tolerance",12.4207732012868,0.00476123800487727,0.0611111129411041,1.698,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"sL1",0.03,1,1263011,0.150928404809507,0.00959308495779931,0.994911313762387,0.02984459875143,725,TRUE,"relative_objective_tolerance",9.04748733213992,0.00276280654299891,0.0616282339460994,0.632999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"sL1",0.1,1,1263011,0.150928404809507,0.0090772260833516,0.99525876451331,0.0295092002781678,357,TRUE,"relative_objective_tolerance",4.38096628876294,0.00161895633689431,0.0630079389145571,0.378,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"sL1",0.3,1,1263011,0.150928404809507,0.00933748797150946,0.995036242042645,0.0297572631495852,341,TRUE,"relative_objective_tolerance",1.64929183895003,0.000454487023947759,0.0630192557209411,0.356,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"Fair",0.001,1,1263011,0.150928404809507,0.0117888163443726,0.993548071481436,0.0320563210062933,4035,TRUE,"relative_objective_tolerance",14.0166369405036,0.0154641951546856,0.0608906960495828,3.941,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"Fair",0.003,1,1263011,0.150928404809507,0.0110210290325214,0.993988951277924,0.0311692996270128,2053,TRUE,"relative_objective_tolerance",12.6551061322044,0.00665797759128954,0.0610222404183914,2.079,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"Fair",0.01,1,1263011,0.150928404809507,0.00998672601116823,0.994608414591875,0.0301338903098386,1152,TRUE,"relative_objective_tolerance",10.0291500004136,0.00354107336211992,0.0611943788900926,1.18,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"Fair",0.03,1,1263011,0.150928404809507,0.00929112420873457,0.995074815862527,0.0295378470399017,652,TRUE,"relative_objective_tolerance",6.77289864693629,0.00207459665306329,0.0617280008551237,0.626000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"Fair",0.1,1,1263011,0.150928404809507,0.00901728509186184,0.995267759784838,0.0293686846730679,388,TRUE,"relative_objective_tolerance",3.38876970135519,0.00099447825584297,0.0625697005127289,0.427,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"Fair",0.3,1,1263011,0.150928404809507,0.00915544507649546,0.995163808557603,0.0295450488017099,357,TRUE,"relative_objective_tolerance",1.43608397409726,0.000397819733129981,0.0631205324371229,0.307000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"Cauchy",0.03,1,1263011,0.150928404809507,0.0142657246643019,0.992173291961774,0.0348146729840464,2833,TRUE,"relative_objective_tolerance",0.159989492633685,0.000175747676673593,0.0617199357348578,2.887,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"Cauchy",0.1,1,1263011,0.150928404809507,0.00939784591212045,0.995128480798747,0.0299382051009589,547,TRUE,"relative_objective_tolerance",0.382394504139624,0.000171445281835144,0.0625869472054359,0.509,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"Cauchy",0.3,1,1263011,0.150928404809507,0.0092385192805623,0.995116047791466,0.029662114843633,324,TRUE,"relative_objective_tolerance",0.484643640851868,0.000227418372264766,0.0630877281528541,0.315000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0,"Cauchy",1,1,1263011,0.150928404809507,0.00942533509770582,0.994967513018552,0.0298455539102781,323,TRUE,"relative_objective_tolerance",0.503202308471458,0.000194380454238192,0.0629596389912839,0.271000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"sL1",0.001,1,1263011,0.150928404809507,0.0093033027992987,0.995094739532408,0.0310834984919991,3553,TRUE,"relative_objective_tolerance",15.610894094682,0.0257069605941715,0.0590135820519648,4.589,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"sL1",0.003,1,1263011,0.150928404809507,0.00920621292521018,0.995094621830265,0.0308739931491214,1665,TRUE,"relative_objective_tolerance",14.9561935430042,0.013300007955784,0.0586954605851033,1.823,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"sL1",0.01,1,1263011,0.150928404809507,0.00882726480312745,0.99520350144265,0.0301453407662319,904,TRUE,"relative_objective_tolerance",13.0745976143111,0.0084729855010537,0.0584298289262592,1.099,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"sL1",0.03,1,1263011,0.150928404809507,0.00844614581328251,0.995402094821331,0.0294117895691803,538,TRUE,"relative_objective_tolerance",9.55917338826207,0.00464585031075463,0.0588111771939426,0.508,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"sL1",0.1,1,1263011,0.150928404809507,0.00836494589337389,0.995463555018402,0.0292243133606661,380,TRUE,"relative_objective_tolerance",4.6616888394493,0.0024327184480014,0.0590875416854128,0.351000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"sL1",0.3,1,1263011,0.150928404809507,0.00852050989498676,0.995368773718986,0.0294660319126959,343,TRUE,"relative_objective_tolerance",1.76620633669167,0.00104754575440404,0.0589898172962209,0.334999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"Fair",0.001,1,1263011,0.150928404809507,0.00910746100382409,0.995156046359561,0.0307188874555227,2445,TRUE,"relative_objective_tolerance",14.7142313316517,0.0195298604878384,0.0587758776939672,2.722,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"Fair",0.003,1,1263011,0.150928404809507,0.00890444996906725,0.995200575497319,0.0303079772247766,1312,TRUE,"relative_objective_tolerance",13.295622408196,0.0108702744532724,0.0585812494302166,1.315,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"Fair",0.01,1,1263011,0.150928404809507,0.00861857182557091,0.995303967667474,0.0297216267143974,774,TRUE,"relative_objective_tolerance",10.5591322145292,0.00677583944714144,0.058580156500428,0.813000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"Fair",0.03,1,1263011,0.150928404809507,0.00842613009435877,0.995414869705182,0.0293355814958043,528,TRUE,"relative_objective_tolerance",7.15269418788782,0.00386259335276563,0.0587736411783314,0.503,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"Fair",0.1,1,1263011,0.150928404809507,0.00835079181979981,0.995465474060146,0.029192206758972,404,TRUE,"relative_objective_tolerance",3.59638160407286,0.00198386387980319,0.0589420005381789,0.401,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"Fair",0.3,1,1263011,0.150928404809507,0.00842424583798418,0.99542340059717,0.0293108220912743,360,TRUE,"relative_objective_tolerance",1.53183591577785,0.000878988518080369,0.0589733070588048,0.423,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"Cauchy",0.03,1,1263011,0.150928404809507,0.00941122803820771,0.995022813569403,0.031823331013675,1357,TRUE,"relative_objective_tolerance",0.170521303993407,0.000251206091550364,0.0580726624827936,1.348,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"Cauchy",0.1,1,1263011,0.150928404809507,0.00835102520663256,0.99548054470046,0.0292649765033335,580,TRUE,"relative_objective_tolerance",0.405588117172543,0.000243887688389331,0.059194062729867,0.482000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"Cauchy",0.3,1,1263011,0.150928404809507,0.00846989170681323,0.995400987120956,0.0293878540782066,342,TRUE,"relative_objective_tolerance",0.518154567789734,0.00040709524782737,0.0590367028007801,0.312000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0,"Cauchy",1,1,1263011,0.150928404809507,0.00856784611277617,0.995339178152146,0.029539929412415,331,TRUE,"relative_objective_tolerance",0.539644409080534,0.000430725261308154,0.0589546267951005,0.265000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"sL1",0.001,1,1263011,0.150928404809507,0.00949690102075496,0.994779018321928,0.0335123700560417,2979,TRUE,"relative_objective_tolerance",17.1677522928479,0.0282639351980068,0.0537745684306907,4.001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"sL1",0.003,1,1263011,0.150928404809507,0.00942541669845975,0.994820517205951,0.0333323085613497,1268,TRUE,"relative_objective_tolerance",16.4683043057535,0.0220612505817439,0.0538136577570864,1.377,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"sL1",0.01,1,1263011,0.150928404809507,0.00932605226568262,0.994831039622441,0.0328617446920141,751,TRUE,"relative_objective_tolerance",14.4408409353355,0.0105035132363316,0.0537560066672372,0.922,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"sL1",0.03,1,1263011,0.150928404809507,0.0090920584349945,0.994820410435692,0.0322260876604242,407,TRUE,"relative_objective_tolerance",10.6418337471262,0.00676645627476866,0.0536924166473273,0.494,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"sL1",0.1,1,1263011,0.150928404809507,0.00879663103501604,0.994889502794564,0.0318624461724543,291,TRUE,"relative_objective_tolerance",5.29720802717795,0.00332754218920269,0.0533137440996942,0.389,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"sL1",0.3,1,1263011,0.150928404809507,0.00879064359737158,0.994855726139504,0.0319500447606443,270,TRUE,"relative_objective_tolerance",2.03618144021568,0.00127653967095095,0.0531502894552429,0.358,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"Fair",0.001,1,1263011,0.150928404809507,0.00939985124806753,0.994815607091077,0.0332750138024542,1869,TRUE,"relative_objective_tolerance",16.2009863445788,0.0231421395162932,0.0538212663653457,1.948,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"Fair",0.003,1,1263011,0.150928404809507,0.00933875330387368,0.994842158408473,0.0330222695744358,998,TRUE,"relative_objective_tolerance",14.6656846518936,0.0151602291023033,0.0538114671507519,1.232,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"Fair",0.01,1,1263011,0.150928404809507,0.00919358450717822,0.994845971720922,0.0325359555570514,616,TRUE,"relative_objective_tolerance",11.6956603867856,0.00859686229202108,0.0537271994612733,0.600000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"Fair",0.03,1,1263011,0.150928404809507,0.0090154402134992,0.994841367083626,0.0320884285727277,405,TRUE,"relative_objective_tolerance",7.98334105762623,0.00533390204139557,0.0536635858989838,0.354000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"Fair",0.1,1,1263011,0.150928404809507,0.00884754899941176,0.994862150331678,0.0318524529379932,313,TRUE,"relative_objective_tolerance",4.06588267861215,0.00261626808377733,0.0534594691183494,0.27,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"Fair",0.3,1,1263011,0.150928404809507,0.00879635049496386,0.994861513734739,0.0318730873940729,282,TRUE,"relative_objective_tolerance",1.75175086510964,0.00114396781282706,0.053273949600926,0.233000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"Cauchy",0.03,1,1263011,0.150928404809507,0.0101269549091567,0.994574959329482,0.0344911328932219,722,TRUE,"relative_objective_tolerance",0.187031218246165,0.000356615780171284,0.0537234349857782,0.711,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"Cauchy",0.1,1,1263011,0.150928404809507,0.00893118818539151,0.994875563166368,0.0320246099457205,326,TRUE,"relative_objective_tolerance",0.455244447848982,0.000404155677288804,0.053476050992057,0.324,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"Cauchy",0.3,1,1263011,0.150928404809507,0.00876789464761196,0.994883823497572,0.0319116922078805,265,TRUE,"relative_objective_tolerance",0.595167400449334,0.000488561095908083,0.0531715329062361,0.238999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0,"Cauchy",1,1,1263011,0.150928404809507,0.00881521945689834,0.994829389256906,0.0319910042397294,260,TRUE,"relative_objective_tolerance",0.624115556700568,0.000497643817675009,0.0531341169909435,0.238,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"sL1",0.001,1,1264011,0.161102597812082,0.0217042824071901,0.97791320828515,0.0387631283482323,10000,FALSE,"max_outer_iterations_reached",17.3539634667934,0.219912622650716,0.0549009840068163,11.427,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"sL1",0.003,1,1264011,0.161102597812082,0.0181853681506481,0.984582339593831,0.0374799906949624,9334,TRUE,"relative_objective_tolerance",16.5843554932939,0.00926480641910834,0.0585580494817636,10.759,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"sL1",0.01,1,1264011,0.161102597812082,0.0161642882643198,0.98630878756463,0.0354860313030727,3094,TRUE,"relative_objective_tolerance",14.7029170581151,0.0065738571970912,0.0542538577759165,3.14299999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"sL1",0.03,1,1264011,0.161102597812082,0.0133440104439819,0.989160950332667,0.0333262525421965,1384,TRUE,"relative_objective_tolerance",10.9928931448273,0.00312178626904889,0.0489550239783373,1.408,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"sL1",0.1,1,1264011,0.161102597812082,0.011539776439374,0.991143682252774,0.0321684656323004,958,TRUE,"relative_objective_tolerance",5.53069517237333,0.00158639891910968,0.0477761959660284,1.27800000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"sL1",0.3,1,1264011,0.161102597812082,0.0110014787972984,0.992074181823877,0.0323011601382002,1156,TRUE,"relative_objective_tolerance",2.12602515488595,0.00057265503812014,0.0476248642602213,1.247,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"Fair",0.001,1,1264011,0.161102597812082,0.0178275534121473,0.984920538541227,0.0371836160943773,10000,FALSE,"max_outer_iterations_reached",16.3320248071555,0.188063807788802,0.0570746989942979,11.088,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"Fair",0.003,1,1264011,0.161102597812082,0.016835957181848,0.98578424206603,0.036187723622334,5315,TRUE,"relative_objective_tolerance",14.8819472496268,0.00709336617776288,0.0551251541000022,5.739,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"Fair",0.01,1,1264011,0.161102597812082,0.014838602355014,0.98766165340159,0.03444571086159,2023,TRUE,"relative_objective_tolerance",11.9948628788555,0.0042709608719691,0.050881731781062,2.13000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"Fair",0.03,1,1264011,0.161102597812082,0.0129344433252668,0.989623667430794,0.0330392036751899,1350,TRUE,"relative_objective_tolerance",8.26554888664725,0.00241858918431919,0.0485083039312179,1.45099999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"Fair",0.1,1,1264011,0.161102597812082,0.0117618367414764,0.990882017675611,0.0322751746027132,1007,TRUE,"relative_objective_tolerance",4.23814362636801,0.0012561637458958,0.0477515602367908,0.977000000000004,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"Fair",0.3,1,1264011,0.161102597812082,0.0112196942567031,0.991647290116923,0.0321801313291641,1062,TRUE,"relative_objective_tolerance",1.8294937067911,0.000512476561660312,0.04762683287292,1.108,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"Cauchy",0.03,1,1264011,0.161102597812082,0.0301850969339096,0.965897729426584,0.0447686703607282,6523,TRUE,"relative_objective_tolerance",0.185712750640993,0.000160509938557963,0.0530214554893146,6.53800000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"Cauchy",0.1,1,1264011,0.161102597812082,0.0125659006915314,0.989950203181562,0.0326795460084516,971,TRUE,"relative_objective_tolerance",0.472442053047911,0.000189431414740537,0.0481512136538434,1.02499999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"Cauchy",0.3,1,1264011,0.161102597812082,0.0110875122220324,0.991874405118511,0.0322100401772382,1065,TRUE,"relative_objective_tolerance",0.621908486695069,0.000212957193591001,0.0476817874946292,1.002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0,"Cauchy",1,1,1264011,0.161102597812082,0.010973255369183,0.992179045739646,0.0323956058149822,1126,TRUE,"relative_objective_tolerance",0.651034015807338,0.0002157421622545,0.0475900490779204,1.11499999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"sL1",0.001,1,1264011,0.161102597812082,0.0184675392699651,0.980763169802812,0.036563094515094,10000,FALSE,"max_outer_iterations_reached",18.0634605713348,0.473407611883809,0.0478977926894647,12.065,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"sL1",0.003,1,1264011,0.161102597812082,0.0163486806327348,0.985559000397018,0.0356347735075458,6299,TRUE,"relative_objective_tolerance",17.3498300801386,0.0115570687926255,0.045148675426721,6.753,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"sL1",0.01,1,1264011,0.161102597812082,0.0154141425018228,0.986555510200492,0.0346173201006758,2793,TRUE,"relative_objective_tolerance",15.3850823114485,0.00692070041223425,0.0459751609109257,2.901,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"sL1",0.03,1,1264011,0.161102597812082,0.0138878006440892,0.987837878934068,0.0331433796446051,1417,TRUE,"relative_objective_tolerance",11.5305874539402,0.00419085979724951,0.0461737097678535,1.408,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"sL1",0.1,1,1264011,0.161102597812082,0.0132880306814211,0.988082396561158,0.0323433120286217,936,TRUE,"relative_objective_tolerance",5.84712019727329,0.00208063701359659,0.0468720311588168,1.21700000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"sL1",0.3,1,1264011,0.161102597812082,0.0131450507913496,0.988277650418171,0.0323843585402991,629,TRUE,"relative_objective_tolerance",2.26001195546757,0.000803954354185486,0.0471445868197708,0.664000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"Fair",0.001,1,1264011,0.161102597812082,0.0164209952140429,0.985415854867293,0.0356498025338198,10000,FALSE,"max_outer_iterations_reached",17.0696608462662,0.0186509708173899,0.0452790075666133,10.706,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"Fair",0.003,1,1264011,0.161102597812082,0.0159563694680073,0.985832621111518,0.0350041543580025,4106,TRUE,"relative_objective_tolerance",15.5581695026609,0.00832087112883006,0.0458030113796556,4.236,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"Fair",0.01,1,1264011,0.161102597812082,0.0147778711021775,0.986942596128391,0.0338085735140225,2304,TRUE,"relative_objective_tolerance",12.5567120405875,0.00501446788535973,0.04628315131602,2.21299999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"Fair",0.03,1,1264011,0.161102597812082,0.013660784885287,0.987964216460561,0.0327985044173173,1334,TRUE,"relative_objective_tolerance",8.67921522116594,0.00311091118894318,0.0464211032746804,1.25,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"Fair",0.1,1,1264011,0.161102597812082,0.0132338342577311,0.988210728639309,0.0323201952963588,893,TRUE,"relative_objective_tolerance",4.47256916390123,0.00161854848357594,0.0467454158374702,0.744,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"Fair",0.3,1,1264011,0.161102597812082,0.0131421094186327,0.988269315778342,0.0322943142957034,685,TRUE,"relative_objective_tolerance",1.938805522367,0.000703903203761245,0.0469914170931777,0.686999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"Cauchy",0.03,1,1264011,0.161102597812082,0.018707297829314,0.983123913869097,0.0390197033964651,7248,TRUE,"relative_objective_tolerance",0.194051829182027,0.000261314044742096,0.0440702791699459,7.572,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"Cauchy",0.1,1,1264011,0.161102597812082,0.0137111241859391,0.98777386473693,0.0327979723376468,1165,TRUE,"relative_objective_tolerance",0.497390493428971,0.000267291189810048,0.0466057679572727,1.29000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"Cauchy",0.3,1,1264011,0.161102597812082,0.0132021861648346,0.988166906396743,0.0323561564003904,925,TRUE,"relative_objective_tolerance",0.66003022363332,0.000288597608283976,0.0470913345081697,1.09099999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0,"Cauchy",1,1,1264011,0.161102597812082,0.0131034370719153,0.988375911883412,0.0324283267163177,553,TRUE,"relative_objective_tolerance",0.693089284274571,0.000280492372895172,0.0471881882392949,0.522999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"sL1",0.001,1,1264011,0.161102597812082,0.0152955300177331,0.987263985607036,0.0376421404493095,10000,FALSE,"max_outer_iterations_reached",19.1926456143822,0.437957004118949,0.0411661260356841,11.263,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"sL1",0.003,1,1264011,0.161102597812082,0.0134706391595049,0.990046994905528,0.0365433816093354,4733,TRUE,"relative_objective_tolerance",18.435124738981,0.0167694080222259,0.0412664868865162,5.138,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"sL1",0.01,1,1264011,0.161102597812082,0.0129749281564278,0.990288393339727,0.0357171222267679,2241,TRUE,"relative_objective_tolerance",16.3862555216104,0.00667996440541921,0.0413756705422979,2.359,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"sL1",0.03,1,1264011,0.161102597812082,0.0131867521275886,0.98897477283616,0.0347086913790905,1381,TRUE,"relative_objective_tolerance",12.3637417765671,0.00525346380124153,0.0419324662826323,1.373,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"sL1",0.1,1,1264011,0.161102597812082,0.0137521889959501,0.987323005581772,0.0341624333607492,894,TRUE,"relative_objective_tolerance",6.33407308952456,0.00264848742434499,0.0431421593248564,0.846000000000004,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"sL1",0.3,1,1264011,0.161102597812082,0.0137260992347913,0.987192541852935,0.0341060152512178,774,TRUE,"relative_objective_tolerance",2.4604682011001,0.00093221649592063,0.0437891083808494,0.875,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"Fair",0.001,1,1264011,0.161102597812082,0.0134194150513122,0.990118345450032,0.0365867997070582,7303,TRUE,"relative_objective_tolerance",18.1348068612706,0.0227921983114508,0.0413468975171923,7.666,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"Fair",0.003,1,1264011,0.161102597812082,0.0130618054614799,0.990314622943687,0.0359955206774101,3425,TRUE,"relative_objective_tolerance",16.5430783423642,0.0103463051801169,0.0414310102789867,3.53100000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"Fair",0.01,1,1264011,0.161102597812082,0.0129364718413864,0.989770423887908,0.0350644893496565,2120,TRUE,"relative_objective_tolerance",13.3873821349497,0.00495062195023825,0.0416513446537396,2.25200000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"Fair",0.03,1,1264011,0.161102597812082,0.0132256065051076,0.988658483842505,0.0344459444808949,1329,TRUE,"relative_objective_tolerance",9.29961668003716,0.00382395930863745,0.0420479587211846,1.44900000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"Fair",0.1,1,1264011,0.161102597812082,0.0135622065043021,0.987682296567795,0.034123295737764,955,TRUE,"relative_objective_tolerance",4.82673443879407,0.00213727787843936,0.0428137943044491,1.089,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"Fair",0.3,1,1264011,0.161102597812082,0.0136713848794121,0.987336617261611,0.0340657285665105,830,TRUE,"relative_objective_tolerance",2.10326145600781,0.000836049043253055,0.0434266403282269,0.914000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"Cauchy",0.03,1,1264011,0.161102597812082,0.0146647232808325,0.989238826259471,0.0387849556778357,3551,TRUE,"relative_objective_tolerance",0.207973440622751,0.000266254425127521,0.0413280379409261,3.27799999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"Cauchy",0.1,1,1264011,0.161102597812082,0.0137482483207145,0.987763991552478,0.034575492475914,1106,TRUE,"relative_objective_tolerance",0.536903179421405,0.000340120794147642,0.0423959943067934,1.226,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"Cauchy",0.3,1,1264011,0.161102597812082,0.013801821091758,0.987097708374595,0.0341296842570322,786,TRUE,"relative_objective_tolerance",0.717746439408406,0.000329646536969245,0.0436327028141832,0.63900000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0,"Cauchy",1,1,1264011,0.161102597812082,0.0136623591647221,0.987281620034547,0.0340985231260503,749,TRUE,"relative_objective_tolerance",0.755361782947206,0.000331776968240982,0.0439154298026205,0.659999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"sL1",0.001,1,1265011,0.15676728065866,0.0203101942773583,0.985168169060495,0.0419667010524357,9938,TRUE,"relative_objective_tolerance",16.4569602827108,0.0187364236772888,0.0610543114529571,11.491,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"sL1",0.003,1,1265011,0.15676728065866,0.0199579261161213,0.985353852402423,0.041653602079589,4865,TRUE,"relative_objective_tolerance",15.8226142562739,0.0129997682562041,0.0610560578763734,5.204,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"sL1",0.01,1,1265011,0.15676728065866,0.0187491277822347,0.986107030123967,0.0404030385365998,2291,TRUE,"relative_objective_tolerance",13.9384311918148,0.00673432813863873,0.0602827462689976,2.517,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"sL1",0.03,1,1265011,0.15676728065866,0.0181525030598294,0.986439569099257,0.0393130428036947,862,TRUE,"relative_objective_tolerance",10.3017086061666,0.00349006690702239,0.0597182105752373,0.851999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"sL1",0.1,1,1265011,0.15676728065866,0.0172603650059334,0.986843728637443,0.0376853559805396,536,TRUE,"relative_objective_tolerance",5.07610485091852,0.00216865717300991,0.0577533993456235,0.591999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"sL1",0.3,1,1265011,0.15676728065866,0.0172517340641999,0.986717912216036,0.0372890806466658,461,TRUE,"relative_objective_tolerance",1.92752347772243,0.00075481447601907,0.0569561983245802,0.435000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"Fair",0.001,1,1265011,0.15676728065866,0.019993536156193,0.985345904507757,0.0416932264838879,7380,TRUE,"relative_objective_tolerance",15.569510808671,0.0143966246440028,0.0610306127449837,7.777,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"Fair",0.003,1,1265011,0.15676728065866,0.0188162848182208,0.986077171674572,0.0405302295794633,3624,TRUE,"relative_objective_tolerance",14.1345709966142,0.00726376393098228,0.060914966845435,3.706,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"Fair",0.01,1,1265011,0.15676728065866,0.0182449994324744,0.986441992269396,0.0397545310283973,1505,TRUE,"relative_objective_tolerance",11.3031780366824,0.00494941914864471,0.0603327800341345,1.529,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"Fair",0.03,1,1265011,0.15676728065866,0.0177287196021525,0.986709501155672,0.0388198061065186,808,TRUE,"relative_objective_tolerance",7.71485339323234,0.00264229529476141,0.0596369304170139,0.885999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"Fair",0.1,1,1265011,0.15676728065866,0.017282428488849,0.986880956678122,0.0378546899728328,563,TRUE,"relative_objective_tolerance",3.90558087046379,0.00168811249118451,0.0582274842260043,0.461999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"Fair",0.3,1,1265011,0.15676728065866,0.0172032123745433,0.98682571365785,0.0374329065824553,489,TRUE,"relative_objective_tolerance",1.66888036674673,0.000680375793171009,0.0574028452241156,0.461999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"Cauchy",0.03,1,1265011,0.15676728065866,0.0245738457066215,0.981735401464889,0.045700351551271,4029,TRUE,"relative_objective_tolerance",0.178455637163948,0.000215306070141749,0.0596711799144498,4.103,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"Cauchy",0.1,1,1265011,0.15676728065866,0.0180630230699833,0.986404504421255,0.0388932353786674,664,TRUE,"relative_objective_tolerance",0.439776114715194,0.000303853708963525,0.0587996022210788,0.700000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"Cauchy",0.3,1,1265011,0.15676728065866,0.0172056594857518,0.986781417286546,0.0373343811835003,465,TRUE,"relative_objective_tolerance",0.565191662144648,0.000300401947361202,0.0571043024902889,0.466000000000008,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0,"Cauchy",1,1,1265011,0.15676728065866,0.0172980806543062,0.986661255311507,0.037268243984482,428,TRUE,"relative_objective_tolerance",0.589211354801647,0.000296491401931008,0.0568430978607001,0.435000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"sL1",0.001,1,1265011,0.15676728065866,0.0136503077996937,0.99165094769903,0.0389125532588692,5325,TRUE,"relative_objective_tolerance",17.9551487482609,0.0243807813990927,0.0611005117515356,5.769,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"sL1",0.003,1,1265011,0.15676728065866,0.0132236890556586,0.992040372844937,0.0385457056664479,2804,TRUE,"relative_objective_tolerance",17.2810334355215,0.0124556645828868,0.0610487639211247,3.233,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"sL1",0.01,1,1265011,0.15676728065866,0.0122598546435504,0.992700472572525,0.0374429352827422,1277,TRUE,"relative_objective_tolerance",15.2805675431741,0.00541523671675557,0.0606172340885729,1.566,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"sL1",0.03,1,1265011,0.15676728065866,0.0117564002249653,0.992943710058538,0.0366107310562324,650,TRUE,"relative_objective_tolerance",11.3637887059009,0.00381712574867269,0.0597126901692698,0.745999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"sL1",0.1,1,1265011,0.15676728065866,0.01188485001299,0.992687347997907,0.0364027679852806,363,TRUE,"relative_objective_tolerance",5.63641887125746,0.00151570987047294,0.0588780379413163,0.428000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"sL1",0.3,1,1265011,0.15676728065866,0.0121572954573029,0.992423292963404,0.036409377838178,312,TRUE,"relative_objective_tolerance",2.15035541307738,0.000547253340901864,0.0586954129552842,0.335000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"Fair",0.001,1,1265011,0.15676728065866,0.0131821166049281,0.992076668516256,0.0385059112252962,4407,TRUE,"relative_objective_tolerance",16.9966170774546,0.0110118640748826,0.0610706844050042,4.504,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"Fair",0.003,1,1265011,0.15676728065866,0.0124507836453795,0.992590021869416,0.0377467503308023,1918,TRUE,"relative_objective_tolerance",15.4551873025842,0.00742192264456975,0.0609840856268304,1.756,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"Fair",0.01,1,1265011,0.15676728065866,0.0118494377344074,0.992932873562959,0.0368752829265872,1006,TRUE,"relative_objective_tolerance",12.4084022530983,0.00462773365293374,0.0604560516804988,0.998999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"Fair",0.03,1,1265011,0.15676728065866,0.0116234190439786,0.992997445838595,0.0364090588796074,590,TRUE,"relative_objective_tolerance",8.50413883409295,0.00274075709473246,0.0596936491759942,0.608000000000004,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"Fair",0.1,1,1265011,0.15676728065866,0.0117614676268113,0.992796671810029,0.0363032761848615,409,TRUE,"relative_objective_tolerance",4.32459508187808,0.00124088870202331,0.0590869833827111,0.344000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"Fair",0.3,1,1265011,0.15676728065866,0.011986996688456,0.992576244235745,0.0363428855910175,343,TRUE,"relative_objective_tolerance",1.85563826417265,0.000488317111236194,0.0588260033620219,0.311,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"Cauchy",0.03,1,1265011,0.15676728065866,0.0146101615610627,0.991649666892948,0.0411156129804373,2758,TRUE,"relative_objective_tolerance",0.196381524156559,0.000207001849930456,0.0560838923008901,2.943,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"Cauchy",0.1,1,1265011,0.15676728065866,0.0118518996910673,0.99282457832852,0.0367088120730895,485,TRUE,"relative_objective_tolerance",0.48737096618291,0.000242465555360581,0.0591857842979839,0.459000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"Cauchy",0.3,1,1265011,0.15676728065866,0.0120741765172754,0.992498992922205,0.0364013276970012,315,TRUE,"relative_objective_tolerance",0.629907600922548,0.000201792747807539,0.058705933718426,0.305,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0,"Cauchy",1,1,1265011,0.15676728065866,0.0122314327241143,0.992357553447264,0.0364260018845742,300,TRUE,"relative_objective_tolerance",0.657898328815846,0.000206782577210646,0.0586867703397815,0.292999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"sL1",0.001,1,1265011,0.15676728065866,0.01252055343118,0.992389488598888,0.0420892770649584,5146,TRUE,"relative_objective_tolerance",19.516362231274,0.0285155370813778,0.0606396461647537,5.331,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"sL1",0.003,1,1265011,0.15676728065866,0.0124292870307211,0.99244355981962,0.0418902102951092,2058,TRUE,"relative_objective_tolerance",18.8046821705054,0.0168270872845243,0.0605089794756278,2.386,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"sL1",0.01,1,1265011,0.15676728065866,0.0116671162841286,0.99303421660565,0.0410739342328058,948,TRUE,"relative_objective_tolerance",16.6937250973808,0.00756891944520769,0.0593175527335998,0.952999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"sL1",0.03,1,1265011,0.15676728065866,0.0109280043861898,0.993601938026329,0.0404813756970321,510,TRUE,"relative_objective_tolerance",12.5401088980381,0.00462821375534059,0.059915057503583,0.492000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"sL1",0.1,1,1265011,0.15676728065866,0.0105982638378445,0.993733686192649,0.0402067758058582,358,TRUE,"relative_objective_tolerance",6.36243167432749,0.0017478579820967,0.0604964654463688,0.350999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"sL1",0.3,1,1265011,0.15676728065866,0.0106427432199593,0.993613008601333,0.0400914262667451,335,TRUE,"relative_objective_tolerance",2.46730051279694,0.000644094673965055,0.0605641097097917,0.318999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"Fair",0.001,1,1265011,0.15676728065866,0.0122140048627981,0.992573240058446,0.0416287079123691,2719,TRUE,"relative_objective_tolerance",18.4934192262765,0.021187574353018,0.0605447145154201,2.738,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"Fair",0.003,1,1265011,0.15676728065866,0.0118004389732972,0.992884725816763,0.0411295858124304,1252,TRUE,"relative_objective_tolerance",16.8560550992086,0.01157717310909,0.0597731575086447,1.255,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"Fair",0.01,1,1265011,0.15676728065866,0.011212602460124,0.993343210676336,0.0405744017012169,706,TRUE,"relative_objective_tolerance",13.606745840481,0.00559157496397551,0.0596081702424832,0.68,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"Fair",0.03,1,1265011,0.15676728065866,0.0107719970020036,0.993661261111069,0.0402686384004435,478,TRUE,"relative_objective_tolerance",9.41115835837877,0.00339485901193683,0.0601659479837098,0.454999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"Fair",0.1,1,1265011,0.15676728065866,0.0105941619071094,0.993739330383314,0.040146423361247,377,TRUE,"relative_objective_tolerance",4.85747861410212,0.00142270538293634,0.0604304648211112,0.401,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"Fair",0.3,1,1265011,0.15676728065866,0.0106022357487729,0.99367629358314,0.0400972531981286,349,TRUE,"relative_objective_tolerance",2.11128066142753,0.000571901843064447,0.0605148576557713,0.344000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"Cauchy",0.03,1,1265011,0.15676728065866,0.0154831279694583,0.991136254346314,0.0458546061325105,1882,TRUE,"relative_objective_tolerance",0.212443860291689,0.000341451481140315,0.0545594006090636,1.832,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"Cauchy",0.1,1,1265011,0.15676728065866,0.0107802978249473,0.99373752375741,0.0405600486466474,405,TRUE,"relative_objective_tolerance",0.541971409299898,0.000252509684948079,0.0605039308143399,0.339000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"Cauchy",0.3,1,1265011,0.15676728065866,0.0106187299119147,0.993655350702072,0.0401360894834369,339,TRUE,"relative_objective_tolerance",0.719391914474488,0.000224502143340194,0.0605443442577185,0.305,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0,"Cauchy",1,1,1265011,0.15676728065866,0.010667803617446,0.993575110120341,0.0400606782214184,326,TRUE,"relative_objective_tolerance",0.757879605933999,0.00022623553342089,0.0605838819666452,0.290999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"sL1",0.001,1,1266011,0.15256300712727,0.011269815911167,0.993166603246509,0.0337895819424464,10000,FALSE,"max_outer_iterations_reached",15.8784811688673,0.0139777351966164,0.0418999366743667,11.378,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"sL1",0.003,1,1266011,0.15256300712727,0.0112260501251434,0.993103879288466,0.0335170598014053,4255,TRUE,"relative_objective_tolerance",15.2399740934953,0.0109526489154519,0.0422014471915202,4.64500000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"sL1",0.01,1,1266011,0.15256300712727,0.0112317006183357,0.992901217092205,0.0327908893414462,1951,TRUE,"relative_objective_tolerance",13.3533559292209,0.00688131743509267,0.0426160563027792,1.965,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"sL1",0.03,1,1266011,0.15256300712727,0.0106980950842132,0.99306441508683,0.0314279917314343,859,TRUE,"relative_objective_tolerance",9.75619000508974,0.00370290430950335,0.0431671295778229,0.888999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"sL1",0.1,1,1266011,0.15256300712727,0.0106007691611282,0.993043691794046,0.0305478892451082,505,TRUE,"relative_objective_tolerance",4.7763067720072,0.00188334772395478,0.0436625961780374,0.628999999999991,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"sL1",0.3,1,1266011,0.15256300712727,0.010829761841855,0.992783646750159,0.0303954808001504,394,TRUE,"relative_objective_tolerance",1.82070416504885,0.000706806106628494,0.0438981228553886,0.432999999999993,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"Fair",0.001,1,1266011,0.15256300712727,0.0111265883395858,0.993184284335764,0.033434182087451,6338,TRUE,"relative_objective_tolerance",14.9950780667077,0.0134878712874495,0.0421245601803223,7.48399999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"Fair",0.003,1,1266011,0.15256300712727,0.0111027354920482,0.993058156692246,0.0329771408335662,3234,TRUE,"relative_objective_tolerance",13.5737215904713,0.00799668456058573,0.0425172731262289,3.91999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"Fair",0.01,1,1266011,0.15256300712727,0.0109639104091336,0.992980999129603,0.0321467385552939,1472,TRUE,"relative_objective_tolerance",10.7942198546985,0.00521603615996765,0.0430000364924646,1.32299999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"Fair",0.03,1,1266011,0.15256300712727,0.0106542915856702,0.993074824135515,0.03122405373678,837,TRUE,"relative_objective_tolerance",7.31397979056851,0.00273234547498094,0.0433568388296786,0.745000000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"Fair",0.1,1,1266011,0.15256300712727,0.0105766209374044,0.993062110418833,0.0306180175964593,547,TRUE,"relative_objective_tolerance",3.68397744355116,0.0014232998832625,0.0436028464843441,0.453999999999979,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"Fair",0.3,1,1266011,0.15256300712727,0.0107031843959553,0.992912896335541,0.0304349084819654,432,TRUE,"relative_objective_tolerance",1.57460641716743,0.000613957247654629,0.0437750950753485,0.390999999999991,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"Cauchy",0.03,1,1266011,0.15256300712727,0.0144477546570961,0.990755183590194,0.0376250297030602,3544,TRUE,"relative_objective_tolerance",0.172834999792549,0.000250043686117469,0.0423127111701653,3.69499999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"Cauchy",0.1,1,1266011,0.15256300712727,0.010567579323062,0.993168342588908,0.0310534109034361,739,TRUE,"relative_objective_tolerance",0.413270339934108,0.00024093669378929,0.0434207933472177,0.753999999999991,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"Cauchy",0.3,1,1266011,0.15256300712727,0.0107541107687942,0.992866082122058,0.0304099594889576,415,TRUE,"relative_objective_tolerance",0.533264942083182,0.000287229475493961,0.0438459359408935,0.423000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0,"Cauchy",1,1,1266011,0.15256300712727,0.0108994251946392,0.992712213274493,0.0303974232625629,365,TRUE,"relative_objective_tolerance",0.557058742610718,0.00028532023660307,0.0439394811524846,0.367999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"sL1",0.001,1,1266011,0.15256300712727,0.010088218773243,0.99441262940575,0.0327244552489452,5370,TRUE,"relative_objective_tolerance",16.965125545479,0.0184841235680905,0.0428415896426976,6.024,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"sL1",0.003,1,1266011,0.15256300712727,0.010004365420502,0.994378873464781,0.0325770272609522,2744,TRUE,"relative_objective_tolerance",16.2995440064355,0.0139421889874831,0.042630180553213,2.76600000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"sL1",0.01,1,1266011,0.15256300712727,0.00942946316566518,0.994550226681713,0.0316312062183159,1211,TRUE,"relative_objective_tolerance",14.3467522856087,0.0100704975657452,0.0424024250882239,1.387,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"sL1",0.03,1,1266011,0.15256300712727,0.00847196424443997,0.995013612311405,0.0300180170577322,629,TRUE,"relative_objective_tolerance",10.5735972158265,0.00533875933837446,0.0424672413170195,0.613,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"sL1",0.1,1,1266011,0.15256300712727,0.00769476222548371,0.995497508578645,0.0288636049244356,391,TRUE,"relative_objective_tolerance",5.22714547121704,0.00189837653537413,0.0428071781944364,0.378,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"sL1",0.3,1,1266011,0.15256300712727,0.007481205808201,0.99561227457675,0.0284091514381228,385,TRUE,"relative_objective_tolerance",2.00871254569783,0.000636384340092232,0.0430586198976293,0.394999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"Fair",0.001,1,1266011,0.15256300712727,0.0100137244839382,0.994381306007453,0.0325631868798431,3824,TRUE,"relative_objective_tolerance",16.0316089261496,0.0168140900732376,0.0427106748545225,3.753,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"Fair",0.003,1,1266011,0.15256300712727,0.00973662558804489,0.99444301437639,0.0320736482265061,1933,TRUE,"relative_objective_tolerance",14.5409886002905,0.0115511474065148,0.042522468537054,1.837,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"Fair",0.01,1,1266011,0.15256300712727,0.00901335843318318,0.994756536921923,0.030873155882879,985,TRUE,"relative_objective_tolerance",11.6174385184993,0.00748022431691594,0.0424708626291538,0.861999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"Fair",0.03,1,1266011,0.15256300712727,0.00830678819859509,0.995131181551842,0.0297746151442591,608,TRUE,"relative_objective_tolerance",7.91997436552125,0.00411731894333009,0.0425756077512338,0.524000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"Fair",0.1,1,1266011,0.15256300712727,0.0077889672066046,0.995436591959471,0.0289861117194588,432,TRUE,"relative_objective_tolerance",4.02015565371124,0.00154991517724235,0.0427543596513214,0.350999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"Fair",0.3,1,1266011,0.15256300712727,0.00756790249660144,0.995563058892686,0.0285877317955537,394,TRUE,"relative_objective_tolerance",1.72948970770558,0.000583024023488868,0.0429259134185443,0.346000000000004,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"Cauchy",0.03,1,1266011,0.15256300712727,0.0327771870200018,0.978237228603957,0.0565636191773388,6784,TRUE,"relative_objective_tolerance",0.204630345149576,0.000282623788828684,0.0397695033481013,6.96300000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"Cauchy",0.1,1,1266011,0.15256300712727,0.00813958171019824,0.995254735388116,0.0296436228673649,571,TRUE,"relative_objective_tolerance",0.449751257598284,0.000275347522436079,0.042611056935408,0.501999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"Cauchy",0.3,1,1266011,0.15256300712727,0.00751966791101566,0.995592480885692,0.0285091919809024,345,TRUE,"relative_objective_tolerance",0.586832826684736,0.000249523862774624,0.0430044737499775,0.289999999999992,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0,"Cauchy",1,1,1266011,0.15256300712727,0.00745767698688138,0.995625665254455,0.0283427996651774,644,TRUE,"relative_objective_tolerance",0.615961045774804,0.000251645840393854,0.043102997299916,0.554000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"sL1",0.001,1,1266011,0.15256300712727,0.00815638174769617,0.995780191526925,0.0321463451721804,2481,TRUE,"relative_objective_tolerance",17.7786912018449,0.0288261450302079,0.0393935142599094,2.422,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"sL1",0.003,1,1266011,0.15256300712727,0.0080775821343565,0.995782812373715,0.0318633489585188,1218,TRUE,"relative_objective_tolerance",17.0815863823771,0.0206878838375434,0.0392565152053355,1.21899999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"sL1",0.01,1,1266011,0.15256300712727,0.00762282385249025,0.995828842703752,0.0305179880919201,691,TRUE,"relative_objective_tolerance",15.058553967331,0.0117562774693593,0.0389696823564318,0.790999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"sL1",0.03,1,1266011,0.15256300712727,0.00700909799546501,0.995982817877947,0.0289233874111403,407,TRUE,"relative_objective_tolerance",11.1444027254904,0.00719357867504782,0.0387850442527015,0.557000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"sL1",0.1,1,1266011,0.15256300712727,0.00676129991976726,0.996094299249684,0.0282320294030479,278,TRUE,"relative_objective_tolerance",5.53208113451971,0.0031089807594429,0.0388348193807761,0.384999999999991,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"sL1",0.3,1,1266011,0.15256300712727,0.00677789123351158,0.99609474188989,0.0280846741575233,236,TRUE,"relative_objective_tolerance",2.12534790991139,0.00105419070832607,0.0388494025318692,0.265000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"Fair",0.001,1,1266011,0.15256300712727,0.00796660549600503,0.995810281071539,0.031566691128361,1686,TRUE,"relative_objective_tolerance",16.8005797859447,0.0252096618857991,0.0391737204463724,1.946,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"Fair",0.003,1,1266011,0.15256300712727,0.00771357641306036,0.995849119544791,0.0307895399973673,1015,TRUE,"relative_objective_tolerance",15.2464553922718,0.0161916858014123,0.0390159987003269,1.071,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"Fair",0.01,1,1266011,0.15256300712727,0.00728218678403814,0.995924513080941,0.0295649497705826,592,TRUE,"relative_objective_tolerance",12.2017511702636,0.00896157743785022,0.0388447376848236,0.582999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"Fair",0.03,1,1266011,0.15256300712727,0.00695127036515497,0.99601813911076,0.0287350205180181,388,TRUE,"relative_objective_tolerance",8.34156438069837,0.00512595626873083,0.0387761196042897,0.405999999999992,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"Fair",0.1,1,1266011,0.15256300712727,0.00678519343537864,0.99608474036638,0.0282822974271635,297,TRUE,"relative_objective_tolerance",4.24642349516227,0.00245038239829001,0.0387952968232539,0.298000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"Fair",0.3,1,1266011,0.15256300712727,0.00676374351314268,0.996097215260593,0.0281247020606183,255,TRUE,"relative_objective_tolerance",1.82887367510402,0.00094662003773363,0.0388229160536462,0.22999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"Cauchy",0.03,1,1266011,0.15256300712727,0.00903624975242701,0.995293691057701,0.0335013477350357,1208,TRUE,"relative_objective_tolerance",0.195926490219571,0.000343931891420194,0.0390430716121451,1.10599999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"Cauchy",0.1,1,1266011,0.15256300712727,0.0068580756761033,0.996058235883611,0.0286333126093232,345,TRUE,"relative_objective_tolerance",0.47602712497418,0.00041611907649288,0.0388375428914769,0.291000000000011,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"Cauchy",0.3,1,1266011,0.15256300712727,0.00676395759220871,0.996095905105229,0.0281060491508492,248,TRUE,"relative_objective_tolerance",0.621067443139793,0.0004064501749984,0.0388542567649551,0.201000000000008,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0,"Cauchy",1,1,1266011,0.15256300712727,0.00679437215931611,0.996092944357371,0.0280807973859011,221,TRUE,"relative_objective_tolerance",0.651592015167455,0.000375335061664605,0.03884632709017,0.191000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"sL1",0.001,1,1262061,0.146574600338107,0.0170956159182452,0.989031155653738,0.0395192696188985,10000,FALSE,"max_outer_iterations_reached",92.058582231554,0.0472955698549695,0.0427128689226082,11.699,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"sL1",0.003,1,1262061,0.146574600338107,0.0166309574320167,0.989181694664702,0.0391422366614756,5805,TRUE,"relative_objective_tolerance",91.4110436101947,0.0204163603390873,0.0424475937122417,6.13600000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"sL1",0.01,1,1262061,0.146574600338107,0.0157712822222638,0.989450293401203,0.0379268680862016,1468,TRUE,"relative_objective_tolerance",89.4845464507548,0.0145061938000948,0.042159043100803,1.45100000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"sL1",0.03,1,1262061,0.146574600338107,0.0151167614387507,0.989732165987444,0.0367648053108598,726,TRUE,"relative_objective_tolerance",85.6143667828867,0.0106306293263046,0.0417801989931234,0.772999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"sL1",0.1,1,1262061,0.146574600338107,0.0178088316201592,0.987609483135689,0.0395342148039934,499,TRUE,"relative_objective_tolerance",78.9012592784106,0.00695283198484431,0.0422723147321611,0.586999999999989,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"sL1",0.3,1,1262061,0.146574600338107,0.0338864592570166,0.977928550347489,0.0605342541996762,545,TRUE,"relative_objective_tolerance",70.7884361513994,0.00399885076807993,0.0439749570010903,0.564000000000007,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"Fair",0.001,1,1262061,0.146574600338107,0.0167695058648383,0.989096532639363,0.0392046080574014,7726,TRUE,"relative_objective_tolerance",91.0584126713447,0.0353678548346112,0.0426361882332075,8.30200000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"Fair",0.003,1,1262061,0.146574600338107,0.016284216251675,0.989233448241508,0.0385956073751861,2955,TRUE,"relative_objective_tolerance",89.4121568982949,0.0177260522880286,0.0424682374099877,2.89500000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"Fair",0.01,1,1262061,0.146574600338107,0.0157318005440023,0.989386487681255,0.0377370870386116,1100,TRUE,"relative_objective_tolerance",85.8975854981372,0.0117788637172471,0.0421871771448599,1.021,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"Fair",0.03,1,1262061,0.146574600338107,0.0163115372445553,0.988712364315275,0.0380586892503036,754,TRUE,"relative_objective_tolerance",80.5409210185196,0.00878795653389235,0.0422931171355537,0.760999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"Fair",0.1,1,1262061,0.146574600338107,0.0217084718476764,0.984894134132341,0.0444901506749009,605,TRUE,"relative_objective_tolerance",71.8200709683517,0.00576338300829167,0.0429159806175455,0.656999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"Fair",0.3,1,1262061,0.146574600338107,0.040987117538436,0.974065555967802,0.0682658702463629,717,TRUE,"relative_objective_tolerance",60.1057455555038,0.00370448602441019,0.0448835802692265,0.61699999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"Cauchy",0.03,1,1262061,0.146574600338107,0.0189370109786708,0.987895525521166,0.0428199170531049,4600,TRUE,"relative_objective_tolerance",0.261726051654488,0.000245587901731083,0.045192055517605,4.411,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"Cauchy",0.1,1,1262061,0.146574600338107,0.0137944571921605,0.991102777845406,0.0348075239032597,795,TRUE,"relative_objective_tolerance",1.21873411479027,0.000301501247255383,0.0412843394819251,0.725999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"Cauchy",0.3,1,1262061,0.146574600338107,0.0137953037201036,0.990592611172855,0.0335780018655522,398,TRUE,"relative_objective_tolerance",5.422851263303,0.000580142429414213,0.0417233363810207,0.311999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.05,"Cauchy",1,1,1262061,0.146574600338107,0.0303300838747068,0.97993333228324,0.0566936957379105,389,TRUE,"relative_objective_tolerance",28.2528459472318,0.00139315820360428,0.0429166023822802,0.314000000000007,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"sL1",0.001,1,1262061,0.146574600338107,0.0985888661820485,0.932510235850133,0.070960862628352,10000,FALSE,"max_outer_iterations_reached",96.4433467404784,0.216114621721724,0.047086876314307,10.948,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"sL1",0.003,1,1262061,0.146574600338107,0.0983280062170721,0.932462839517151,0.0707399962767573,4023,TRUE,"relative_objective_tolerance",95.7706030466502,0.0246805948012699,0.0471672970884503,4.028,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"sL1",0.01,1,1262061,0.146574600338107,0.0976575282261997,0.932171901009199,0.0700222297892011,1717,TRUE,"relative_objective_tolerance",93.7604940375737,0.0209121592138306,0.0469506836682818,1.626,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"sL1",0.03,1,1262061,0.146574600338107,0.0963942687608693,0.930859701193801,0.0682912494633612,1067,TRUE,"relative_objective_tolerance",89.6079698799326,0.0116503758249305,0.0469891936891906,0.996000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"sL1",0.1,1,1262061,0.146574600338107,0.0155517477094878,0.991183445069767,0.0379599346566668,429,TRUE,"relative_objective_tolerance",79.6095907371443,0.00683018078389902,0.0463067126106758,0.469000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"sL1",0.3,1,1262061,0.146574600338107,0.0297893829489593,0.983308662205561,0.055474488139024,397,TRUE,"relative_objective_tolerance",71.3329773617488,0.00408784605537318,0.046112174875428,0.403999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"Fair",0.001,1,1262061,0.146574600338107,0.0984305093308465,0.932362795850234,0.0707595013190808,6394,TRUE,"relative_objective_tolerance",95.3675917106965,0.0340012184648882,0.0471499053410144,6.85899999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"Fair",0.003,1,1262061,0.146574600338107,0.0978573376540901,0.93232847033324,0.0702940773828562,2598,TRUE,"relative_objective_tolerance",93.6001257191437,0.0259376437491714,0.0470529174521751,2.66199999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"Fair",0.01,1,1262061,0.146574600338107,0.0965617833769319,0.931863295939225,0.0690394031851468,1442,TRUE,"relative_objective_tolerance",89.7612358287631,0.016293497414645,0.046956177313524,1.524,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"Fair",0.03,1,1262061,0.146574600338107,0.0146213670723987,0.991642549639767,0.0371184874913118,701,TRUE,"relative_objective_tolerance",81.3399222145728,0.00968231083195215,0.0464361394268024,0.584999999999994,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"Fair",0.1,1,1262061,0.146574600338107,0.0180857026944951,0.98975322273228,0.0413709874837611,525,TRUE,"relative_objective_tolerance",72.4093339607649,0.0051114247771198,0.0461933742904821,0.429000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"Fair",0.3,1,1262061,0.146574600338107,0.0363957142248089,0.979648339985783,0.0623500689216701,497,TRUE,"relative_objective_tolerance",60.6122757785969,0.00322188445061026,0.0462179614515833,0.412000000000006,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"Cauchy",0.03,1,1262061,0.146574600338107,0.0823200290572619,0.946806317026624,0.0713439487095907,6067,TRUE,"relative_objective_tolerance",0.29922939910104,0.000205905968603127,0.0470897669077903,6.11799999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"Cauchy",0.1,1,1262061,0.146574600338107,0.0775269047454872,0.946286679752876,0.0668313271138782,976,TRUE,"relative_objective_tolerance",1.41375747670161,0.000216444595867113,0.0467551530258183,1.16199999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"Cauchy",0.3,1,1262061,0.146574600338107,0.0124342988259158,0.992847165056955,0.0331967661807506,346,TRUE,"relative_objective_tolerance",5.49751115725633,0.000750047973863584,0.046308410372481,0.318999999999988,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.05,"Cauchy",1,1,1262061,0.146574600338107,0.0262763641951564,0.985522205415738,0.0521621455280313,371,TRUE,"relative_objective_tolerance",28.4075666632159,0.00160618710965803,0.04585197057647,0.381,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"sL1",0.001,1,1262061,0.146574600338107,0.0114938081797714,0.994305518531583,0.0369912289512068,3136,TRUE,"relative_objective_tolerance",94.3035131185045,0.0553500191211222,0.0472092057569014,3.559,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"sL1",0.003,1,1262061,0.146574600338107,0.011425922044365,0.994354705585904,0.0369463908810995,1897,TRUE,"relative_objective_tolerance",93.595881126815,0.0204229445572244,0.0472071488375164,1.813,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"sL1",0.01,1,1262061,0.146574600338107,0.0112854887956599,0.99435542288511,0.0364259325245043,776,TRUE,"relative_objective_tolerance",91.5008952360864,0.0237970346509554,0.0471230838681461,0.737000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"sL1",0.03,1,1262061,0.146574600338107,0.0108869451458904,0.994435083747301,0.0352287015855591,458,TRUE,"relative_objective_tolerance",87.3353122471022,0.0180071383637098,0.0472319659296115,0.390000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"sL1",0.1,1,1262061,0.146574600338107,0.0105327510504331,0.994607607941411,0.0353800712084637,287,TRUE,"relative_objective_tolerance",80.1447350447324,0.0106581511391897,0.0470160999486295,0.247,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"sL1",0.3,1,1262061,0.146574600338107,0.0134886397089973,0.993559829084781,0.0460736442797051,252,TRUE,"relative_objective_tolerance",71.8919657898796,0.0057289865705919,0.0466773019777475,0.274999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"Fair",0.001,1,1262061,0.146574600338107,0.011416404783563,0.994352934238883,0.0369154845393062,2414,TRUE,"relative_objective_tolerance",93.2020055878457,0.0330918822340585,0.0471595459025374,2.51900000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"Fair",0.003,1,1262061,0.146574600338107,0.011307845096056,0.994377474342494,0.036627367715632,1181,TRUE,"relative_objective_tolerance",91.4131095003895,0.0271274946281842,0.0470938762099485,1.066,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"Fair",0.01,1,1262061,0.146574600338107,0.0110534321495853,0.994427502280935,0.0359490587563674,665,TRUE,"relative_objective_tolerance",87.6276629226573,0.0213877962949136,0.0470538300876042,0.547000000000004,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"Fair",0.03,1,1262061,0.146574600338107,0.0107563656060438,0.994521342016165,0.0354904666266045,437,TRUE,"relative_objective_tolerance",81.9354140296591,0.0152684751534258,0.0470684635858456,0.373000000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"Fair",0.1,1,1262061,0.146574600338107,0.0108960458708068,0.994552849778399,0.0374460645306136,309,TRUE,"relative_objective_tolerance",72.8942865018508,0.00912165195040406,0.0469933939614717,0.259,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"Fair",0.3,1,1262061,0.146574600338107,0.0151888437635451,0.992940271284861,0.0507783980068955,302,TRUE,"relative_objective_tolerance",61.156048800999,0.00469641842252023,0.0467454875260983,0.272999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"Cauchy",0.03,1,1262061,0.146574600338107,0.0401339352775735,0.975040065495384,0.0577722191693053,1519,TRUE,"relative_objective_tolerance",0.309159627374097,0.000220262352572186,0.0450224858671267,1.472,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"Cauchy",0.1,1,1262061,0.146574600338107,0.0110213618613216,0.994216849966322,0.0338669962756676,475,TRUE,"relative_objective_tolerance",1.29387815624357,0.000406113941258091,0.0471423172603285,0.460999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"Cauchy",0.3,1,1262061,0.146574600338107,0.0104538073743043,0.994459110984709,0.0328945056898452,252,TRUE,"relative_objective_tolerance",5.54028402451577,0.00089988566583526,0.0467232721293037,0.315999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.05,"Cauchy",1,1,1262061,0.146574600338107,0.0126518914570263,0.993946883319125,0.043847836846257,228,TRUE,"relative_objective_tolerance",28.554977954381,0.00208843897176801,0.0466166665057203,0.255000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"sL1",0.001,1,1263061,0.152344995732455,0.013060212637973,0.992653628671168,0.0360886613008254,10000,FALSE,"max_outer_iterations_reached",77.8485633160024,0.0899157153604267,0.0604797444355147,11.821,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"sL1",0.003,1,1263061,0.152344995732455,0.0129677295191011,0.992715416592677,0.0358320429053123,5362,TRUE,"relative_objective_tolerance",77.2074920603662,0.0209611072901156,0.0607084371267794,5.57000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"sL1",0.01,1,1263061,0.152344995732455,0.0124744368414613,0.992902784857601,0.0353143215221548,2243,TRUE,"relative_objective_tolerance",75.3590056750301,0.0101777782763604,0.060794446278633,2.07400000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"sL1",0.03,1,1263061,0.152344995732455,0.0115584663597194,0.993379081755809,0.03445392606435,1040,TRUE,"relative_objective_tolerance",71.7758260292934,0.00751196639263871,0.0603148902824635,0.926000000000016,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"sL1",0.1,1,1263061,0.152344995732455,0.0142000540914508,0.991474270786197,0.0387352287397998,445,TRUE,"relative_objective_tolerance",65.7573392624921,0.00457666559247807,0.0596288574714515,0.513999999999982,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"sL1",0.3,1,1263061,0.152344995732455,0.0377475320160334,0.975463785490821,0.067414280267561,484,TRUE,"relative_objective_tolerance",58.3043960296984,0.0038115726232424,0.0615278701688163,0.461999999999989,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"Fair",0.001,1,1263061,0.152344995732455,0.0129237425937564,0.99274145840025,0.0357029493916406,7953,TRUE,"relative_objective_tolerance",76.8913259198499,0.0304661858026054,0.0606225312338063,7.97200000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"Fair",0.003,1,1263061,0.152344995732455,0.0126586070614747,0.992823821826469,0.0354871729828158,4569,TRUE,"relative_objective_tolerance",75.3395549471752,0.0131813322663117,0.0606959112563838,4.67599999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"Fair",0.01,1,1263061,0.152344995732455,0.0120472370716099,0.993090087914014,0.0350890176101631,1747,TRUE,"relative_objective_tolerance",72.0947736574415,0.00909899705833031,0.0605007953933525,1.80599999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"Fair",0.03,1,1263061,0.152344995732455,0.0121453708359044,0.992929703685811,0.0359061002628265,1060,TRUE,"relative_objective_tolerance",67.2417113815498,0.00599516203696867,0.0599506548796927,1.00800000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"Fair",0.1,1,1263061,0.152344995732455,0.0181023036889343,0.98877254225581,0.0447597979766482,472,TRUE,"relative_objective_tolerance",59.3801445296475,0.00449099346670821,0.0592183021992471,0.457999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"Fair",0.3,1,1263061,0.152344995732455,0.0484522640899658,0.969186969808998,0.0783496680153505,504,TRUE,"relative_objective_tolerance",48.7074380588967,0.00235231071770903,0.0616152198156449,0.447000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"Cauchy",0.03,1,1263061,0.152344995732455,0.0162006999637949,0.99092567988244,0.0373276847746337,5080,TRUE,"relative_objective_tolerance",0.237664930223023,0.000240451613980985,0.0616804552744462,4.95699999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"Cauchy",0.1,1,1263061,0.152344995732455,0.0101811964050549,0.994346895132611,0.0308929202385508,753,TRUE,"relative_objective_tolerance",1.08952749259347,0.000176708404026489,0.0622909590935192,0.637,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"Cauchy",0.3,1,1263061,0.152344995732455,0.0102917687521162,0.994251403539373,0.031225695080835,485,TRUE,"relative_objective_tolerance",4.92367564257172,0.000409071407627665,0.0621490810503784,0.405000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.05,"Cauchy",1,1,1263061,0.152344995732455,0.0378308359512697,0.974904401368948,0.0672852006505023,330,TRUE,"relative_objective_tolerance",24.5891383797369,0.00113043443746641,0.0613637779519039,0.287000000000006,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"sL1",0.001,1,1263061,0.152344995732455,0.010016104744066,0.994586478375638,0.0336881863588339,3520,TRUE,"relative_objective_tolerance",78.7555359183562,0.0519162272371091,0.0601363092801683,3.78800000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"sL1",0.003,1,1263061,0.152344995732455,0.0100054589159841,0.994532142520945,0.0335566429707724,1646,TRUE,"relative_objective_tolerance",78.0930485120872,0.0273319877288972,0.0597947913347282,1.806,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"sL1",0.01,1,1263061,0.152344995732455,0.00987771558827721,0.994421895423693,0.0329437370336852,745,TRUE,"relative_objective_tolerance",76.1634382027243,0.020441628361032,0.0594594472363898,0.691000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"sL1",0.03,1,1263061,0.152344995732455,0.00974707924603924,0.994411695669343,0.0324870182468201,420,TRUE,"relative_objective_tolerance",72.4140916933344,0.0110329901292276,0.0594298441662664,0.412000000000006,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"sL1",0.1,1,1263061,0.152344995732455,0.011446996453412,0.993300361801636,0.035970781074702,305,TRUE,"relative_objective_tolerance",66.2416493733947,0.0058605226716525,0.0581588021184503,0.275999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"sL1",0.3,1,1263061,0.152344995732455,0.0323332468146337,0.978988020318459,0.0638275680459577,359,TRUE,"relative_objective_tolerance",58.7647212190187,0.00307939307049516,0.0558796506660581,0.35499999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"Fair",0.001,1,1263061,0.152344995732455,0.0100616419224347,0.994492708742357,0.0337245761147843,2350,TRUE,"relative_objective_tolerance",77.7599115976501,0.0332422427668414,0.0598843140799015,2.19399999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"Fair",0.003,1,1263061,0.152344995732455,0.0100370393543933,0.994403769859172,0.0334710802600172,1169,TRUE,"relative_objective_tolerance",76.14537194477,0.0219233342712172,0.0596393713257653,1.092,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"Fair",0.01,1,1263061,0.152344995732455,0.0100430600411107,0.994267008004898,0.0332341276477788,623,TRUE,"relative_objective_tolerance",72.7716585219233,0.0170011995930698,0.0594568008890352,0.658000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"Fair",0.03,1,1263061,0.152344995732455,0.0104700985137812,0.993941391182522,0.0340686118342109,414,TRUE,"relative_objective_tolerance",67.7710996337296,0.00946169430007141,0.0589543323928673,0.457000000000008,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"Fair",0.1,1,1263061,0.152344995732455,0.014418727591528,0.991268277213948,0.0414010396304611,352,TRUE,"relative_objective_tolerance",59.8184032543258,0.00457906912617322,0.0568689648813937,0.328000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"Fair",0.3,1,1263061,0.152344995732455,0.0437573767938375,0.972054039083789,0.0752140193785127,403,TRUE,"relative_objective_tolerance",49.1147026895756,0.00273866944899449,0.0573431573773341,0.447000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"Cauchy",0.03,1,1263061,0.152344995732455,0.0095028204537293,0.994921093706971,0.0324838204516898,1607,TRUE,"relative_objective_tolerance",0.248457954215627,0.000291791418398194,0.0590883221314649,1.47,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"Cauchy",0.1,1,1263061,0.152344995732455,0.00860916043677173,0.995214231732664,0.0295942500998875,390,TRUE,"relative_objective_tolerance",1.11091811487479,0.000251031040763357,0.0592663490213503,0.343999999999994,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"Cauchy",0.3,1,1263061,0.152344995732455,0.00884685611929836,0.995086380897448,0.0300729897408192,262,TRUE,"relative_objective_tolerance",4.95889897866632,0.000672144164586225,0.0590665899570195,0.225999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.05,"Cauchy",1,1,1263061,0.152344995732455,0.0303870089831376,0.979674169985419,0.0626054349948162,425,TRUE,"relative_objective_tolerance",24.7488044971545,0.00129644066426913,0.0555310982440729,0.441999999999993,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"sL1",0.001,1,1263061,0.152344995732455,0.00978531823930817,0.994750560169499,0.0348815883465457,2384,TRUE,"relative_objective_tolerance",80.3137584375407,0.066743015880775,0.0545941310725638,2.651,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"sL1",0.003,1,1263061,0.152344995732455,0.00975177590240983,0.99471905483159,0.0347074613590583,1065,TRUE,"relative_objective_tolerance",79.6206962302945,0.0436656393759761,0.0545817213880245,0.999000000000009,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"sL1",0.01,1,1263061,0.152344995732455,0.00973463621241932,0.994588874235881,0.0341609788895087,609,TRUE,"relative_objective_tolerance",77.5954580701251,0.0253862096545751,0.0547883060137481,0.564000000000007,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"sL1",0.03,1,1263061,0.152344995732455,0.00971378326663719,0.994392276236429,0.0336591937420448,368,TRUE,"relative_objective_tolerance",73.6055252560505,0.0165616955844897,0.0551905205518194,0.355999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"sL1",0.1,1,1263061,0.152344995732455,0.0105475859473336,0.993680428861318,0.0360003797756145,257,TRUE,"relative_objective_tolerance",66.9859789912503,0.00943407566639767,0.0557418073994636,0.253,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"sL1",0.3,1,1263061,0.152344995732455,0.0235836141078242,0.983866914700401,0.0578786735474069,361,TRUE,"relative_objective_tolerance",59.310306084377,0.00402526403587259,0.0556700090056987,0.310999999999993,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"Fair",0.001,1,1263061,0.152344995732455,0.00971697609225541,0.994713409258377,0.0346260479256883,1508,TRUE,"relative_objective_tolerance",79.2593347946449,0.0501641341586443,0.0545806540832922,1.295,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"Fair",0.003,1,1263061,0.152344995732455,0.00968913461777754,0.994644334678094,0.0343470255170637,861,TRUE,"relative_objective_tolerance",77.5515238183423,0.0344398083595211,0.0546183293941536,0.807000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"Fair",0.01,1,1263061,0.152344995732455,0.00974078667718103,0.994474933006529,0.0340552154990156,549,TRUE,"relative_objective_tolerance",73.9836373037088,0.0217013187923248,0.0549059808931106,0.504000000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"Fair",0.03,1,1263061,0.152344995732455,0.0099786754752017,0.994189530641246,0.0344689901917131,376,TRUE,"relative_objective_tolerance",68.7046270564105,0.0140867329322899,0.0553697521937044,0.325000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"Fair",0.1,1,1263061,0.152344995732455,0.0121853997312397,0.992476065947446,0.0394563221539839,315,TRUE,"relative_objective_tolerance",60.4350006117539,0.00694329914713819,0.0564633959964095,0.302999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"Fair",0.3,1,1263061,0.152344995732455,0.0319832786035191,0.978084969048284,0.0680603658629195,414,TRUE,"relative_objective_tolerance",49.6367161903421,0.00358484106609517,0.0573447693335035,0.438000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"Cauchy",0.03,1,1263061,0.152344995732455,0.00993790377228532,0.994591858432692,0.0339899997681902,827,TRUE,"relative_objective_tolerance",0.266054872931354,0.000367722230503327,0.0542118688113252,0.861999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"Cauchy",0.1,1,1263061,0.152344995732455,0.00900890481231531,0.994801435242375,0.0319985194970427,335,TRUE,"relative_objective_tolerance",1.1639201745889,0.00041258345868563,0.0539231073252063,0.372,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"Cauchy",0.3,1,1263061,0.152344995732455,0.00901010047786333,0.994782069925722,0.032364508260462,222,TRUE,"relative_objective_tolerance",5.03652648798936,0.000882985666481676,0.0537619136770256,0.260000000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.05,"Cauchy",1,1,1263061,0.152344995732455,0.0234778207661325,0.983733976097258,0.0578365875597891,315,TRUE,"relative_objective_tolerance",24.9001610481869,0.00149479161331935,0.0552812178411551,0.247,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"sL1",0.001,1,1264061,0.162973778845722,0.0190918086727405,0.983699576574915,0.0389387416481224,9108,TRUE,"relative_objective_tolerance",87.9877656947727,0.0305317816908777,0.0624234886882514,10.056,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"sL1",0.003,1,1264061,0.162973778845722,0.0186694774032351,0.98386646692993,0.0382813452561532,4488,TRUE,"relative_objective_tolerance",87.3461201129692,0.0169568816601532,0.0615748140694203,5.28,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"sL1",0.01,1,1264061,0.162973778845722,0.0178611675568101,0.984560394407087,0.0375013020492929,1673,TRUE,"relative_objective_tolerance",85.4373887462714,0.017144518176674,0.0591892178779524,1.80200000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"sL1",0.03,1,1264061,0.162973778845722,0.0161976389740561,0.986350539074181,0.0363350421493646,912,TRUE,"relative_objective_tolerance",81.5942507958787,0.00819711927983153,0.0549964153285865,0.99799999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"sL1",0.1,1,1264061,0.162973778845722,0.0211142710062423,0.980245106383974,0.0410769995833432,724,TRUE,"relative_objective_tolerance",74.8697559816714,0.00541495879621228,0.0566858021541351,0.869,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"sL1",0.3,1,1264061,0.162973778845722,0.0650589901353424,0.942166387969746,0.0741719233907034,525,TRUE,"relative_objective_tolerance",66.6223679125814,0.00272063398910657,0.0588915425806747,0.649999999999977,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"Fair",0.001,1,1264061,0.162973778845722,0.0185522041711702,0.983961285741284,0.0381967297043762,5992,TRUE,"relative_objective_tolerance",86.9919679920129,0.0286688733676465,0.0615847028881327,6.36199999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"Fair",0.003,1,1264061,0.162973778845722,0.0181807908090219,0.984268980129796,0.0378252734567796,2786,TRUE,"relative_objective_tolerance",85.3591943287723,0.0197636603574641,0.0602551259658247,2.714,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"Fair",0.01,1,1264061,0.162973778845722,0.0175086096314303,0.985114730729026,0.0375630260994711,1299,TRUE,"relative_objective_tolerance",81.8723161299963,0.0128317916931333,0.0579452497484708,1.44299999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"Fair",0.03,1,1264061,0.162973778845722,0.0182215599663009,0.984324480698799,0.0386008549094481,961,TRUE,"relative_objective_tolerance",76.5602662986228,0.00681354541979224,0.0568067089294929,1.11700000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"Fair",0.1,1,1264061,0.162973778845722,0.0314478292983849,0.969971238961411,0.049935271663128,717,TRUE,"relative_objective_tolerance",67.8854463443186,0.00482399975758387,0.061772231681572,0.687000000000012,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"Fair",0.3,1,1264061,0.162973778845722,0.088927219118911,0.927517937929282,0.0888787774959681,541,TRUE,"relative_objective_tolerance",56.1399369513484,0.00281981154274738,0.0643619814793192,0.594000000000023,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"Cauchy",0.03,1,1264061,0.162973778845722,0.019647244909558,0.980650856412218,0.0387246053108369,10000,FALSE,"max_outer_iterations_reached",0.260917863245487,0.00270811030277029,0.0592740784266411,10.731,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"Cauchy",0.1,1,1264061,0.162973778845722,0.012009767101245,0.990497029452251,0.0322160516500247,987,TRUE,"relative_objective_tolerance",1.19435720109692,0.000262121573410521,0.0477931486912126,0.903999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"Cauchy",0.3,1,1264061,0.162973778845722,0.0111731312096358,0.991733284946339,0.0321118023521329,634,TRUE,"relative_objective_tolerance",5.2949047794596,0.000459791220079028,0.048926002688633,0.558999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.05,"Cauchy",1,1,1264061,0.162973778845722,0.0504990221917346,0.954788608704107,0.0667715452734504,458,TRUE,"relative_objective_tolerance",27.2225563749367,0.000941594645889915,0.063418410536729,0.480999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"sL1",0.001,1,1264061,0.162973778845722,0.0176574654360944,0.98329817012059,0.0363628253131328,7380,TRUE,"relative_objective_tolerance",89.1605321035847,0.0446667061010283,0.0572556117155961,7.663,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"sL1",0.003,1,1264061,0.162973778845722,0.015699673167676,0.985176445917463,0.0340286668001698,2809,TRUE,"relative_objective_tolerance",88.4656681480907,0.0240871715745241,0.0552771801383217,3.297,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"sL1",0.01,1,1264061,0.162973778845722,0.0155127037446614,0.984964628864994,0.03331253764695,1732,TRUE,"relative_objective_tolerance",86.4548816143498,0.0172592502652244,0.0532488588651777,1.973,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"sL1",0.03,1,1264061,0.162973778845722,0.0153405138786414,0.984697569377816,0.0323714058500581,970,TRUE,"relative_objective_tolerance",82.4161053155996,0.0102981331992263,0.0522762973913047,1.08200000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"sL1",0.1,1,1264061,0.162973778845722,0.0180114586402519,0.981445949329414,0.0354216452949868,659,TRUE,"relative_objective_tolerance",75.4613425846868,0.00553010333213651,0.0572901803052627,0.593000000000004,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"sL1",0.3,1,1264061,0.162973778845722,0.0474617817710915,0.954907047597138,0.0636627868319181,568,TRUE,"relative_objective_tolerance",67.2129386552522,0.00279399241893101,0.0623118660940055,0.658000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"Fair",0.001,1,1264061,0.162973778845722,0.0155791533462469,0.985290669070601,0.0339419114405279,4502,TRUE,"relative_objective_tolerance",88.0944496154552,0.0352482586397482,0.0555144043341396,4.68799999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"Fair",0.003,1,1264061,0.162973778845722,0.0153891452333301,0.985317022228915,0.0334710747930222,2417,TRUE,"relative_objective_tolerance",86.3828568440622,0.0223927861893601,0.0544452661831998,2.36099999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"Fair",0.01,1,1264061,0.162973778845722,0.0152328195541657,0.985171752477464,0.0328287858895254,1390,TRUE,"relative_objective_tolerance",82.7480619068005,0.0134215080570369,0.0537489750419026,1.48100000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"Fair",0.03,1,1264061,0.162973778845722,0.0163839593891441,0.983320700255663,0.0333222953848165,999,TRUE,"relative_objective_tolerance",77.2586862975165,0.00813527407632351,0.0547244389919154,1.04299999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"Fair",0.1,1,1264061,0.162973778845722,0.0240000397352756,0.974686930517614,0.0415334266676958,844,TRUE,"relative_objective_tolerance",68.4640317205127,0.00452335964791327,0.0619607868829285,0.799000000000007,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"Fair",0.3,1,1264061,0.162973778845722,0.0644226206397546,0.941384778141092,0.0746375320839687,575,TRUE,"relative_objective_tolerance",56.7653886753287,0.00233069503848238,0.0580596295997802,0.504000000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"Cauchy",0.03,1,1264061,0.162973778845722,0.0190747855642361,0.981765188652426,0.0392968719093309,2340,TRUE,"relative_objective_tolerance",0.269819662796953,0.00027794908946503,0.0446702194562092,2.00500000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"Cauchy",0.1,1,1264061,0.162973778845722,0.0133365586262317,0.987531543989116,0.0319045734769038,758,TRUE,"relative_objective_tolerance",1.22352884531973,0.000252861632587745,0.0477670421838643,0.825000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"Cauchy",0.3,1,1264061,0.162973778845722,0.0132891094580923,0.987170707029754,0.0310456923554636,644,TRUE,"relative_objective_tolerance",5.33966444607447,0.000625966197725663,0.0502033627157023,0.628,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.05,"Cauchy",1,1,1264061,0.162973778845722,0.0428065405812408,0.958007118373549,0.0591224551678506,375,TRUE,"relative_objective_tolerance",27.3769726962828,0.0011068408264048,0.0647285631360087,0.468000000000004,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"sL1",0.001,1,1264061,0.162973778845722,0.0177437573828015,0.982983668226199,0.0367817349998507,3512,TRUE,"relative_objective_tolerance",90.3299744505628,0.0470853244195617,0.061541321799206,3.441,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"sL1",0.003,1,1264061,0.162973778845722,0.0178814826386176,0.98261499054904,0.0367053919628604,2371,TRUE,"relative_objective_tolerance",89.6229522188973,0.0331865164497617,0.061331670323181,2.21,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"sL1",0.01,1,1264061,0.162973778845722,0.0177620691881288,0.982131490152274,0.0359809644220031,992,TRUE,"relative_objective_tolerance",87.5130188671765,0.0166521097125075,0.0600731216349756,1.07700000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"sL1",0.03,1,1264061,0.162973778845722,0.0169868439076246,0.981797946472792,0.0344881207242933,3465,TRUE,"relative_objective_tolerance",83.2676706794064,0.0106448862428702,0.045877313598054,3.509,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"sL1",0.1,1,1264061,0.162973778845722,0.0195488554751491,0.979855250323665,0.0375786014626166,406,TRUE,"relative_objective_tolerance",75.9924376488702,0.00663431159199667,0.0633246523264804,0.363999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"sL1",0.3,1,1264061,0.162973778845722,0.0379375704903003,0.964727832426573,0.0579316955433105,2703,TRUE,"relative_objective_tolerance",67.6331383676629,0.00325751740515059,0.0690172153193143,2.684,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"Fair",0.001,1,1264061,0.162973778845722,0.0178899142843522,0.982627607422626,0.0366259036292286,4439,TRUE,"relative_objective_tolerance",89.2262801000628,0.0395908785069815,0.0611997573731674,4.84799999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"Fair",0.003,1,1264061,0.162973778845722,0.0179255257591933,0.982243350479497,0.0363017648248745,1341,TRUE,"relative_objective_tolerance",87.429025554666,0.0283054198649659,0.0607413940027107,1.349,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"Fair",0.01,1,1264061,0.162973778845722,0.0178133598668351,0.98191893709671,0.0358576013511865,923,TRUE,"relative_objective_tolerance",83.6190178579258,0.0144280688607084,0.0601620450235553,0.911000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"Fair",0.03,1,1264061,0.162973778845722,0.0183152562473481,0.981123637348007,0.0361825739979064,560,TRUE,"relative_objective_tolerance",77.9054664011845,0.0103501424268605,0.0615331630319639,0.495999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"Fair",0.1,1,1264061,0.162973778845722,0.0243214007239098,0.97511474147751,0.0427193421569675,455,TRUE,"relative_objective_tolerance",68.8775712369776,0.00623355461385405,0.0637756611710767,0.426000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"Fair",0.3,1,1264061,0.162973778845722,0.0556475567095622,0.948617678099269,0.0704152719093996,1048,TRUE,"relative_objective_tolerance",57.1487844642618,0.00314498994225578,0.0717840436640585,1.09200000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"Cauchy",0.03,1,1264061,0.162973778845722,0.0144798750995304,0.988427715572408,0.0384539813786953,5227,TRUE,"relative_objective_tolerance",0.283106409461649,0.000202849481093859,0.0416840373431055,5.901,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"Cauchy",0.1,1,1264061,0.162973778845722,0.0141102203818509,0.986343666100893,0.0341851513565088,829,TRUE,"relative_objective_tolerance",1.25894401623929,0.000203016523361958,0.0422960290083669,0.691999999999993,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"Cauchy",0.3,1,1264061,0.162973778845722,0.0141490328459176,0.985716443204399,0.0330610714060921,443,TRUE,"relative_objective_tolerance",5.39266477076624,0.000659362023060492,0.0447363408275883,0.396000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.05,"Cauchy",1,1,1264061,0.162973778845722,0.0338693102169276,0.967611595374118,0.0532928191183305,585,TRUE,"relative_objective_tolerance",27.4950853724068,0.0013570097722739,0.0673436721851479,0.518000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"sL1",0.001,1,1265061,0.1604695053891,0.0185239550942259,0.986672087767077,0.0419302492396357,10000,FALSE,"max_outer_iterations_reached",86.8365607827434,0.0709773034695403,0.0541993334321015,10.692,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"sL1",0.003,1,1265061,0.1604695053891,0.0181903050346943,0.986828296100716,0.0415549814066948,3709,TRUE,"relative_objective_tolerance",86.1931484741399,0.0240841968463791,0.0539801518920218,3.78899999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"sL1",0.01,1,1265061,0.1604695053891,0.0172236208872909,0.987642340414853,0.0404315710492304,1875,TRUE,"relative_objective_tolerance",84.2908695040913,0.0169597134431312,0.0560075517001764,1.66,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"sL1",0.03,1,1265061,0.1604695053891,0.0168208637858955,0.987806461362131,0.039537253575821,929,TRUE,"relative_objective_tolerance",80.4000026214018,0.00873915389106851,0.0582742617732671,0.825999999999993,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"sL1",0.1,1,1265061,0.1604695053891,0.018341394398866,0.986394994345891,0.0410087344632562,503,TRUE,"relative_objective_tolerance",73.7790631325766,0.00680081993793018,0.0542357898835898,0.519000000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"sL1",0.3,1,1265061,0.1604695053891,0.0385455813426383,0.972578170523523,0.0638133158889152,446,TRUE,"relative_objective_tolerance",65.937767271561,0.00284269999840133,0.0497706706757056,0.443000000000012,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"Fair",0.001,1,1265061,0.1604695053891,0.0182845942552948,0.986804299786347,0.0416097166261322,6942,TRUE,"relative_objective_tolerance",85.8502628388592,0.0318546871628783,0.0540794487246836,7.99600000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"Fair",0.003,1,1265061,0.1604695053891,0.0176419077865769,0.987274267847451,0.0407953682743405,2755,TRUE,"relative_objective_tolerance",84.2301431331338,0.0185761594004577,0.0550426509131443,2.38499999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"Fair",0.01,1,1265061,0.1604695053891,0.0169768509173732,0.987791307328142,0.0398976643804315,1288,TRUE,"relative_objective_tolerance",80.7600211201854,0.0112434540556447,0.0577560875650887,1.149,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"Fair",0.03,1,1265061,0.1604695053891,0.0170410435350686,0.987577765710653,0.0398555752265246,828,TRUE,"relative_objective_tolerance",75.490913871837,0.00779212519264754,0.0572100672371201,0.77600000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"Fair",0.1,1,1265061,0.1604695053891,0.0221770498892447,0.983758606046047,0.0460301610117144,534,TRUE,"relative_objective_tolerance",67.0094653315218,0.00527670196939518,0.0532458958386884,0.518999999999977,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"Fair",0.3,1,1265061,0.1604695053891,0.126491917487101,0.901726815690915,0.100588483046006,2778,TRUE,"relative_objective_tolerance",55.6916072576099,0.00238983063844637,0.0479627023135724,2.554,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"Cauchy",0.03,1,1265061,0.1604695053891,0.0257862197207267,0.981345577778625,0.0482815185100938,3388,TRUE,"relative_objective_tolerance",0.255986060470871,0.000194055020056483,0.0564915619208466,3.11999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"Cauchy",0.1,1,1265061,0.1604695053891,0.018951613233298,0.985943957711316,0.0405718678779542,699,TRUE,"relative_objective_tolerance",1.16140814014562,0.000248354892521669,0.0589573293798072,0.582999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"Cauchy",0.3,1,1265061,0.1604695053891,0.0171345935209568,0.986931765222344,0.0380246459345973,432,TRUE,"relative_objective_tolerance",5.22426614790067,0.000720922501341685,0.0565482761177424,0.363,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.05,"Cauchy",1,1,1265061,0.1604695053891,0.0341236066967988,0.975376522462132,0.059876448561667,413,TRUE,"relative_objective_tolerance",27.0808510230974,0.000984088053416755,0.0496703256886561,0.403999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"sL1",0.001,1,1265061,0.1604695053891,0.0126229976481684,0.992821418547982,0.0389718360304672,7479,TRUE,"relative_objective_tolerance",88.2533892703329,0.0511451119100349,0.0572666681013665,9.23099999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"sL1",0.003,1,1265061,0.1604695053891,0.0124735958305112,0.99287016695477,0.0387299152521988,2841,TRUE,"relative_objective_tolerance",87.5817312379866,0.0232989805073322,0.057592312737851,3.017,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"sL1",0.01,1,1265061,0.1604695053891,0.0117776329974062,0.993203067599038,0.0378323640282502,1270,TRUE,"relative_objective_tolerance",85.5688118578099,0.016156501116355,0.0581782971418256,1.279,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"sL1",0.03,1,1265061,0.1604695053891,0.011199537742357,0.993433984620411,0.036965020898247,647,TRUE,"relative_objective_tolerance",81.4364669719711,0.00980441237176877,0.0587536537182755,0.817999999999984,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"sL1",0.1,1,1265061,0.1604695053891,0.0121152043863636,0.992678500721436,0.0378686291617655,382,TRUE,"relative_objective_tolerance",74.423309343843,0.00536066079850102,0.0576421964131863,0.385999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"sL1",0.3,1,1265061,0.1604695053891,0.0243337523766133,0.984692110188146,0.0547571011352284,358,TRUE,"relative_objective_tolerance",66.4984256528967,0.003016214178708,0.0547140005199214,0.337999999999994,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"Fair",0.001,1,1265061,0.1604695053891,0.0124704034155195,0.992867617522354,0.0386962916656105,4410,TRUE,"relative_objective_tolerance",87.2052446937338,0.0320188558904201,0.0574639692173872,4.679,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"Fair",0.003,1,1265061,0.1604695053891,0.0119980704521651,0.993086855185968,0.0381329142011711,2135,TRUE,"relative_objective_tolerance",85.4879757935861,0.0202139749059473,0.0576396043282996,2.34700000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"Fair",0.01,1,1265061,0.1604695053891,0.0113687287652464,0.993371431630146,0.0373733175537721,1119,TRUE,"relative_objective_tolerance",81.8158733981549,0.0123795031540524,0.0579482565479514,1.40900000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"Fair",0.03,1,1265061,0.1604695053891,0.0114450166149884,0.993214774037522,0.0374198140824956,677,TRUE,"relative_objective_tolerance",76.2811509674731,0.00743868201580365,0.0578964428222115,0.688999999999993,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"Fair",0.1,1,1265061,0.1604695053891,0.0138798733847164,0.99151447413135,0.0408776461909113,477,TRUE,"relative_objective_tolerance",67.5674806783452,0.00462744283323728,0.0565552682154675,0.550000000000011,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"Fair",0.3,1,1265061,0.1604695053891,0.0340503110467367,0.978677383861611,0.0653960178613725,549,TRUE,"relative_objective_tolerance",56.1535286046291,0.00244856459070989,0.0545260581626326,0.490000000000009,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"Cauchy",0.03,1,1265061,0.1604695053891,0.0161496483025895,0.991406431323602,0.042484564489313,3568,TRUE,"relative_objective_tolerance",0.275276679161735,0.000185189950832403,0.0601134841963698,3.43199999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"Cauchy",0.1,1,1265061,0.1604695053891,0.0121908366900799,0.992687031989275,0.0379712660908368,437,TRUE,"relative_objective_tolerance",1.20929124215339,0.000247465297850279,0.0597091868942394,0.365999999999985,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"Cauchy",0.3,1,1265061,0.1604695053891,0.011753911747223,0.992785807781743,0.0367405396570623,280,TRUE,"relative_objective_tolerance",5.2867999846092,0.000543472659345664,0.0588158847632142,0.23599999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.05,"Cauchy",1,1,1265061,0.1604695053891,0.0218432733756809,0.986276041296396,0.0519577413174569,299,TRUE,"relative_objective_tolerance",27.2307986967531,0.00112476157366849,0.0550046961707547,0.265999999999991,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"sL1",0.001,1,1265061,0.1604695053891,0.013416322144669,0.991658189965146,0.0439021393136208,2931,TRUE,"relative_objective_tolerance",89.728465041966,0.0516210969672301,0.0565472269328494,3.071,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"sL1",0.003,1,1265061,0.1604695053891,0.0133285532802924,0.991761262093252,0.0437087425668592,1378,TRUE,"relative_objective_tolerance",89.0222921126601,0.0392764743715088,0.0566262604587223,1.259,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"sL1",0.01,1,1265061,0.1604695053891,0.0126381008600445,0.99232930312898,0.0428078987182687,917,TRUE,"relative_objective_tolerance",86.902335461426,0.0184428452953587,0.0567368182856422,0.947000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"sL1",0.03,1,1265061,0.1604695053891,0.0107499113086656,0.993798767745488,0.0411553805748641,577,TRUE,"relative_objective_tolerance",82.5463319172899,0.00863752294644548,0.0574916003104958,0.677999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"sL1",0.1,1,1265061,0.1604695053891,0.0105730113763067,0.994024484205678,0.0418173881622233,330,TRUE,"relative_objective_tolerance",75.1465511646429,0.00648703218723634,0.0576256670290932,0.301000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"sL1",0.3,1,1265061,0.1604695053891,0.0229417465861432,0.984778556679883,0.0552837478403012,691,TRUE,"relative_objective_tolerance",66.974296918084,0.00321618492551458,0.0541402228543968,0.628,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"Fair",0.001,1,1265061,0.1604695053891,0.0132977448796364,0.991775693758479,0.0437246264032088,1855,TRUE,"relative_objective_tolerance",88.6151601725551,0.0569647155314427,0.0566080805831968,1.66199999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"Fair",0.003,1,1265061,0.1604695053891,0.0129045063899736,0.992108351440759,0.0432166606837383,1270,TRUE,"relative_objective_tolerance",86.8027747414844,0.0236059644253802,0.056720069588899,1.148,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"Fair",0.01,1,1265061,0.1604695053891,0.0118914093572302,0.992907849745283,0.0421672759844851,973,TRUE,"relative_objective_tolerance",82.9391189875654,0.013304186626596,0.0569148065614683,1.13200000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"Fair",0.03,1,1265061,0.1604695053891,0.0109300233410234,0.99371513347057,0.0417190506671236,635,TRUE,"relative_objective_tolerance",77.1446388410029,0.00731944001160125,0.0571598305686592,0.701999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"Fair",0.1,1,1265061,0.1604695053891,0.012175980697508,0.993015854733588,0.0444855214005707,398,TRUE,"relative_objective_tolerance",68.1354637865269,0.00544379306975719,0.0562201057072928,0.376999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"Fair",0.3,1,1265061,0.1604695053891,0.0305374056096119,0.979500635700161,0.0629846600209725,1050,TRUE,"relative_objective_tolerance",56.587365649482,0.00301650605455799,0.0533585769648373,1.078,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"Cauchy",0.03,1,1265061,0.1604695053891,0.0162188018544679,0.990779851714194,0.0464493792623238,2478,TRUE,"relative_objective_tolerance",0.290582568536177,0.000382763284768773,0.0546339269219045,2.196,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"Cauchy",0.1,1,1265061,0.1604695053891,0.0108598195125119,0.993666360704428,0.0411103177358744,410,TRUE,"relative_objective_tolerance",1.26137005276433,0.000267870814435035,0.0599166267482177,0.417000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"Cauchy",0.3,1,1265061,0.1604695053891,0.0105220362094962,0.993761706055792,0.0404789368833279,288,TRUE,"relative_objective_tolerance",5.36883369725926,0.000562919773936085,0.059703150466329,0.239999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.05,"Cauchy",1,1,1265061,0.1604695053891,0.0196720778269984,0.987340100073087,0.0531003950365,729,TRUE,"relative_objective_tolerance",27.3690282443008,0.00105525933112985,0.0542928823458572,0.670999999999992,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"sL1",0.001,1,1266061,0.155088855205319,0.015298036152668,0.990540067743333,0.0387067657361876,10000,FALSE,"max_outer_iterations_reached",88.4878889299525,0.0782693848754148,0.0463687200476664,10.974,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"sL1",0.003,1,1266061,0.155088855205319,0.0151370062819075,0.990605050225537,0.0385272003630605,5082,TRUE,"relative_objective_tolerance",87.8408204524491,0.0294769399082008,0.0456687693453893,5.41600000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"sL1",0.01,1,1266061,0.155088855205319,0.0464223080799319,0.9616543512184,0.054695924143725,2173,TRUE,"relative_objective_tolerance",86.7739077943915,0.0165190199153597,0.0442376119347246,2.26300000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"sL1",0.03,1,1266061,0.155088855205319,0.046133948342284,0.961250088159568,0.0539937024665475,1038,TRUE,"relative_objective_tolerance",82.938552329747,0.0109472517647821,0.0430198071671152,1.09999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"sL1",0.1,1,1266061,0.155088855205319,0.0483273485992651,0.960655410765544,0.0568030510550391,720,TRUE,"relative_objective_tolerance",76.4883531192798,0.00545167228638145,0.0434376167212131,0.647999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"sL1",0.3,1,1266061,0.155088855205319,0.0629717358535149,0.956440333076129,0.0744709190673782,853,TRUE,"relative_objective_tolerance",68.6384631545236,0.00419885570945164,0.0466080324877368,0.863,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"Fair",0.001,1,1266061,0.155088855205319,0.015021289161622,0.99069993375304,0.0383784975019082,8412,TRUE,"relative_objective_tolerance",87.5128729307525,0.0395182302006107,0.0459644696317173,9.095,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"Fair",0.003,1,1266061,0.155088855205319,0.0146111065510737,0.990908776563552,0.0377563517446278,3977,TRUE,"relative_objective_tolerance",85.9148977260606,0.026368363389641,0.0451834726319727,3.63999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"Fair",0.01,1,1266061,0.155088855205319,0.014124653264146,0.991209788591524,0.036939170605026,2261,TRUE,"relative_objective_tolerance",82.5543762615964,0.0149616816474557,0.0449020298889734,2.17500000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"Fair",0.03,1,1266061,0.155088855205319,0.0472398187336196,0.960991348455802,0.0554660431085225,989,TRUE,"relative_objective_tolerance",77.9831820087362,0.00943363489348666,0.0434580891694358,0.890999999999991,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"Fair",0.1,1,1266061,0.155088855205319,0.0522328396981888,0.959175558705126,0.0611193254651538,679,TRUE,"relative_objective_tolerance",69.4951887640351,0.005004455957669,0.0441699483758488,0.551999999999992,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"Fair",0.3,1,1266061,0.155088855205319,0.0746935872616281,0.95078781703616,0.083872775095918,1101,TRUE,"relative_objective_tolerance",58.0267846298736,0.00350159826978564,0.0475028294010394,1.00399999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"Cauchy",0.03,1,1266061,0.155088855205319,0.127360777127555,0.904252302317003,0.0807654953075252,6981,TRUE,"relative_objective_tolerance",0.271004501721544,0.000184367608666028,0.0400719666310285,6.494,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"Cauchy",0.1,1,1266061,0.155088855205319,0.0117696474641259,0.992005630879951,0.0328073203003322,708,TRUE,"relative_objective_tolerance",1.13749428258481,0.000251719512096634,0.0436781619924394,0.643000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"Cauchy",0.3,1,1266061,0.155088855205319,0.0120595390781659,0.991972054509776,0.0326025978037055,435,TRUE,"relative_objective_tolerance",5.25061518392774,0.000610946540997027,0.0445835302810418,0.344999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.05,"Cauchy",1,1,1266061,0.155088855205319,0.0318103138763939,0.979936600202454,0.0562290059851136,1025,TRUE,"relative_objective_tolerance",27.8113343493604,0.00117680019066329,0.051573873108981,0.85499999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"sL1",0.001,1,1266061,0.155088855205319,0.0126121158863234,0.993445333030101,0.0376403358736297,3898,TRUE,"relative_objective_tolerance",89.721676091297,0.0474256381520127,0.0439544119180381,4.16000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"sL1",0.003,1,1266061,0.155088855205319,0.0122577558150785,0.99358485726479,0.0371786431465237,1899,TRUE,"relative_objective_tolerance",89.0581475670832,0.0312525337767003,0.0439510542225253,2.042,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"sL1",0.01,1,1266061,0.155088855205319,0.0114638065443977,0.993908056571389,0.0361693887516979,1016,TRUE,"relative_objective_tolerance",87.0841477694317,0.020682676762781,0.04383741944412,1.121,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"sL1",0.03,1,1266061,0.155088855205319,0.0102879451718846,0.99453992824835,0.0342645816634375,574,TRUE,"relative_objective_tolerance",83.118672921824,0.0129414621725917,0.0433158006377596,0.703999999999994,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"sL1",0.1,1,1266061,0.155088855205319,0.0108895910158052,0.994578270944397,0.0357025323368961,389,TRUE,"relative_objective_tolerance",76.5507464932948,0.00688174649648853,0.0436746510460594,0.36699999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"sL1",0.3,1,1266061,0.155088855205319,0.0418682233945146,0.978031378348258,0.066177677136596,367,TRUE,"relative_objective_tolerance",68.8924753825018,0.00308336853273778,0.0460730661938656,0.332999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"Fair",0.001,1,1266061,0.155088855205319,0.0122559713913764,0.993598792652771,0.0371940516573559,2778,TRUE,"relative_objective_tolerance",88.6997957345442,0.0376597048489097,0.0439252860283959,2.81800000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"Fair",0.003,1,1266061,0.155088855205319,0.0117186642512156,0.993828179545658,0.0365288599697549,1474,TRUE,"relative_objective_tolerance",87.0252432342975,0.0242645389423219,0.0438394862677808,1.25700000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"Fair",0.01,1,1266061,0.155088855205319,0.0110933322920698,0.99416030647624,0.0357671947558886,868,TRUE,"relative_objective_tolerance",83.4740154149341,0.015704813635049,0.0436933121480139,0.731999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"Fair",0.03,1,1266061,0.155088855205319,0.0108310002653564,0.99443786822785,0.0355554566235425,582,TRUE,"relative_objective_tolerance",78.16399682121,0.00946914385533592,0.043666502987813,0.495000000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"Fair",0.1,1,1266061,0.155088855205319,0.0136268139824719,0.99349491492637,0.0405196300312829,554,TRUE,"relative_objective_tolerance",69.7185090827326,0.00543447830592924,0.0442230779722229,0.498999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"Fair",0.3,1,1266061,0.155088855205319,0.0562614356100495,0.971324700103413,0.0777062557007113,360,TRUE,"relative_objective_tolerance",58.2755175558562,0.00322905071061904,0.0467325341508397,0.307999999999993,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"Cauchy",0.03,1,1266061,0.155088855205319,0.0132018247262681,0.992284987192336,0.0378063335091788,4976,TRUE,"relative_objective_tolerance",0.264864363837704,0.000213573196244935,0.0427876286573262,5.64200000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"Cauchy",0.1,1,1266061,0.155088855205319,0.00867221920569194,0.994917112686037,0.0307903960110399,545,TRUE,"relative_objective_tolerance",1.17688659907121,0.000336434381546816,0.0426717355738946,0.546999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"Cauchy",0.3,1,1266061,0.155088855205319,0.00833182946274524,0.995292330107283,0.0303151626685888,303,TRUE,"relative_objective_tolerance",5.30379947731268,0.000661816342567833,0.0430960238883643,0.415999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.05,"Cauchy",1,1,1266061,0.155088855205319,0.0215002949307381,0.990575885150467,0.0517400882494536,388,TRUE,"relative_objective_tolerance",27.8895904378672,0.00114878750805051,0.0461366893256325,0.472999999999985,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"sL1",0.001,1,1266061,0.155088855205319,0.00828913288393573,0.995765174991056,0.0325470185734961,2408,TRUE,"relative_objective_tolerance",90.7236795898777,0.0559657230312241,0.0387564800342772,2.38200000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"sL1",0.003,1,1266061,0.155088855205319,0.00825196656837668,0.995802303227017,0.032445179006185,1164,TRUE,"relative_objective_tolerance",90.018527851902,0.0403598879829846,0.0387734870601798,1.431,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"sL1",0.01,1,1266061,0.155088855205319,0.00812502964900308,0.995877485807754,0.0319989529649991,621,TRUE,"relative_objective_tolerance",87.942408448348,0.0316234533002663,0.038639337294117,0.626000000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"sL1",0.03,1,1266061,0.155088855205319,0.00776115494855323,0.996007751699801,0.0311471608703768,384,TRUE,"relative_objective_tolerance",83.8129706040813,0.0213087538732719,0.0386047748468536,0.410000000000011,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"sL1",0.1,1,1266061,0.155088855205319,0.00835472409732441,0.99580801754618,0.0324219154129105,239,TRUE,"relative_objective_tolerance",77.0031052947031,0.0125973448419726,0.0387435299048045,0.221999999999994,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"sL1",0.3,1,1266061,0.155088855205319,0.0160424853249956,0.992800061726163,0.0476792556379557,224,TRUE,"relative_objective_tolerance",69.3632370060834,0.00627808204487267,0.0398691717500598,0.212999999999994,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"Fair",0.001,1,1266061,0.155088855205319,0.0082192150536432,0.99579502784484,0.0323105366236643,1526,TRUE,"relative_objective_tolerance",89.6394779359428,0.0535850327222508,0.0387460943963932,1.43600000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"Fair",0.003,1,1266061,0.155088855205319,0.00814128311233286,0.995826130396918,0.0320418462039523,834,TRUE,"relative_objective_tolerance",87.8831971909645,0.040266735094445,0.038681851435541,0.695999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"Fair",0.01,1,1266061,0.155088855205319,0.00801075493830783,0.995907240664196,0.0317031893057177,517,TRUE,"relative_objective_tolerance",84.1950944599267,0.0278636174591754,0.0386138431454783,0.480999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"Fair",0.03,1,1266061,0.155088855205319,0.00811333376043144,0.995915753175214,0.0319746761885409,361,TRUE,"relative_objective_tolerance",78.7211542676661,0.0181442282897036,0.038671345173653,0.436000000000007,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"Fair",0.1,1,1266061,0.155088855205319,0.00965631362854613,0.99540071534583,0.03548665365059,274,TRUE,"relative_objective_tolerance",70.1338971937924,0.0107771808187624,0.0389968464192665,0.27600000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"Fair",0.3,1,1266061,0.155088855205319,0.0204416785395409,0.990856735228553,0.0543628389506201,281,TRUE,"relative_objective_tolerance",58.8491398569669,0.0039831398453407,0.0404818745841369,0.230000000000004,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"Cauchy",0.03,1,1266061,0.155088855205319,0.00876625891069926,0.995575399566834,0.0331806356141011,1310,TRUE,"relative_objective_tolerance",0.275211223410548,0.000398859275071562,0.038655499876937,1.239,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"Cauchy",0.1,1,1266061,0.155088855205319,0.0068674704654802,0.996092367961237,0.0290300931049337,298,TRUE,"relative_objective_tolerance",1.20549689751601,0.000467142398198699,0.0383862249565527,0.243000000000009,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"Cauchy",0.3,1,1266061,0.155088855205319,0.00690118548188412,0.99615230761254,0.0287305802798859,193,TRUE,"relative_objective_tolerance",5.34303361090358,0.00105080807346084,0.0384338059078077,0.189999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.05,"Cauchy",1,1,1266061,0.155088855205319,0.0135384588950548,0.993923993690887,0.0434028343201146,205,TRUE,"relative_objective_tolerance",28.0106426060242,0.00224296246393002,0.0392446375021865,0.167000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"sL1",0.001,1,1262111,0.150681388410068,0.0173641981419534,0.990401836686895,0.0458143670830795,5887,TRUE,"relative_objective_tolerance",164.36515071538,0.0637235814828907,0.0439359429427653,5.875,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"sL1",0.003,1,1262111,0.150681388410068,0.016975346439703,0.990676849635009,0.0452955249772707,2856,TRUE,"relative_objective_tolerance",163.724936630793,0.0399120220539965,0.0438953054211761,3.03400000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"sL1",0.01,1,1262111,0.150681388410068,0.0163100932771598,0.990879659828541,0.044206929537984,1286,TRUE,"relative_objective_tolerance",161.823298132211,0.0250266553559659,0.0436305412290994,1.20500000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"sL1",0.03,1,1262111,0.150681388410068,0.0163418600433578,0.990467991375677,0.044038459738364,748,TRUE,"relative_objective_tolerance",157.840011829384,0.0165427501181929,0.0429715046188529,0.705999999999989,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"sL1",0.1,1,1262111,0.150681388410068,0.0256800382154535,0.985081309636511,0.0579855992293875,612,TRUE,"relative_objective_tolerance",149.676134595924,0.00780052263917272,0.0431224590282415,0.530999999999977,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"sL1",0.3,1,1262111,0.150681388410068,0.124759539957593,0.925381501561224,0.127139770879466,1896,TRUE,"relative_objective_tolerance",136.428216795327,0.00359218502896784,0.0497374639057632,1.79400000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"Fair",0.001,1,1262111,0.150681388410068,0.0170734791354216,0.990585461123162,0.0454369930580364,4372,TRUE,"relative_objective_tolerance",163.284806412704,0.0537370643094984,0.0439396405674135,4.34900000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"Fair",0.003,1,1262111,0.150681388410068,0.0166615508311289,0.990748971636924,0.0448859064362005,2175,TRUE,"relative_objective_tolerance",161.479363151532,0.0326588496843691,0.0438528614815571,2.10999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"Fair",0.01,1,1262111,0.150681388410068,0.0168684147013115,0.990378138360475,0.0452555637648384,1118,TRUE,"relative_objective_tolerance",157.377252188436,0.0216235467555054,0.0436391886261198,0.988,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"Fair",0.03,1,1262111,0.150681388410068,0.0203394753578139,0.988173784601271,0.050537808194151,964,TRUE,"relative_objective_tolerance",150.364460571883,0.0119804836426059,0.0434250055319429,0.864000000000004,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"Fair",0.1,1,1262111,0.150681388410068,0.0408603641447246,0.977018301963937,0.0771522963849159,808,TRUE,"relative_objective_tolerance",136.692823265456,0.00667679165258806,0.0438950122558932,0.713999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"Fair",0.3,1,1262111,0.150681388410068,0.237756928370553,0.855166519248593,0.170329953803997,658,TRUE,"relative_objective_tolerance",114.883543510653,0.00330178413718134,0.0522122199766544,0.585999999999984,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"Cauchy",0.03,1,1262111,0.150681388410068,0.0672794433200118,0.953762220013379,0.0722572712773177,3182,TRUE,"relative_objective_tolerance",0.354795910139032,0.000297884376295475,0.0431269479487578,3.048,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"Cauchy",0.1,1,1262111,0.150681388410068,0.0127603217737485,0.991919701629876,0.033639116879087,642,TRUE,"relative_objective_tolerance",1.94400511619078,0.000422073631794094,0.0416197835174569,0.646999999999991,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"Cauchy",0.3,1,1262111,0.150681388410068,0.0127983902794314,0.991751576296919,0.0330722632447055,441,TRUE,"relative_objective_tolerance",10.1120384175779,0.000994262418235895,0.0419242076033328,0.364000000000004,0,NA,NA,NA,NA,NA,NA
"tuning","case1",1,0.1,"Cauchy",1,1,1262111,0.150681388410068,0.0589249941833798,0.96980214632456,0.10047937255779,547,TRUE,"relative_objective_tolerance",54.8644434358658,0.00150457507865649,0.0480006434015755,0.469999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"sL1",0.001,1,1262111,0.150681388410068,0.0169306442631008,0.991065671420041,0.0431579315797615,6380,TRUE,"relative_objective_tolerance",165.53685027719,0.0605433118320508,0.0459345708608283,6.77799999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"sL1",0.003,1,1262111,0.150681388410068,0.0162209325007379,0.991381920044279,0.0425811195476141,3250,TRUE,"relative_objective_tolerance",164.859588598331,0.035491085141277,0.0461804941304325,3.429,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"sL1",0.01,1,1262111,0.150681388410068,0.0150075913645811,0.991931585397412,0.0415231848078415,1632,TRUE,"relative_objective_tolerance",162.828651711478,0.0265416570187565,0.0469555836946201,1.67899999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"sL1",0.03,1,1262111,0.150681388410068,0.014560804214188,0.992220945291197,0.0412484329310244,942,TRUE,"relative_objective_tolerance",158.657877610519,0.0226211384215498,0.0473989538616284,0.879999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"sL1",0.1,1,1262111,0.150681388410068,0.0207729052861794,0.989228890302479,0.0517550900888368,661,TRUE,"relative_objective_tolerance",150.389439459713,0.0079462713983438,0.0467685276904294,0.664999999999992,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"sL1",0.3,1,1262111,0.150681388410068,0.0723746574151677,0.963845254067374,0.110332008028963,425,TRUE,"relative_objective_tolerance",136.907444746084,0.00434763371902649,0.0472519034271477,0.486999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"Fair",0.001,1,1262111,0.150681388410068,0.0163729410829796,0.991324816454144,0.0428253703593319,3678,TRUE,"relative_objective_tolerance",164.400474108752,0.0524035962141036,0.0462378774274399,4.029,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"Fair",0.003,1,1262111,0.150681388410068,0.0154824404940144,0.991716781165488,0.0422930744032624,2418,TRUE,"relative_objective_tolerance",162.501957970969,0.0387445199355078,0.0467087884385794,2.45400000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"Fair",0.01,1,1262111,0.150681388410068,0.0151340591166054,0.991923892931921,0.0424899907271615,1456,TRUE,"relative_objective_tolerance",158.238725568299,0.0267001701669838,0.0471826748620135,1.476,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"Fair",0.03,1,1262111,0.150681388410068,0.0167294195640797,0.991250311332816,0.0458925619150091,779,TRUE,"relative_objective_tolerance",151.094140146527,0.0166971568054716,0.0472164299357538,0.802999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"Fair",0.1,1,1262111,0.150681388410068,0.0330420010999108,0.982795836092519,0.0692695872620389,517,TRUE,"relative_objective_tolerance",137.403626286755,0.0082229773729356,0.0469138661528684,0.518000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"Fair",0.3,1,1262111,0.150681388410068,0.125603448266078,0.939790077406938,0.147065113496564,816,TRUE,"relative_objective_tolerance",115.706522003677,0.00326874221501325,0.0486881824263812,0.824000000000012,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"Cauchy",0.03,1,1262111,0.150681388410068,0.0180467185510357,0.990512564535475,0.040861158703311,2278,TRUE,"relative_objective_tolerance",0.35036976309533,0.000287602095386381,0.0467180174144957,2.09399999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"Cauchy",0.1,1,1262111,0.150681388410068,0.0131326282973467,0.992580026088236,0.0344360133735057,570,TRUE,"relative_objective_tolerance",1.97769263642263,0.000487513763432932,0.0467247554051185,0.540999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"Cauchy",0.3,1,1262111,0.150681388410068,0.0124268663183209,0.992999826438651,0.0333092027015887,437,TRUE,"relative_objective_tolerance",10.1652049942978,0.000985293523602467,0.0461944248550009,0.399999999999977,0,NA,NA,NA,NA,NA,NA
"tuning","case2",1,0.1,"Cauchy",1,1,1262111,0.150681388410068,0.0524725100067349,0.974442973265507,0.0942119194673695,371,TRUE,"relative_objective_tolerance",55.0822894697683,0.00160488189044075,0.0476687818559736,0.288000000000011,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"sL1",0.001,1,1262111,0.150681388410068,0.0460582965679094,0.972334549850316,0.0602753166482079,4437,TRUE,"relative_objective_tolerance",168.975984266201,0.0601401792200523,0.048254029533804,5.193,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"sL1",0.003,1,1262111,0.150681388410068,0.0124949120202893,0.993816989821852,0.0393830565428578,2848,TRUE,"relative_objective_tolerance",165.657361597447,0.0420838804147644,0.047639552131956,3.01000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"sL1",0.01,1,1262111,0.150681388410068,0.0336498787444675,0.979770885119449,0.0542555968637053,1922,TRUE,"relative_objective_tolerance",165.515801836876,0.029022641897714,0.0467227532624116,2.28299999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"sL1",0.03,1,1262111,0.150681388410068,0.0325310013137591,0.98046746805136,0.0533529024749629,1351,TRUE,"relative_objective_tolerance",161.162300233766,0.0190152023360325,0.0467797489243736,1.83499999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"sL1",0.1,1,1262111,0.150681388410068,0.0138380787835476,0.993207946249182,0.0430802305692739,447,TRUE,"relative_objective_tolerance",151.000883382708,0.00987268538462484,0.0468937583871991,0.580000000000013,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"sL1",0.3,1,1262111,0.150681388410068,0.0409204389759957,0.979629601134204,0.0812309600972974,705,TRUE,"relative_objective_tolerance",138.175686673078,0.00440910178276821,0.0481326217309416,0.789000000000016,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"Fair",0.001,1,1262111,0.150681388410068,0.0125120417923825,0.993821458300823,0.0393807840208528,3252,TRUE,"relative_objective_tolerance",165.180366261106,0.0505120362754047,0.0476962998690859,3.292,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"Fair",0.003,1,1262111,0.150681388410068,0.0123546088282468,0.99393203704265,0.0392237527100362,2158,TRUE,"relative_objective_tolerance",163.222047861755,0.0364720611295231,0.0476236167827083,2.11099999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"Fair",0.01,1,1262111,0.150681388410068,0.0333791875833611,0.979948447219611,0.0540057861519039,1671,TRUE,"relative_objective_tolerance",160.702901584015,0.0250161830937624,0.0467229368812779,1.62,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"Fair",0.03,1,1262111,0.150681388410068,0.0126309470150097,0.993816182745055,0.0407835632807597,767,TRUE,"relative_objective_tolerance",151.657210109664,0.016273162318442,0.0473957655044153,0.738999999999976,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"Fair",0.1,1,1262111,0.150681388410068,0.0176505869505389,0.991436564825761,0.0511776949566172,742,TRUE,"relative_objective_tolerance",138.158921079151,0.00689367735779533,0.0469007245676649,0.727000000000004,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"Fair",0.3,1,1262111,0.150681388410068,0.0962303767529084,0.95212066571433,0.122994621329365,840,TRUE,"relative_objective_tolerance",117.422411360296,0.00519146876961921,0.0479357683026175,0.87700000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"Cauchy",0.03,1,1262111,0.150681388410068,0.0511061187564619,0.970357046422435,0.0629868881220948,1938,TRUE,"relative_objective_tolerance",0.381771398728681,0.000239326859674205,0.0461744036950855,2.22499999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"Cauchy",0.1,1,1262111,0.150681388410068,0.0113741402185188,0.994202354338345,0.0343301110480863,561,TRUE,"relative_objective_tolerance",2.00097000560987,0.000482600579171475,0.0472958415824352,0.546999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"Cauchy",0.3,1,1262111,0.150681388410068,0.0107218264424013,0.99448413112348,0.0330947912560085,648,TRUE,"relative_objective_tolerance",10.202293745252,0.000802851817316421,0.0464692818072721,0.549000000000007,0,NA,NA,NA,NA,NA,NA
"tuning","case3",1,0.1,"Cauchy",1,1,1262111,0.150681388410068,0.0311019999342501,0.984841330610143,0.0708733251777236,674,TRUE,"relative_objective_tolerance",55.4081648596332,0.00152221356492924,0.0480980091759927,0.545000000000016,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"sL1",0.001,1,1263111,0.15642457538987,0.0160735637719409,0.991325588460935,0.0402154662549906,6904,TRUE,"relative_objective_tolerance",136.680680947375,0.0531637353795311,0.060345442031462,7.935,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"sL1",0.003,1,1263111,0.15642457538987,0.0157149402734382,0.991594127504156,0.0398137869909616,2933,TRUE,"relative_objective_tolerance",136.044886592714,0.0274675968652901,0.0603687181993324,3.05599999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"sL1",0.01,1,1263111,0.15642457538987,0.0148943900088943,0.992198222701628,0.0393696016765072,1751,TRUE,"relative_objective_tolerance",134.167961956103,0.016228361794326,0.0605671592274474,1.68600000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"sL1",0.03,1,1263111,0.15642457538987,0.0151369431851598,0.992057579545035,0.0405825925046411,726,TRUE,"relative_objective_tolerance",130.302382823333,0.0110035742988086,0.0615987789969748,0.630000000000024,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"sL1",0.1,1,1263111,0.15642457538987,0.0221347516842074,0.987823045747946,0.0511059474483724,427,TRUE,"relative_objective_tolerance",122.83162945918,0.0097411563917729,0.0641778637768637,0.372000000000014,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"sL1",0.3,1,1263111,0.15642457538987,0.0691037653429705,0.9632359994074,0.0974499941163184,947,TRUE,"relative_objective_tolerance",110.646941242762,0.0078435824369254,0.0662648966257457,0.826000000000022,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"Fair",0.001,1,1263111,0.15642457538987,0.0158173801485034,0.991522306502124,0.0398693689804296,4777,TRUE,"relative_objective_tolerance",135.641580888879,0.0411079170092232,0.0603385417646296,4.43600000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"Fair",0.003,1,1263111,0.15642457538987,0.015383843276753,0.991828589244121,0.0396200651824718,2442,TRUE,"relative_objective_tolerance",133.908958624515,0.023948176497785,0.0604705519866287,2.304,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"Fair",0.01,1,1263111,0.15642457538987,0.0151907333976442,0.991906799963911,0.0403434991462164,1282,TRUE,"relative_objective_tolerance",130.026210617045,0.0134679697789542,0.0609092382371884,1.11700000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"Fair",0.03,1,1263111,0.15642457538987,0.0180996180716344,0.990181662425766,0.045140775479641,715,TRUE,"relative_objective_tolerance",123.517657574901,0.00863389707969113,0.0636122830304084,0.60299999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"Fair",0.1,1,1263111,0.15642457538987,0.0318248336008583,0.982099247586894,0.0632513319517962,536,TRUE,"relative_objective_tolerance",111.183054741898,0.00870266371240824,0.0641447334883685,0.423000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"Fair",0.3,1,1263111,0.15642457538987,0.0947208027726586,0.951555523948402,0.117554072104338,2526,TRUE,"relative_objective_tolerance",91.9919908199422,0.00667659371361008,0.0642774355607973,2.31899999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"Cauchy",0.03,1,1263111,0.15642457538987,0.0154814244947626,0.991830066626129,0.0373703880462043,3584,TRUE,"relative_objective_tolerance",0.314772790572707,0.000153846103518284,0.0613335829725315,3.72499999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"Cauchy",0.1,1,1263111,0.15642457538987,0.0108259179501085,0.99459619096816,0.0326357319960351,606,TRUE,"relative_objective_tolerance",1.78263311846338,0.000226677999365161,0.0620990436239735,0.600999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"Cauchy",0.3,1,1263111,0.15642457538987,0.0118872516532084,0.994030357410479,0.0344290560682815,329,TRUE,"relative_objective_tolerance",9.24079930116473,0.000778367824412034,0.0621829926462155,0.344000000000023,0,NA,NA,NA,NA,NA,NA
"tuning","case1",2,0.1,"Cauchy",1,1,1263111,0.15642457538987,0.0790249836131184,0.959157658896947,0.10342838984103,674,TRUE,"relative_objective_tolerance",47.3122258400189,0.00352829218111107,0.065953524372842,0.643000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"sL1",0.001,1,1263111,0.15642457538987,0.0138858572100956,0.993194022835261,0.0412214992786997,5319,TRUE,"relative_objective_tolerance",137.565289808028,0.0474831249428004,0.0581149410799604,5.89499999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"sL1",0.003,1,1263111,0.15642457538987,0.0135784160031599,0.993315012184924,0.0405988690639459,1819,TRUE,"relative_objective_tolerance",136.893079618868,0.0341422322354229,0.0578868861682242,1.697,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"sL1",0.01,1,1263111,0.15642457538987,0.0133128497672972,0.993406361371872,0.0398580888440455,921,TRUE,"relative_objective_tolerance",134.924311359509,0.0207103004164032,0.0579142000144762,0.945999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"sL1",0.03,1,1263111,0.15642457538987,0.0131138028790829,0.99349002835801,0.0396390177046895,591,TRUE,"relative_objective_tolerance",130.969103826305,0.0122033446370577,0.0577622757344,0.557000000000016,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"sL1",0.1,1,1263111,0.15642457538987,0.0170365212569838,0.991225782812872,0.0473814754236332,453,TRUE,"relative_objective_tolerance",123.441796714127,0.00668373165618031,0.0623277426987481,0.440000000000026,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"sL1",0.3,1,1263111,0.15642457538987,0.042388308572519,0.978638134994316,0.0854779272696554,495,TRUE,"relative_objective_tolerance",111.462916415972,0.00606058362039919,0.0645722506544743,0.519000000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"Fair",0.001,1,1263111,0.15642457538987,0.0136175739128132,0.993281399433275,0.0406270288602348,2768,TRUE,"relative_objective_tolerance",136.475953680114,0.0406834759524399,0.0579624656502919,2.84299999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"Fair",0.003,1,1263111,0.15642457538987,0.013453500672297,0.993315239637948,0.0401913655821326,1413,TRUE,"relative_objective_tolerance",134.672965673389,0.027721474292337,0.0580475976567751,1.70699999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"Fair",0.01,1,1263111,0.15642457538987,0.01348092231711,0.993268671308833,0.0402354521950648,864,TRUE,"relative_objective_tolerance",130.688240167975,0.0170718702866434,0.0581693688968911,0.820999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"Fair",0.03,1,1263111,0.15642457538987,0.0146714386869989,0.992599734409854,0.0426833751920497,651,TRUE,"relative_objective_tolerance",124.116505308031,0.00946675235240885,0.0595789520933344,0.724999999999994,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"Fair",0.1,1,1263111,0.15642457538987,0.0238907637271678,0.987435237937194,0.0580798277945902,537,TRUE,"relative_objective_tolerance",111.776181937681,0.00634399601133602,0.0629961009573406,0.457999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"Fair",0.3,1,1263111,0.15642457538987,0.0578133004811417,0.9718373745018,0.102079208501058,631,TRUE,"relative_objective_tolerance",92.8186126732127,0.00608086498066518,0.0655135230950736,0.533999999999992,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"Cauchy",0.03,1,1263111,0.15642457538987,0.0122304336973168,0.994097929111334,0.0373430891141249,1721,TRUE,"relative_objective_tolerance",0.324903940757425,0.000226283586796113,0.055748974729341,1.61500000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"Cauchy",0.1,1,1263111,0.15642457538987,0.00940208062271863,0.995314845537356,0.0314859366621602,425,TRUE,"relative_objective_tolerance",1.80691905994678,0.000373509015581073,0.0592117990301688,0.347999999999985,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"Cauchy",0.3,1,1263111,0.15642457538987,0.00932571470095711,0.995527591139699,0.0322195720335196,282,TRUE,"relative_objective_tolerance",9.28381182371543,0.000960088455795975,0.0580327847408489,0.281999999999982,0,NA,NA,NA,NA,NA,NA
"tuning","case2",2,0.1,"Cauchy",1,1,1263111,0.15642457538987,0.0416486058276687,0.979566078816668,0.086946790951471,456,TRUE,"relative_objective_tolerance",47.6067251781457,0.00216455365284082,0.0644164335129907,0.474999999999994,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"sL1",0.001,1,1263111,0.15642457538987,0.0161333724205552,0.990972406114552,0.0426841382233841,5031,TRUE,"relative_objective_tolerance",139.074571533015,0.0620536333055301,0.0550294430329952,5.761,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"sL1",0.003,1,1263111,0.15642457538987,0.0157057726700621,0.991317454660388,0.0424145021624203,2324,TRUE,"relative_objective_tolerance",138.367707163273,0.0425793761298837,0.0548715656474915,2.42899999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"sL1",0.01,1,1263111,0.15642457538987,0.0125145179369204,0.993652463388204,0.0396535012163444,1425,TRUE,"relative_objective_tolerance",136.299583507137,0.0161129368930563,0.0545109593720022,1.67,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"sL1",0.03,1,1263111,0.15642457538987,0.0131453442876001,0.993043139332558,0.0407364743323773,1296,TRUE,"relative_objective_tolerance",132.082062377228,0.00973812683388839,0.0544651124928904,1.36200000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"sL1",0.1,1,1263111,0.15642457538987,0.0163239958230855,0.990890904192087,0.0474834416858019,511,TRUE,"relative_objective_tolerance",124.120157641785,0.00621366398197713,0.0543437753404828,0.600000000000009,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"sL1",0.3,1,1263111,0.15642457538987,0.0381027617199619,0.978839661075431,0.0813441588793382,357,TRUE,"relative_objective_tolerance",112.005067552386,0.00724552873727548,0.0558670920920906,0.424999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"Fair",0.001,1,1263111,0.15642457538987,0.0156658264275806,0.991367206485708,0.0424100735606595,3128,TRUE,"relative_objective_tolerance",137.918743882677,0.0516380062521094,0.0548718168563876,3.28699999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"Fair",0.003,1,1263111,0.15642457538987,0.0153212644366909,0.991617044528084,0.0422647915725807,1803,TRUE,"relative_objective_tolerance",136.01875660053,0.0328969502632138,0.0547706656377886,1.95999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"Fair",0.01,1,1263111,0.15642457538987,0.0144613163764556,0.992205345186636,0.0419273903605398,1391,TRUE,"relative_objective_tolerance",131.825614415917,0.0158701655236634,0.0546314047093881,1.24799999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"Fair",0.03,1,1263111,0.15642457538987,0.0146289038103563,0.992072225547549,0.0434995324490887,848,TRUE,"relative_objective_tolerance",124.963494140933,0.00908525201691526,0.0545121586222856,0.715999999999994,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"Fair",0.1,1,1263111,0.15642457538987,0.0227399655340826,0.987061244054958,0.057246896756287,655,TRUE,"relative_objective_tolerance",112.33990766008,0.00652828511723769,0.0546343446105333,0.537999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"Fair",0.3,1,1263111,0.15642457538987,0.0510866310936098,0.972723680623978,0.0963667710523373,535,TRUE,"relative_objective_tolerance",93.3357712766016,0.00613901458829209,0.0564481466660657,0.510000000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"Cauchy",0.03,1,1263111,0.15642457538987,0.0500653498277788,0.965803207420873,0.0644359277853978,2596,TRUE,"relative_objective_tolerance",0.363947679070376,0.000286658912625624,0.0541536882351523,2.66500000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"Cauchy",0.1,1,1263111,0.15642457538987,0.00931368123296306,0.995051175637815,0.0331539530162311,737,TRUE,"relative_objective_tolerance",1.85185537929671,0.000502744358423055,0.0539375496446753,0.734999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"Cauchy",0.3,1,1263111,0.15642457538987,0.00939819856544855,0.9951147154073,0.0343178892104447,307,TRUE,"relative_objective_tolerance",9.34739167365865,0.00139140718919584,0.0537282370186881,0.267999999999986,0,NA,NA,NA,NA,NA,NA
"tuning","case3",2,0.1,"Cauchy",1,1,1263111,0.15642457538987,0.0371971691588171,0.979712440557786,0.0820781697595652,270,TRUE,"relative_objective_tolerance",47.7928928906284,0.00286922330051739,0.0561770064404682,0.231999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"sL1",0.001,1,1264111,0.165948093473593,0.0359733444320897,0.961409177751378,0.0504578750667645,9001,TRUE,"relative_objective_tolerance",147.148040550973,0.043878376077914,0.0606197570907713,9.65400000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"sL1",0.003,1,1264111,0.165948093473593,0.0345405374598723,0.963568974088521,0.0497224136281017,4485,TRUE,"relative_objective_tolerance",146.498880119676,0.0273425760873645,0.0621491338948545,4.28199999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"sL1",0.01,1,1264111,0.165948093473593,0.0312329788994145,0.968480347384988,0.0490877954622245,6558,TRUE,"relative_objective_tolerance",144.499057188748,0.0149013049430399,0.0643709332793484,6.46899999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"sL1",0.03,1,1264111,0.165948093473593,0.0291744528449324,0.970896637441083,0.0480620912820779,1678,TRUE,"relative_objective_tolerance",140.330256817781,0.00955391243263489,0.0636134229147514,1.62299999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"sL1",0.1,1,1264111,0.165948093473593,0.0442793716003939,0.957673776857903,0.0628728789094878,869,TRUE,"relative_objective_tolerance",131.958635634352,0.00732632820128333,0.062077884107501,0.779999999999973,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"sL1",0.3,1,1264111,0.165948093473593,0.148283282441828,0.87058665834047,0.126377478413559,1702,TRUE,"relative_objective_tolerance",118.450935242277,0.00698535677354757,0.0652889040825743,1.72499999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"Fair",0.001,1,1264111,0.165948093473593,0.0345183210114904,0.963548925553342,0.0496993828910544,6619,TRUE,"relative_objective_tolerance",146.042118407026,0.0378993633702384,0.0627165315072174,6.79000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"Fair",0.003,1,1264111,0.165948093473593,0.0319637807420552,0.967271320729454,0.0496267296743893,7063,TRUE,"relative_objective_tolerance",144.154572391688,0.022798286266845,0.0644788312055463,6.93099999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"Fair",0.01,1,1264111,0.165948093473593,0.0318252219400372,0.967546483249184,0.0499390815142819,2133,TRUE,"relative_objective_tolerance",139.948379098042,0.0132596442240206,0.064039213077934,1.95700000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"Fair",0.03,1,1264111,0.165948093473593,0.0373203592306893,0.963094062120877,0.0560054925393864,1477,TRUE,"relative_objective_tolerance",132.870957476082,0.00910407914934094,0.0630046389482228,1.31099999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"Fair",0.1,1,1264111,0.165948093473593,0.0676479175093184,0.941508100200793,0.0823811092810681,840,TRUE,"relative_objective_tolerance",119.45270076801,0.00602034990487123,0.0613872081820987,0.686000000000035,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"Fair",0.3,1,1264111,0.165948093473593,0.203031892595688,0.852685574709912,0.1596497152676,2009,TRUE,"relative_objective_tolerance",98.6422500220193,0.0105533774224018,0.0684550125496231,1.90800000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"Cauchy",0.03,1,1264111,0.165948093473593,0.0710469762858237,0.915477683297969,0.0594657719002332,3148,TRUE,"relative_objective_tolerance",0.354769890470751,0.000187597763375376,0.0608444243927549,2.80200000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"Cauchy",0.1,1,1264111,0.165948093473593,0.0130180388844633,0.98954502477297,0.0330907081974487,1083,TRUE,"relative_objective_tolerance",1.89630402828465,0.000256705632845176,0.0560932548634311,0.909000000000049,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"Cauchy",0.3,1,1264111,0.165948093473593,0.0119389202222727,0.990766169530744,0.0334620295071325,651,TRUE,"relative_objective_tolerance",9.63441578992448,0.000614394597945133,0.0572560051157639,0.526999999999987,0,NA,NA,NA,NA,NA,NA
"tuning","case1",3,0.1,"Cauchy",1,1,1264111,0.165948093473593,0.140952544570481,0.86198152449443,0.123810847886894,2703,TRUE,"relative_objective_tolerance",49.8139681976104,0.00464640490850459,0.0670209605729268,2.39999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"sL1",0.001,1,1264111,0.165948093473593,0.0238939453954066,0.974534872174283,0.0443374824435944,10000,FALSE,"max_outer_iterations_reached",148.185297822269,0.0881741788637424,0.0610082307291862,11.35,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"sL1",0.003,1,1264111,0.165948093473593,0.0520037000788109,0.932646531567469,0.0542853912015475,10000,FALSE,"max_outer_iterations_reached",148.104454086243,0.288922105525128,0.0600809336637624,10.637,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"sL1",0.01,1,1264111,0.165948093473593,0.0235368017437179,0.974293675474409,0.0428517585080225,8056,TRUE,"relative_objective_tolerance",145.458036510755,0.0147523633713264,0.0606877435380171,9.97500000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"sL1",0.03,1,1264111,0.165948093473593,0.0220985660877727,0.976366753754799,0.0420513507516383,3892,TRUE,"relative_objective_tolerance",141.203339446562,0.0111394664509319,0.0616726043156393,3.946,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"sL1",0.1,1,1264111,0.165948093473593,0.0353342383819493,0.9640056407123,0.0560467914972039,1604,TRUE,"relative_objective_tolerance",132.690072411354,0.0066177775301987,0.0605743335615441,1.60300000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"sL1",0.3,1,1264111,0.165948093473593,0.129431795545058,0.852127799539627,0.111489673329352,557,TRUE,"relative_objective_tolerance",119.716192316903,0.00809644267390024,0.0598780229638604,0.532000000000011,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"Fair",0.001,1,1264111,0.165948093473593,0.06869653393974,0.894831043119847,0.0588226512182311,10000,FALSE,"max_outer_iterations_reached",148.342778414589,0.844227980416105,0.0468029088518828,10.078,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"Fair",0.003,1,1264111,0.165948093473593,0.0263949493458927,0.970340657994316,0.0453859659644857,10000,FALSE,"max_outer_iterations_reached",145.185668884294,0.56747632151955,0.0624567391289615,10.517,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"Fair",0.01,1,1264111,0.165948093473593,0.0246734052745136,0.973080087752413,0.0446946699105405,6490,TRUE,"relative_objective_tolerance",140.847116557869,0.0137772967289161,0.060830621240711,6.49299999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"Fair",0.03,1,1264111,0.165948093473593,0.0768802973340182,0.879688431763248,0.0619881437299268,4209,TRUE,"relative_objective_tolerance",134.558608147886,0.0141236530295313,0.0553861750289978,3.70500000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"Fair",0.1,1,1264111,0.165948093473593,0.054947156138351,0.948826019414932,0.0744047351661505,1493,TRUE,"relative_objective_tolerance",120.161481175933,0.00654049132287512,0.0590484598603395,1.40599999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"Fair",0.3,1,1264111,0.165948093473593,0.154585565356801,0.849119217940587,0.138771257968637,490,TRUE,"relative_objective_tolerance",99.877147006197,0.00974654310642437,0.0587579891519399,0.495000000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"Cauchy",0.03,1,1264111,0.165948093473593,0.0623946911484414,0.918289828510511,0.0575612642450894,3431,TRUE,"relative_objective_tolerance",0.362118973053199,0.000173556819311328,0.0619415423071043,3.09699999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"Cauchy",0.1,1,1264111,0.165948093473593,0.0146372012911662,0.986162352031035,0.0330615422999101,734,TRUE,"relative_objective_tolerance",1.9209901844159,0.000301251154294868,0.0501378837534859,0.61099999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"Cauchy",0.3,1,1264111,0.165948093473593,0.0139354870133076,0.98660878856882,0.0325979960010888,528,TRUE,"relative_objective_tolerance",9.67393551545483,0.000814382865304772,0.053495106931992,0.433999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case2",3,0.1,"Cauchy",1,1,1264111,0.165948093473593,0.112225135635717,0.882224244085971,0.106044938961758,907,TRUE,"relative_objective_tolerance",50.1848088808192,0.00265651736848157,0.0607497454813867,0.730000000000018,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"sL1",0.001,1,1264111,0.165948093473593,0.0161471155023269,0.9863482961146,0.0400326381782576,5607,TRUE,"relative_objective_tolerance",149.564655946793,0.062246771726278,0.0428840694928059,6.18899999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"sL1",0.003,1,1264111,0.165948093473593,0.0259420649437074,0.972961232453251,0.0453904600236959,6477,TRUE,"relative_objective_tolerance",149.538227123358,0.0439816398651846,0.0415690387690994,6.357,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"sL1",0.01,1,1264111,0.165948093473593,0.0146551601637502,0.987890594712337,0.0379591485180133,1692,TRUE,"relative_objective_tolerance",146.671021030764,0.0260616179554811,0.0447635937871553,1.82600000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"sL1",0.03,1,1264111,0.165948093473593,0.0148240884337514,0.987163219509114,0.0377986344023095,906,TRUE,"relative_objective_tolerance",142.189258804735,0.0135566145428471,0.0574698492335054,1.06300000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"sL1",0.1,1,1264111,0.165948093473593,0.0475928791030527,0.941266285875101,0.0599950872736822,929,TRUE,"relative_objective_tolerance",133.891961167262,0.0122302900004913,0.0436507617499486,0.939000000000021,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"sL1",0.3,1,1264111,0.165948093473593,0.125073715363319,0.862607856659408,0.107319823255609,355,TRUE,"relative_objective_tolerance",120.141459388602,0.00655182392435795,0.0659888948646603,0.331000000000017,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"Fair",0.001,1,1264111,0.165948093473593,0.0261589254670441,0.972566066930538,0.0453801919101037,8589,TRUE,"relative_objective_tolerance",149.039015516023,0.0514300027159181,0.0415648047796541,8.958,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"Fair",0.003,1,1264111,0.165948093473593,0.0152235905503305,0.987040388329288,0.0382244985120928,3655,TRUE,"relative_objective_tolerance",146.356196710353,0.0284402146784977,0.043832522097532,3.55799999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"Fair",0.01,1,1264111,0.165948093473593,0.0152123611691306,0.987047859681726,0.0386358785103222,2660,TRUE,"relative_objective_tolerance",141.91169027099,0.0178537512662388,0.0582628751439229,2.63800000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"Fair",0.03,1,1264111,0.165948093473593,0.0445804458327737,0.945088304882668,0.0567226808205422,1333,TRUE,"relative_objective_tolerance",135.056257979736,0.0154977745679166,0.0457791998471678,1.273,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"Fair",0.1,1,1264111,0.165948093473593,0.0665110231834173,0.920515537109637,0.0770370638928511,1361,TRUE,"relative_objective_tolerance",121.176791327385,0.0162010583308933,0.046924030560747,1.35300000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"Fair",0.3,1,1264111,0.165948093473593,0.143176802366538,0.867521078956276,0.130414967540671,405,TRUE,"relative_objective_tolerance",100.313075755979,0.00543534956702679,0.064034249591261,0.433999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"Cauchy",0.03,1,1264111,0.165948093473593,0.0159357958171975,0.987982036073492,0.0402680745467643,4706,TRUE,"relative_objective_tolerance",0.361632295627445,0.000387543001572053,0.0421766712608221,4.45000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"Cauchy",0.1,1,1264111,0.165948093473593,0.01355888090742,0.988147275945067,0.0346179594293358,1007,TRUE,"relative_objective_tolerance",1.95308682941636,0.000292463206926607,0.0457540128300622,0.909999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"Cauchy",0.3,1,1264111,0.165948093473593,0.0137930118217225,0.987170420394467,0.0342279171335716,615,TRUE,"relative_objective_tolerance",9.72036190144382,0.000843579049999196,0.0493425875794671,0.563999999999993,0,NA,NA,NA,NA,NA,NA
"tuning","case3",3,0.1,"Cauchy",1,1,1264111,0.165948093473593,0.122656326437738,0.855836527336505,0.10449068971339,855,TRUE,"relative_objective_tolerance",50.377979151925,0.00224956229809992,0.0664913067682708,0.879999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"sL1",0.001,1,1265111,0.163305861713422,0.0239540510018406,0.98434672922905,0.0475643023045892,6760,TRUE,"relative_objective_tolerance",141.537051104671,0.0438285536678151,0.0523808676426298,6.851,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"sL1",0.003,1,1265111,0.163305861713422,0.0236134752400137,0.984468558805342,0.047240643515064,2704,TRUE,"relative_objective_tolerance",140.895305056162,0.0376723369434043,0.0524234487087775,2.578,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"sL1",0.01,1,1265111,0.163305861713422,0.0226886413338422,0.985205468296497,0.0464329226581693,2118,TRUE,"relative_objective_tolerance",138.83821239439,0.0204194069816103,0.0579649587735898,1.983,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"sL1",0.03,1,1265111,0.163305861713422,0.0222161715047531,0.985788867098821,0.0461713077105207,1729,TRUE,"relative_objective_tolerance",134.672416998999,0.00926405936382686,0.0600517322626751,1.65199999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"sL1",0.1,1,1265111,0.163305861713422,0.0315046063760607,0.981521150080216,0.0567917759289602,1213,TRUE,"relative_objective_tolerance",126.513857376309,0.00576139849371617,0.0610138963274199,1.22800000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"sL1",0.3,1,1265111,0.163305861713422,0.258127647543586,0.89861525095555,0.144267297106103,1685,TRUE,"relative_objective_tolerance",112.425914141252,0.0127046792934629,0.0477716745986193,1.803,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"Fair",0.001,1,1265111,0.163305861713422,0.0237233202502449,0.984425855764691,0.0473524241967101,4594,TRUE,"relative_objective_tolerance",140.447620923563,0.0422021411128625,0.0523092576611832,4.26999999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"Fair",0.003,1,1265111,0.163305861713422,0.0233480969355825,0.984745029385036,0.0471544680262511,5069,TRUE,"relative_objective_tolerance",138.517930742776,0.0254721423032839,0.0572747300910516,4.66800000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"Fair",0.01,1,1265111,0.163305861713422,0.0228843887397935,0.985192898982043,0.0468920294271735,1813,TRUE,"relative_objective_tolerance",134.391377263691,0.0161686351580047,0.059177961597588,1.71600000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"Fair",0.03,1,1265111,0.163305861713422,0.0264097417040042,0.98383864013564,0.0510831791612081,1648,TRUE,"relative_objective_tolerance",127.456066532434,0.00803551520513019,0.0609809517283079,1.476,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"Fair",0.1,1,1265111,0.163305861713422,0.134889397181866,0.928250105840001,0.104059979778926,1300,TRUE,"relative_objective_tolerance",114.136209212667,0.00811441150694706,0.0482148675406935,1.22899999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"Fair",0.3,1,1265111,0.163305861713422,0.307261485607611,0.876134465967046,0.170373389038457,1790,TRUE,"relative_objective_tolerance",92.9970588668351,0.00257011557933032,0.0547660089772933,1.61399999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"Cauchy",0.03,1,1265111,0.163305861713422,0.0322382337545407,0.977508348695499,0.0521323933736127,6165,TRUE,"relative_objective_tolerance",0.33352691656591,0.00022683859666448,0.0546459458443792,5.59899999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"Cauchy",0.1,1,1265111,0.163305861713422,0.0195249422816246,0.985829189457015,0.0407442241061735,813,TRUE,"relative_objective_tolerance",1.85442847998303,0.000361917607944561,0.0568040380503486,0.685000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"Cauchy",0.3,1,1265111,0.163305861713422,0.0184662747350374,0.986775233889155,0.0399184679475262,411,TRUE,"relative_objective_tolerance",9.41432451480839,0.0008028257312205,0.056474108633164,0.317999999999984,0,NA,NA,NA,NA,NA,NA
"tuning","case1",4,0.1,"Cauchy",1,1,1265111,0.163305861713422,0.218490042599754,0.90303866522294,0.138817737208359,1082,TRUE,"relative_objective_tolerance",47.8323189002485,0.00454493277220106,0.0474430027662276,0.908000000000015,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"sL1",0.001,1,1265111,0.163305861713422,0.0174830197704642,0.989474048139843,0.0429469103187541,9057,TRUE,"relative_objective_tolerance",142.986904284889,0.0705498936258021,0.0649101100681343,9.803,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"sL1",0.003,1,1265111,0.163305861713422,0.0171891688900599,0.989619767110972,0.0426426694670959,4126,TRUE,"relative_objective_tolerance",142.299003097723,0.0390301736391822,0.0652844893444117,4.33599999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"sL1",0.01,1,1265111,0.163305861713422,0.0150603414887956,0.991184761968425,0.0413540187934415,3232,TRUE,"relative_objective_tolerance",140.200156262624,0.0193770111107661,0.0657163292591518,3.44,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"sL1",0.03,1,1265111,0.163305861713422,0.0148196619678289,0.991121776202965,0.0416324925695718,1049,TRUE,"relative_objective_tolerance",135.749288465161,0.0120918149454551,0.0632054184082616,1.19800000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"sL1",0.1,1,1265111,0.163305861713422,0.0198726961668849,0.98844941211755,0.0488286391644556,525,TRUE,"relative_objective_tolerance",127.278964922702,0.00762359460384139,0.0604878585595297,0.501000000000005,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"sL1",0.3,1,1265111,0.163305861713422,0.215985603024599,0.91122788980357,0.143551114565378,958,TRUE,"relative_objective_tolerance",113.690426743876,0.0054493172479401,0.0532722518300811,1.029,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"Fair",0.001,1,1265111,0.163305861713422,0.016621389205713,0.989942111366949,0.0421921790639865,5269,TRUE,"relative_objective_tolerance",141.825265417828,0.0591488775401777,0.0652956417842545,5.25700000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"Fair",0.003,1,1265111,0.163305861713422,0.0152215729176196,0.991125474693871,0.0417416976883974,4436,TRUE,"relative_objective_tolerance",139.880330048934,0.028625254004164,0.0648024108352839,4.73000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"Fair",0.01,1,1265111,0.163305861713422,0.0151364926407068,0.991087458385257,0.0421391995178033,1661,TRUE,"relative_objective_tolerance",135.519757990168,0.0158287048794991,0.0634333408771371,1.483,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"Fair",0.03,1,1265111,0.163305861713422,0.0166823151795755,0.990088034872812,0.0445933707002837,958,TRUE,"relative_objective_tolerance",128.348600345014,0.0104688142443699,0.0612749315722682,0.936000000000007,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"Fair",0.1,1,1265111,0.163305861713422,0.0417855430397979,0.977085143449058,0.0680150412716822,1275,TRUE,"relative_objective_tolerance",115.168808011599,0.00679914604749362,0.056200238110867,1.25200000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"Fair",0.3,1,1265111,0.163305861713422,0.304174113638752,0.888885033606242,0.172967348654664,700,TRUE,"relative_objective_tolerance",94.0220179701131,0.010345112253754,0.0573549391721447,0.597000000000008,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"Cauchy",0.03,1,1265111,0.163305861713422,0.02302685721817,0.986345718129096,0.0476249904370025,3624,TRUE,"relative_objective_tolerance",0.349282551132205,0.000327733747825768,0.0567372636237787,3.41300000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"Cauchy",0.1,1,1265111,0.163305861713422,0.0130498564933819,0.991935391858259,0.0380790324365275,676,TRUE,"relative_objective_tolerance",1.89503319500133,0.000277880505665557,0.0575757903924796,0.62700000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"Cauchy",0.3,1,1265111,0.163305861713422,0.0130179465234134,0.991864432331755,0.0377640705944596,293,TRUE,"relative_objective_tolerance",9.47081176529852,0.000700411895257459,0.0590397337503133,0.242999999999995,0,NA,NA,NA,NA,NA,NA
"tuning","case2",4,0.1,"Cauchy",1,1,1265111,0.163305861713422,0.136778222517675,0.934847237057612,0.121183086847294,729,TRUE,"relative_objective_tolerance",48.2773220168155,0.00181116618676556,0.0516722210642697,0.648000000000025,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"sL1",0.001,1,1265111,0.163305861713422,0.0143395970086778,0.991901375049192,0.0456515874342222,2844,TRUE,"relative_objective_tolerance",144.314994027617,0.0637096754009008,0.0544890147068876,3.063,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"sL1",0.003,1,1265111,0.163305861713422,0.0144952769440395,0.991636048771645,0.0454363810950675,1649,TRUE,"relative_objective_tolerance",143.601572171894,0.0388747933964453,0.0544857120020967,1.84,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"sL1",0.01,1,1265111,0.163305861713422,0.0142749205927352,0.991558295802165,0.0449690294104517,1043,TRUE,"relative_objective_tolerance",141.417346779109,0.0242766840450617,0.0546096575322779,1.021,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"sL1",0.03,1,1265111,0.163305861713422,0.0128246235568363,0.992508460669525,0.0442147174826829,801,TRUE,"relative_objective_tolerance",136.75459218119,0.0143575782292759,0.0602756315779502,0.787999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"sL1",0.1,1,1265111,0.163305861713422,0.0163932430970952,0.990648740903922,0.0501654041143427,465,TRUE,"relative_objective_tolerance",127.94597501713,0.00998452578158737,0.0595569302534963,0.439000000000007,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"sL1",0.3,1,1265111,0.163305861713422,0.0905323457987972,0.953280532915867,0.105973932732514,422,TRUE,"relative_objective_tolerance",114.643627895295,0.00479851596945469,0.0509871226558496,0.50200000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"Fair",0.001,1,1265111,0.163305861713422,0.0144701783617722,0.991679381071054,0.0455353340483761,2168,TRUE,"relative_objective_tolerance",143.101555639894,0.0571008447568741,0.0544767886082622,2.11199999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"Fair",0.003,1,1265111,0.163305861713422,0.0144725291139167,0.991531082212546,0.0454014112318368,1368,TRUE,"relative_objective_tolerance",141.087440495227,0.0331227380467465,0.0544818140398398,1.28999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"Fair",0.01,1,1265111,0.163305861713422,0.0133744594093383,0.992270649492135,0.0447349407030029,1279,TRUE,"relative_objective_tolerance",136.551942721431,0.0179301964914506,0.0597510816128548,1.22199999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"Fair",0.03,1,1265111,0.163305861713422,0.0141676196510027,0.991767016222814,0.0466056160794077,731,TRUE,"relative_objective_tolerance",129.152061715847,0.0121589223733027,0.0592391730480017,0.835000000000008,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"Fair",0.1,1,1265111,0.163305861713422,0.0270765945151348,0.985021629743434,0.061418175800902,708,TRUE,"relative_objective_tolerance",115.777038085161,0.00732391355380338,0.0569141428909908,0.816000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"Fair",0.3,1,1265111,0.163305861713422,0.128336408187529,0.940909099810106,0.132562104323042,312,TRUE,"relative_objective_tolerance",95.3597689619806,0.00463196153390302,0.0514586808031646,0.302999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"Cauchy",0.03,1,1265111,0.163305861713422,0.013813291924931,0.991699745789418,0.0443519713071283,1544,TRUE,"relative_objective_tolerance",0.367061329149847,0.000227485355661609,0.0553254950425509,1.52600000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"Cauchy",0.1,1,1265111,0.163305861713422,0.0117698159559751,0.992800548251082,0.0414440027101647,997,TRUE,"relative_objective_tolerance",1.94167145296631,0.000271270801648948,0.0619583446658234,0.838999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"Cauchy",0.3,1,1265111,0.163305861713422,0.0109452709049156,0.993380099674585,0.0411665348052709,398,TRUE,"relative_objective_tolerance",9.54515852276453,0.000668078577680864,0.0608884211311729,0.47999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",4,0.1,"Cauchy",1,1,1265111,0.163305861713422,0.0793735243691235,0.95862594261805,0.101107553482968,372,TRUE,"relative_objective_tolerance",48.5716417634895,0.00166912288817886,0.05173357386699,0.448000000000008,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"sL1",0.001,1,1266111,0.156921551377611,0.0322207448608325,0.978557032187135,0.0603753230142855,10000,FALSE,"max_outer_iterations_reached",166.501716081949,0.172181287648685,0.040873369885025,11.141,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"sL1",0.003,1,1266111,0.156921551377611,0.0331433586322889,0.977689910819594,0.0608853030249134,9735,TRUE,"relative_objective_tolerance",165.839612602742,0.0330871285452116,0.0416373878246874,10.302,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"sL1",0.01,1,1266111,0.156921551377611,0.0303480580737924,0.979358080708689,0.0582217742128342,2994,TRUE,"relative_objective_tolerance",163.900412322093,0.0192895896985569,0.0416691675700729,2.67000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"sL1",0.03,1,1266111,0.156921551377611,0.0302361631784538,0.980173718728981,0.0589065793275822,864,TRUE,"relative_objective_tolerance",159.844216498661,0.011315725640498,0.0421511265681586,0.790999999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"sL1",0.1,1,1266111,0.156921551377611,0.0547549753472497,0.965952463652311,0.0833816157630172,512,TRUE,"relative_objective_tolerance",151.682437548317,0.00726818832387749,0.0423836531210587,0.425999999999988,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"sL1",0.3,1,1266111,0.156921551377611,0.23492250105632,0.867590197394394,0.183136886821764,544,TRUE,"relative_objective_tolerance",136.63883325159,0.00367081614735704,0.0413385543551063,0.488,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"Fair",0.001,1,1266111,0.156921551377611,0.0318898534636141,0.978717941886707,0.0601637449309042,10000,FALSE,"max_outer_iterations_reached",165.399005209777,0.071266416422515,0.0412693043391642,9.26299999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"Fair",0.003,1,1266111,0.156921551377611,0.0317039257345075,0.978633964977767,0.059820080734339,5942,TRUE,"relative_objective_tolerance",163.562978295472,0.023278590313646,0.0416568643699527,5.50999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"Fair",0.01,1,1266111,0.156921551377611,0.0326458856880747,0.978386628446343,0.0615914784920045,1678,TRUE,"relative_objective_tolerance",159.410891709598,0.0140629192684862,0.0418202794618526,1.44599999999997,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"Fair",0.03,1,1266111,0.156921551377611,0.0422730102153746,0.973118413183085,0.0723773342125932,857,TRUE,"relative_objective_tolerance",152.350433530911,0.0102541170907434,0.0420073648584406,0.725000000000023,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"Fair",0.1,1,1266111,0.156921551377611,0.169365653789503,0.890032630121793,0.141462532183364,802,TRUE,"relative_objective_tolerance",138.069784067149,0.00568080373391354,0.0409527580562369,0.652999999999963,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"Fair",0.3,1,1266111,0.156921551377611,0.309674642913683,0.850767920609435,0.233383565936728,553,TRUE,"relative_objective_tolerance",114.427464945927,0.00474552354550971,0.0404391895972375,0.444999999999993,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"Cauchy",0.03,1,1266111,0.156921551377611,0.0798836191984994,0.941570173337786,0.0754415556081453,2930,TRUE,"relative_objective_tolerance",0.351326214016122,0.000229176112217107,0.0446033590379982,2.75099999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"Cauchy",0.1,1,1266111,0.156921551377611,0.0124816694632043,0.991582986985398,0.033914882512139,748,TRUE,"relative_objective_tolerance",1.90276212930555,0.000439287456638238,0.0434516867958958,0.685000000000002,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"Cauchy",0.3,1,1266111,0.156921551377611,0.014348892550165,0.990247199447845,0.0364191149173481,442,TRUE,"relative_objective_tolerance",10.1400607496962,0.000784889238114825,0.0439810420886941,0.363,0,NA,NA,NA,NA,NA,NA
"tuning","case1",5,0.1,"Cauchy",1,1,1266111,0.156921551377611,0.180233274322444,0.888706648761252,0.150604007850266,481,TRUE,"relative_objective_tolerance",55.5990561859492,0.00145793127911489,0.0415895085749671,0.399000000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"sL1",0.001,1,1266111,0.156921551377611,0.0244933630323065,0.986180551717243,0.0538004358373157,10000,FALSE,"max_outer_iterations_reached",167.605292134649,0.0806497319268775,0.0422683689495569,10.71,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"sL1",0.003,1,1266111,0.156921551377611,0.160037210160253,0.872870208859597,0.0920263195857211,3427,TRUE,"relative_objective_tolerance",172.368307425762,0.0493335716186692,0.0407124299784104,3.40100000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"sL1",0.01,1,1266111,0.156921551377611,0.154086757141643,0.863851979025049,0.0922456682515874,2034,TRUE,"relative_objective_tolerance",170.43429101017,0.0219088797331874,0.038951978025969,2.11799999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"sL1",0.03,1,1266111,0.156921551377611,0.0238195809633148,0.986770951580679,0.0556800783199607,1370,TRUE,"relative_objective_tolerance",160.773531466867,0.0145527819473005,0.0423723350889807,1.30199999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"sL1",0.1,1,1266111,0.156921551377611,0.0361859024890676,0.981528665097405,0.0730415039562759,1073,TRUE,"relative_objective_tolerance",152.595836941837,0.00666237085806079,0.0429755607009916,1.012,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"sL1",0.3,1,1266111,0.156921551377611,0.14467446009826,0.937333482652526,0.159382837136021,777,TRUE,"relative_objective_tolerance",138.334920216097,0.00476983752454522,0.0437155425493207,0.726999999999975,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"Fair",0.001,1,1266111,0.156921551377611,0.159390991503074,0.873237712980553,0.0918994705518095,7175,TRUE,"relative_objective_tolerance",171.845369485068,0.0626263760676917,0.0405689565773978,7.197,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"Fair",0.003,1,1266111,0.156921551377611,0.0243243095790034,0.986412220668816,0.0544639955966316,5880,TRUE,"relative_objective_tolerance",164.605354057039,0.0281581207809585,0.0420133697523232,5.48500000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"Fair",0.01,1,1266111,0.156921551377611,0.0256157544841829,0.985834194941967,0.0574670521482761,2172,TRUE,"relative_objective_tolerance",160.373830430523,0.0193582330443695,0.0418736568247452,2.04700000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"Fair",0.03,1,1266111,0.156921551377611,0.0311466641758776,0.983446496843662,0.0659163310298541,1167,TRUE,"relative_objective_tolerance",153.242567643536,0.0109434911596554,0.042146440337256,1.07599999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"Fair",0.1,1,1266111,0.156921551377611,0.0863562883886194,0.959160053311256,0.118329087177873,786,TRUE,"relative_objective_tolerance",139.121567170886,0.00648076075673386,0.0428488487344233,0.694999999999993,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"Fair",0.3,1,1266111,0.156921551377611,0.232169045283159,0.911872638049344,0.212350571588059,508,TRUE,"relative_objective_tolerance",116.269409385461,0.00748242834291786,0.0437255972915438,0.459000000000003,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"Cauchy",0.03,1,1266111,0.156921551377611,0.144797880564937,0.867344655380662,0.0842788415398727,2618,TRUE,"relative_objective_tolerance",0.395815788511194,0.000322873962473704,0.0419865938185312,2.45500000000004,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"Cauchy",0.1,1,1266111,0.156921551377611,0.00975094955325528,0.994337980794298,0.0328130579623697,1009,TRUE,"relative_objective_tolerance",1.93610669772839,0.000485635681014481,0.0432029193295399,0.861999999999966,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"Cauchy",0.3,1,1266111,0.156921551377611,0.0106212736992349,0.993841826654165,0.0347923472126054,307,TRUE,"relative_objective_tolerance",10.192530396314,0.000798566914638519,0.043536513706902,0.233000000000004,0,NA,NA,NA,NA,NA,NA
"tuning","case2",5,0.1,"Cauchy",1,1,1266111,0.156921551377611,0.101016836314634,0.954057971299046,0.129488107554442,687,TRUE,"relative_objective_tolerance",56.0196465891838,0.00130025077063339,0.0424089653944748,0.555000000000007,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"sL1",0.001,1,1266111,0.156921551377611,0.155523613267603,0.894277152668158,0.104232450712488,1996,TRUE,"relative_objective_tolerance",177.750317921329,0.0930148280851315,0.0393767220829526,2.054,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"sL1",0.003,1,1266111,0.156921551377611,0.162608645988148,0.884729213298445,0.105404127720331,1659,TRUE,"relative_objective_tolerance",177.127501795562,0.0519875706422205,0.039573775809656,1.66199999999998,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"sL1",0.01,1,1266111,0.156921551377611,0.153187430764284,0.894828603880685,0.102876702080311,1156,TRUE,"relative_objective_tolerance",174.840348401562,0.037105840240792,0.0392755296511269,1.16900000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"sL1",0.03,1,1266111,0.156921551377611,0.189122575782454,0.864987195708774,0.112912775125142,729,TRUE,"relative_objective_tolerance",169.789765653783,0.0165910766425991,0.0401045645249434,0.813000000000017,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"sL1",0.1,1,1266111,0.156921551377611,0.0236996200560896,0.990149307861388,0.0599122666734909,1133,TRUE,"relative_objective_tolerance",153.861087349024,0.00660001528144548,0.0392429004197087,1.09200000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"sL1",0.3,1,1266111,0.156921551377611,0.10148422228507,0.96903190556553,0.144335194388902,497,TRUE,"relative_objective_tolerance",139.950560368371,0.00837829719166437,0.0391750284650985,0.435999999999979,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"Fair",0.001,1,1266111,0.156921551377611,0.154814571858214,0.894282626013976,0.10394132901262,4735,TRUE,"relative_objective_tolerance",176.481597945438,0.0752174580590145,0.0394270561499529,4.625,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"Fair",0.003,1,1266111,0.156921551377611,0.153244499826698,0.894919913869437,0.103253869822726,1363,TRUE,"relative_objective_tolerance",174.357111625877,0.0482111826985374,0.0392709222272769,1.16999999999999,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"Fair",0.01,1,1266111,0.156921551377611,0.148976055940019,0.896605581610054,0.101320459532988,902,TRUE,"relative_objective_tolerance",169.481313252525,0.0279869610298693,0.0392176765335077,0.770999999999987,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"Fair",0.03,1,1266111,0.156921551377611,0.194883710963566,0.859832005237088,0.113798484474588,682,TRUE,"relative_objective_tolerance",160.677466325138,0.0134971256828195,0.0403419000109234,0.670999999999992,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"Fair",0.1,1,1266111,0.156921551377611,0.0650520014237287,0.977494577020509,0.106993496280024,554,TRUE,"relative_objective_tolerance",140.488211075865,0.00797852045166948,0.0389965567969421,0.562999999999988,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"Fair",0.3,1,1266111,0.156921551377611,0.219965112193608,0.924865431600613,0.206779051150993,428,TRUE,"relative_objective_tolerance",118.239788291529,0.00647593208021409,0.0391897145998144,0.543999999999983,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"Cauchy",0.03,1,1266111,0.156921551377611,0.123067889250631,0.924919582901547,0.0993092335163772,1859,TRUE,"relative_objective_tolerance",0.403768463448586,0.000410725376201645,0.038092805106023,1.95400000000001,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"Cauchy",0.1,1,1266111,0.156921551377611,0.00787457883768727,0.995670845179783,0.0305716344739726,504,TRUE,"relative_objective_tolerance",1.9646156649327,0.000584215135423385,0.038209426677393,0.603000000000009,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"Cauchy",0.3,1,1266111,0.156921551377611,0.00864183493402204,0.995400992302872,0.0321402967451199,247,TRUE,"relative_objective_tolerance",10.2388150937781,0.00139038155915215,0.0383683840824579,0.278999999999996,0,NA,NA,NA,NA,NA,NA
"tuning","case3",5,0.1,"Cauchy",1,1,1266111,0.156921551377611,0.0709994515765963,0.976390080251201,0.113586075574067,387,TRUE,"relative_objective_tolerance",56.4292844601453,0.00296399177078296,0.0397158453729182,0.37700000000001,0,NA,NA,NA,NA,NA,NA


==> anc/results/summary/application_jobs.csv <==
"study","scenario","replicate","level"
"car","case1",1,0
"car","case2",1,0
"car","case3",1,0
"car","case1",2,0
"car","case2",2,0
"car","case3",2,0
"car","case1",3,0
"car","case2",3,0
"car","case3",3,0
"car","case1",4,0
"car","case2",4,0
"car","case3",4,0
"car","case1",5,0
"car","case2",5,0
"car","case3",5,0
"car","case1",6,0
"car","case2",6,0
"car","case3",6,0
"car","case1",7,0
"car","case2",7,0
"car","case3",7,0
"car","case1",8,0
"car","case2",8,0
"car","case3",8,0
"car","case1",9,0
"car","case2",9,0
"car","case3",9,0
"car","case1",10,0
"car","case2",10,0
"car","case3",10,0
"car","case1",1,0.02
"car","case2",1,0.02
"car","case3",1,0.02
"car","case1",2,0.02
"car","case2",2,0.02
"car","case3",2,0.02
"car","case1",3,0.02
"car","case2",3,0.02
"car","case3",3,0.02
"car","case1",4,0.02
"car","case2",4,0.02
"car","case3",4,0.02
"car","case1",5,0.02
"car","case2",5,0.02
"car","case3",5,0.02
"car","case1",6,0.02
"car","case2",6,0.02
"car","case3",6,0.02
"car","case1",7,0.02
"car","case2",7,0.02
"car","case3",7,0.02
"car","case1",8,0.02
"car","case2",8,0.02
"car","case3",8,0.02
"car","case1",9,0.02
"car","case2",9,0.02
"car","case3",9,0.02
"car","case1",10,0.02
"car","case2",10,0.02
"car","case3",10,0.02
"car","case1",1,0.05
"car","case2",1,0.05
"car","case3",1,0.05
"car","case1",2,0.05
"car","case2",2,0.05
"car","case3",2,0.05
"car","case1",3,0.05
"car","case2",3,0.05
"car","case3",3,0.05
"car","case1",4,0.05
"car","case2",4,0.05
"car","case3",4,0.05
"car","case1",5,0.05
"car","case2",5,0.05
"car","case3",5,0.05
"car","case1",6,0.05
"car","case2",6,0.05
"car","case3",6,0.05
"car","case1",7,0.05
"car","case2",7,0.05
"car","case3",7,0.05
"car","case1",8,0.05
"car","case2",8,0.05
"car","case3",8,0.05
"car","case1",9,0.05
"car","case2",9,0.05
"car","case3",9,0.05
"car","case1",10,0.05
"car","case2",10,0.05
"car","case3",10,0.05
"car","case1",1,0.1
"car","case2",1,0.1
"car","case3",1,0.1
"car","case1",2,0.1
"car","case2",2,0.1
"car","case3",2,0.1
"car","case1",3,0.1
"car","case2",3,0.1
"car","case3",3,0.1
"car","case1",4,0.1
"car","case2",4,0.1
"car","case3",4,0.1
"car","case1",5,0.1
"car","case2",5,0.1
"car","case3",5,0.1
"car","case1",6,0.1
"car","case2",6,0.1
"car","case3",6,0.1
"car","case1",7,0.1
"car","case2",7,0.1
"car","case3",7,0.1
"car","case1",8,0.1
"car","case2",8,0.1
"car","case3",8,0.1
"car","case1",9,0.1
"car","case2",9,0.1
"car","case3",9,0.1
"car","case1",10,0.1
"car","case2",10,0.1
"car","case3",10,0.1
"car","case1",1,0.15
"car","case2",1,0.15
"car","case3",1,0.15
"car","case1",2,0.15
"car","case2",2,0.15
"car","case3",2,0.15
"car","case1",3,0.15
"car","case2",3,0.15
"car","case3",3,0.15
"car","case1",4,0.15
"car","case2",4,0.15
"car","case3",4,0.15
"car","case1",5,0.15
"car","case2",5,0.15
"car","case3",5,0.15
"car","case1",6,0.15
"car","case2",6,0.15
"car","case3",6,0.15
"car","case1",7,0.15
"car","case2",7,0.15
"car","case3",7,0.15
"car","case1",8,0.15
"car","case2",8,0.15
"car","case3",8,0.15
"car","case1",9,0.15
"car","case2",9,0.15
"car","case3",9,0.15
"car","case1",10,0.15
"car","case2",10,0.15
"car","case3",10,0.15
"car","case1",1,0.2
"car","case2",1,0.2
"car","case3",1,0.2
"car","case1",2,0.2
"car","case2",2,0.2
"car","case3",2,0.2
"car","case1",3,0.2
"car","case2",3,0.2
"car","case3",3,0.2
"car","case1",4,0.2
"car","case2",4,0.2
"car","case3",4,0.2
"car","case1",5,0.2
"car","case2",5,0.2
"car","case3",5,0.2
"car","case1",6,0.2
"car","case2",6,0.2
"car","case3",6,0.2
"car","case1",7,0.2
"car","case2",7,0.2
"car","case3",7,0.2
"car","case1",8,0.2
"car","case2",8,0.2
"car","case3",8,0.2
"car","case1",9,0.2
"car","case2",9,0.2
"car","case3",9,0.2
"car","case1",10,0.2
"car","case2",10,0.2
"car","case3",10,0.2
"unconditional","none",1,0
"unconditional","none",2,0
"unconditional","none",3,0
"unconditional","none",4,0
"unconditional","none",5,0
"unconditional","none",6,0
"unconditional","none",7,0
"unconditional","none",8,0
"unconditional","none",9,0
"unconditional","none",10,0
"unconditional","none",1,0.05
"unconditional","none",2,0.05
"unconditional","none",3,0.05
"unconditional","none",4,0.05
"unconditional","none",5,0.05
"unconditional","none",6,0.05
"unconditional","none",7,0.05
"unconditional","none",8,0.05
"unconditional","none",9,0.05
"unconditional","none",10,0.05
"unconditional","none",1,0.1
"unconditional","none",2,0.1
"unconditional","none",3,0.1
"unconditional","none",4,0.1
"unconditional","none",5,0.1
"unconditional","none",6,0.1
"unconditional","none",7,0.1
"unconditional","none",8,0.1
"unconditional","none",9,0.1
"unconditional","none",10,0.1
"rectangle","width-height",1,0.05
"rectangle","size-shape",1,0.05
"rectangle","width-height",2,0.05
"rectangle","size-shape",2,0.05
"rectangle","width-height",3,0.05
"rectangle","size-shape",3,0.05
"rectangle","width-height",4,0.05
"rectangle","size-shape",4,0.05
"rectangle","width-height",5,0.05
"rectangle","size-shape",5,0.05
"rectangle","width-height",6,0.05
"rectangle","size-shape",6,0.05
"rectangle","width-height",7,0.05
"rectangle","size-shape",7,0.05
"rectangle","width-height",8,0.05
"rectangle","size-shape",8,0.05
"rectangle","width-height",9,0.05
"rectangle","size-shape",9,0.05
"rectangle","width-height",10,0.05
"rectangle","size-shape",10,0.05
"rectangle","width-height",11,0.05
"rectangle","size-shape",11,0.05
"rectangle","width-height",12,0.05
"rectangle","size-shape",12,0.05
"rectangle","width-height",13,0.05
"rectangle","size-shape",13,0.05
"rectangle","width-height",14,0.05
"rectangle","size-shape",14,0.05
"rectangle","width-height",15,0.05
"rectangle","size-shape",15,0.05
"rectangle","width-height",16,0.05
"rectangle","size-shape",16,0.05
"rectangle","width-height",17,0.05
"rectangle","size-shape",17,0.05
"rectangle","width-height",18,0.05
"rectangle","size-shape",18,0.05
"rectangle","width-height",19,0.05
"rectangle","size-shape",19,0.05
"rectangle","width-height",20,0.05
"rectangle","size-shape",20,0.05
"rectangle","width-height",21,0.05
"rectangle","size-shape",21,0.05
"rectangle","width-height",22,0.05
"rectangle","size-shape",22,0.05
"rectangle","width-height",23,0.05
"rectangle","size-shape",23,0.05
"rectangle","width-height",24,0.05
"rectangle","size-shape",24,0.05
"rectangle","width-height",25,0.05
"rectangle","size-shape",25,0.05
"rectangle","width-height",26,0.05
"rectangle","size-shape",26,0.05
"rectangle","width-height",27,0.05
"rectangle","size-shape",27,0.05
"rectangle","width-height",28,0.05
"rectangle","size-shape",28,0.05
"rectangle","width-height",29,0.05
"rectangle","size-shape",29,0.05
"rectangle","width-height",30,0.05
"rectangle","size-shape",30,0.05
"rectangle","width-height",31,0.05
"rectangle","size-shape",31,0.05
"rectangle","width-height",32,0.05
"rectangle","size-shape",32,0.05
"rectangle","width-height",33,0.05
"rectangle","size-shape",33,0.05
"rectangle","width-height",34,0.05
"rectangle","size-shape",34,0.05
"rectangle","width-height",35,0.05
"rectangle","size-shape",35,0.05
"rectangle","width-height",36,0.05
"rectangle","size-shape",36,0.05
"rectangle","width-height",37,0.05
"rectangle","size-shape",37,0.05
"rectangle","width-height",38,0.05
"rectangle","size-shape",38,0.05
"rectangle","width-height",39,0.05
"rectangle","size-shape",39,0.05
"rectangle","width-height",40,0.05
"rectangle","size-shape",40,0.05
"rectangle","width-height",41,0.05
"rectangle","size-shape",41,0.05
"rectangle","width-height",42,0.05
"rectangle","size-shape",42,0.05
"rectangle","width-height",43,0.05
"rectangle","size-shape",43,0.05
"rectangle","width-height",44,0.05
"rectangle","size-shape",44,0.05
"rectangle","width-height",45,0.05
"rectangle","size-shape",45,0.05
"rectangle","width-height",46,0.05
"rectangle","size-shape",46,0.05
"rectangle","width-height",47,0.05
"rectangle","size-shape",47,0.05
"rectangle","width-height",48,0.05
"rectangle","size-shape",48,0.05
"rectangle","width-height",49,0.05
"rectangle","size-shape",49,0.05
"rectangle","width-height",50,0.05
"rectangle","size-shape",50,0.05
"rectangle","width-height",51,0.05
"rectangle","size-shape",51,0.05
"rectangle","width-height",52,0.05
"rectangle","size-shape",52,0.05
"rectangle","width-height",53,0.05
"rectangle","size-shape",53,0.05
"rectangle","width-height",54,0.05
"rectangle","size-shape",54,0.05
"rectangle","width-height",55,0.05
"rectangle","size-shape",55,0.05
"rectangle","width-height",56,0.05
"rectangle","size-shape",56,0.05
"rectangle","width-height",57,0.05
"rectangle","size-shape",57,0.05
"rectangle","width-height",58,0.05
"rectangle","size-shape",58,0.05
"rectangle","width-height",59,0.05
"rectangle","size-shape",59,0.05
"rectangle","width-height",60,0.05
"rectangle","size-shape",60,0.05
"rectangle","width-height",61,0.05
"rectangle","size-shape",61,0.05
"rectangle","width-height",62,0.05
"rectangle","size-shape",62,0.05
"rectangle","width-height",63,0.05
"rectangle","size-shape",63,0.05
"rectangle","width-height",64,0.05
"rectangle","size-shape",64,0.05
"rectangle","width-height",65,0.05
"rectangle","size-shape",65,0.05
"rectangle","width-height",66,0.05
"rectangle","size-shape",66,0.05
"rectangle","width-height",67,0.05
"rectangle","size-shape",67,0.05
"rectangle","width-height",68,0.05
"rectangle","size-shape",68,0.05
"rectangle","width-height",69,0.05
"rectangle","size-shape",69,0.05
"rectangle","width-height",70,0.05
"rectangle","size-shape",70,0.05
"rectangle","width-height",71,0.05
"rectangle","size-shape",71,0.05
"rectangle","width-height",72,0.05
"rectangle","size-shape",72,0.05
"rectangle","width-height",73,0.05
"rectangle","size-shape",73,0.05
"rectangle","width-height",74,0.05
"rectangle","size-shape",74,0.05
"rectangle","width-height",75,0.05
"rectangle","size-shape",75,0.05
"rectangle","width-height",76,0.05
"rectangle","size-shape",76,0.05
"rectangle","width-height",77,0.05
"rectangle","size-shape",77,0.05
"rectangle","width-height",78,0.05
"rectangle","size-shape",78,0.05
"rectangle","width-height",79,0.05
"rectangle","size-shape",79,0.05
"rectangle","width-height",80,0.05
"rectangle","size-shape",80,0.05
"rectangle","width-height",81,0.05
"rectangle","size-shape",81,0.05
"rectangle","width-height",82,0.05
"rectangle","size-shape",82,0.05
"rectangle","width-height",83,0.05
"rectangle","size-shape",83,0.05
"rectangle","width-height",84,0.05
"rectangle","size-shape",84,0.05
"rectangle","width-height",85,0.05
"rectangle","size-shape",85,0.05
"rectangle","width-height",86,0.05
"rectangle","size-shape",86,0.05
"rectangle","width-height",87,0.05
"rectangle","size-shape",87,0.05
"rectangle","width-height",88,0.05
"rectangle","size-shape",88,0.05
"rectangle","width-height",89,0.05
"rectangle","size-shape",89,0.05
"rectangle","width-height",90,0.05
"rectangle","size-shape",90,0.05
"rectangle","width-height",91,0.05
"rectangle","size-shape",91,0.05
"rectangle","width-height",92,0.05
"rectangle","size-shape",92,0.05
"rectangle","width-height",93,0.05
"rectangle","size-shape",93,0.05
"rectangle","width-height",94,0.05
"rectangle","size-shape",94,0.05
"rectangle","width-height",95,0.05
"rectangle","size-shape",95,0.05
"rectangle","width-height",96,0.05
"rectangle","size-shape",96,0.05
"rectangle","width-height",97,0.05
"rectangle","size-shape",97,0.05
"rectangle","width-height",98,0.05
"rectangle","size-shape",98,0.05
"rectangle","width-height",99,0.05
"rectangle","size-shape",99,0.05
"rectangle","width-height",100,0.05
"rectangle","size-shape",100,0.05
"face","PU",1,0
"face","AR",1,0
"face","TS",1,0
"face","PU+AR",1,0
"face","PU+TS",1,0
"face","AR+TS",1,0
"face","PU",2,0
"face","AR",2,0
"face","TS",2,0
"face","PU+AR",2,0
"face","PU+TS",2,0
"face","AR+TS",2,0
"face","PU",3,0
"face","AR",3,0
"face","TS",3,0
"face","PU+AR",3,0
"face","PU+TS",3,0
"face","AR+TS",3,0
"face","PU",4,0
"face","AR",4,0
"face","TS",4,0
"face","PU+AR",4,0
"face","PU+TS",4,0
"face","AR+TS",4,0
"face","PU",5,0
"face","AR",5,0
"face","TS",5,0
"face","PU+AR",5,0
"face","PU+TS",5,0
"face","AR+TS",5,0
"face","PU",6,0
"face","AR",6,0
"face","TS",6,0
"face","PU+AR",6,0
"face","PU+TS",6,0
"face","AR+TS",6,0
"face","PU",7,0
"face","AR",7,0
"face","TS",7,0
"face","PU+AR",7,0
"face","PU+TS",7,0
"face","AR+TS",7,0
"face","PU",8,0
"face","AR",8,0
"face","TS",8,0
"face","PU+AR",8,0
"face","PU+TS",8,0
"face","AR+TS",8,0
"face","PU",9,0
"face","AR",9,0
"face","TS",9,0
"face","PU+AR",9,0
"face","PU+TS",9,0
"face","AR+TS",9,0
"face","PU",10,0
"face","AR",10,0
"face","TS",10,0
"face","PU+AR",10,0
"face","PU+TS",10,0
"face","AR+TS",10,0
"face","PU",1,0.05
"face","AR",1,0.05
"face","TS",1,0.05
"face","PU+AR",1,0.05
"face","PU+TS",1,0.05
"face","AR+TS",1,0.05
"face","PU",2,0.05
"face","AR",2,0.05
"face","TS",2,0.05
"face","PU+AR",2,0.05
"face","PU+TS",2,0.05
"face","AR+TS",2,0.05
"face","PU",3,0.05
"face","AR",3,0.05
"face","TS",3,0.05
"face","PU+AR",3,0.05
"face","PU+TS",3,0.05
"face","AR+TS",3,0.05
"face","PU",4,0.05
"face","AR",4,0.05
"face","TS",4,0.05
"face","PU+AR",4,0.05
"face","PU+TS",4,0.05
"face","AR+TS",4,0.05
"face","PU",5,0.05
"face","AR",5,0.05
"face","TS",5,0.05
"face","PU+AR",5,0.05
"face","PU+TS",5,0.05
"face","AR+TS",5,0.05
"face","PU",6,0.05
"face","AR",6,0.05
"face","TS",6,0.05
"face","PU+AR",6,0.05
"face","PU+TS",6,0.05
"face","AR+TS",6,0.05
"face","PU",7,0.05
"face","AR",7,0.05
"face","TS",7,0.05
"face","PU+AR",7,0.05
"face","PU+TS",7,0.05
"face","AR+TS",7,0.05
"face","PU",8,0.05
"face","AR",8,0.05
"face","TS",8,0.05
"face","PU+AR",8,0.05
"face","PU+TS",8,0.05
"face","AR+TS",8,0.05
"face","PU",9,0.05
"face","AR",9,0.05
"face","TS",9,0.05
"face","PU+AR",9,0.05
"face","PU+TS",9,0.05
"face","AR+TS",9,0.05
"face","PU",10,0.05
"face","AR",10,0.05
"face","TS",10,0.05
"face","PU+AR",10,0.05
"face","PU+TS",10,0.05
"face","AR+TS",10,0.05
"face","PU",1,0.1
"face","AR",1,0.1
"face","TS",1,0.1
"face","PU+AR",1,0.1
"face","PU+TS",1,0.1
"face","AR+TS",1,0.1
"face","PU",2,0.1
"face","AR",2,0.1
"face","TS",2,0.1
"face","PU+AR",2,0.1
"face","PU+TS",2,0.1
"face","AR+TS",2,0.1
"face","PU",3,0.1
"face","AR",3,0.1
"face","TS",3,0.1
"face","PU+AR",3,0.1
"face","PU+TS",3,0.1
"face","AR+TS",3,0.1
"face","PU",4,0.1
"face","AR",4,0.1
"face","TS",4,0.1
"face","PU+AR",4,0.1
"face","PU+TS",4,0.1
"face","AR+TS",4,0.1
"face","PU",5,0.1
"face","AR",5,0.1
"face","TS",5,0.1
"face","PU+AR",5,0.1
"face","PU+TS",5,0.1
"face","AR+TS",5,0.1
"face","PU",6,0.1
"face","AR",6,0.1
"face","TS",6,0.1
"face","PU+AR",6,0.1
"face","PU+TS",6,0.1
"face","AR+TS",6,0.1
"face","PU",7,0.1
"face","AR",7,0.1
"face","TS",7,0.1
"face","PU+AR",7,0.1
"face","PU+TS",7,0.1
"face","AR+TS",7,0.1
"face","PU",8,0.1
"face","AR",8,0.1
"face","TS",8,0.1
"face","PU+AR",8,0.1
"face","PU+TS",8,0.1
"face","AR+TS",8,0.1
"face","PU",9,0.1
"face","AR",9,0.1
"face","TS",9,0.1
"face","PU+AR",9,0.1
"face","PU+TS",9,0.1
"face","AR+TS",9,0.1
"face","PU",10,0.1
"face","AR",10,0.1
"face","TS",10,0.1
"face","PU+AR",10,0.1
"face","PU+TS",10,0.1
"face","AR+TS",10,0.1
"kinship","Gender",1,0.02
"kinship","Gender+Degree",1,0.02
"kinship","Gender",2,0.02
"kinship","Gender+Degree",2,0.02
"kinship","Gender",3,0.02
"kinship","Gender+Degree",3,0.02
"kinship","Gender",4,0.02
"kinship","Gender+Degree",4,0.02
"kinship","Gender",5,0.02
"kinship","Gender+Degree",5,0.02
"kinship","Gender",6,0.02
"kinship","Gender+Degree",6,0.02
"kinship","Gender",7,0.02
"kinship","Gender+Degree",7,0.02
"kinship","Gender",8,0.02
"kinship","Gender+Degree",8,0.02
"kinship","Gender",9,0.02
"kinship","Gender+Degree",9,0.02
"kinship","Gender",10,0.02
"kinship","Gender+Degree",10,0.02


==> anc/results/summary/application_means.csv <==
"study","scenario","contamination","method","inner","ss","cc","distance.nrmse","iterations"
"unconditional","none",0,"Cauchy",1,0.00378926709349684,0.997713665749612,0.0238281795884279,259.7
"face","PU",0,"Cauchy",1,0.235057415515972,0.814113363366475,0.253839691195579,243.2
"unconditional","none",0.05,"Cauchy",1,0.0303824651525064,0.97519318609138,0.0313949209017587,569.2
"face","PU",0.05,"Cauchy",1,0.261300228632483,0.791185772929609,0.268030245854008,407.7
"rectangle","size-shape",0.05,"Cauchy",1,0.199851769683916,0.824926167922862,0.573259118918771,502.8
"rectangle","width-height",0.05,"Cauchy",1,0.334621667957423,0.879327268105806,1.42905628096998,313.48
"unconditional","none",0.1,"Cauchy",1,0.00483242793844205,0.997165227032354,0.0271001398382782,277
"face","PU",0.1,"Cauchy",1,0.24771347137654,0.796070320677579,0.259702202116848,292.9
"face","AR",0,"Fair",1,0.189831484824125,0.938108070277001,0.258171677551097,910.7
"face","AR+TS",0,"Fair",1,0.148875498790201,0.988663693129297,0.241761346067601,206.4
"car","case1",0,"Fair",1,0.0141275854334545,0.988328278504339,0.0335110928763843,1072.4
"car","case2",0,"Fair",1,0.0130830670694631,0.989878189721362,0.0338113619412205,907
"car","case3",0,"Fair",1,0.0115008667742934,0.992315783044741,0.0341855207490004,757.6
"unconditional","none",0,"Fair",1,0.00380209065375897,0.997751171445045,0.0238262908955232,501
"face","PU",0,"Fair",1,0.236479281477971,0.707183814635163,0.268417476045551,10000
"face","PU+AR",0,"Fair",1,0.205285621200823,0.771239089036565,0.263899414921199,4275.2
"face","PU+TS",0,"Fair",1,0.243820951286307,0.826890159893227,0.270660108596348,3329.5
"face","TS",0,"Fair",1,0.220573274344144,0.831327886001807,0.252723429869073,2800.1
"car","case1",0.02,"Fair",1,0.0156990977980111,0.987183897078095,0.0355764520728358,970.1
"car","case2",0.02,"Fair",1,0.0141798623976968,0.989065656637881,0.0353257749597062,835.7
"car","case3",0.02,"Fair",1,0.0120113086272908,0.991942342568561,0.0351134131560119,582.4
"kinship","Gender",0.02,"Fair",1,0.698121946731456,0.70411993551779,25.6624359907921,623.8
"kinship","Gender+Degree",0.02,"Fair",1,0.632664921099788,0.767008667955939,25.1467399748858,236.8
"face","AR",0.05,"Fair",1,0.225536458610013,0.892031208995277,0.27881888355161,828.9
"face","AR+TS",0.05,"Fair",1,0.303508043266242,0.90828461012694,0.310764137573968,234.6
"car","case1",0.05,"Fair",1,0.018149256420787,0.985284316936696,0.0389361010590164,960.9
"car","case2",0.05,"Fair",1,0.0171110421026107,0.986525247986036,0.0387241706243161,802.8
"car","case3",0.05,"Fair",1,0.0136948665445025,0.990592568353434,0.0372920093889954,661.6
"unconditional","none",0.05,"Fair",1,0.00552817538116252,0.9966681940738,0.0300113024610741,672
"face","PU",0.05,"Fair",1,0.291192449778366,0.725016741067224,0.293898549245594,3432.7
"face","PU+AR",0.05,"Fair",1,0.279232694658711,0.793374849225543,0.292594980293658,1214.8
"face","PU+TS",0.05,"Fair",1,0.24016784589298,0.81344071681107,0.254651331736943,1166.5
"rectangle","size-shape",0.05,"Fair",1,0.197087105474665,0.884981897264958,0.611831624762282,230.12
"face","TS",0.05,"Fair",1,0.308527238178055,0.747453953954756,0.291092551806103,744.9
"rectangle","width-height",0.05,"Fair",1,0.304716262868525,0.886808649328805,1.45458356609441,147.26
"face","AR",0.1,"Fair",1,0.287918061004883,0.84812898565895,0.309819854620409,1009.2
"face","AR+TS",0.1,"Fair",1,0.337837001360084,0.909072820635067,0.350411666085433,307.3
"car","case1",0.1,"Fair",1,0.0344424730723672,0.971643431678515,0.0549452648829508,1513.8
"car","case2",0.1,"Fair",1,0.0220243187530608,0.981943056726684,0.0467445958012122,1134.7
"car","case3",0.1,"Fair",1,0.0150551661026099,0.990129146523378,0.0431251025263321,688.9
"unconditional","none",0.1,"Fair",1,0.0197116161575333,0.984816178060487,0.0495430351734143,660.1
"face","PU",0.1,"Fair",1,0.37142841451044,0.709947612865354,0.338857525015735,2547.1
"face","PU+AR",0.1,"Fair",1,0.295732315581256,0.791004033510224,0.314995903456096,701.1
"face","PU+TS",0.1,"Fair",1,0.276089367718703,0.805222268716618,0.291536875559303,1323.6
"face","TS",0.1,"Fair",1,0.383051133923047,0.735787222171623,0.332412685075117,626.7
"car","case1",0.15,"Fair",1,0.0872442060354535,0.931408819553442,0.0896146946644722,2050.9
"car","case2",0.15,"Fair",1,0.0579663273420198,0.951794331942375,0.0737420989262385,1466.1
"car","case3",0.15,"Fair",1,0.0454991189668679,0.970323140828443,0.068385978995796,823.2
"car","case1",0.2,"Fair",1,0.230148392825298,0.862169131611951,0.179991461874997,2816.4
"car","case2",0.2,"Fair",1,0.171773048473586,0.90363230144206,0.158046433307689,1627.4
"car","case3",0.2,"Fair",1,0.117696290985245,0.926153526460147,0.125994561770032,1204.1
"unconditional","none",0,"REE",1,0.00821731048373076,0.994862314111412,0.0473378986377466,2000
"face","PU",0,"REE",1,0.248019520289507,0.760119071337616,0.257974484309941,2000
"unconditional","none",0.05,"REE",1,0.0122233938024082,0.992049730409214,0.0537216805297244,2000
"face","PU",0.05,"REE",1,0.342756106530697,0.710506686922151,0.30576914387021,2000
"rectangle","size-shape",0.05,"REE",1,0.191486948850752,0.833975590587512,0.401852137000518,2000
"rectangle","width-height",0.05,"REE",1,0.246229471983385,0.952875084904476,1.08017531616938,2000
"unconditional","none",0.1,"REE",1,0.0229480212123711,0.985789726971468,0.0724665333838584,2000
"face","PU",0.1,"REE",1,0.591888154156324,0.671477442376222,0.598858546135353,2000
"face","AR",0,"sL1",1,0.180639966880211,0.942888496189257,0.252272971679502,506.9
"face","AR+TS",0,"sL1",1,0.147851767029721,0.989363371283459,0.239794778565398,119.2
"car","case1",0,"sL1",1,0.0132594692464527,0.989144777358274,0.0325581493316058,635.4
"car","case2",0,"sL1",1,0.0126808662437615,0.990204982323561,0.0331587784037632,587.5
"car","case3",0,"sL1",1,0.0113013637670736,0.992403038765752,0.0336691449320659,483.1
"unconditional","none",0,"sL1",1,0.00371749918161335,0.997773234460398,0.0236160068372571,302.2
"face","PU",0,"sL1",1,0.22149485487626,0.699434402374223,0.253533844076139,4036.9
"face","PU+AR",0,"sL1",1,0.206595564618639,0.772146148290363,0.263952826387888,1448.8
"face","PU+TS",0,"sL1",1,0.235776010584973,0.833992568840424,0.265360608825665,2060.8
"face","TS",0,"sL1",1,0.231086900481306,0.811743961968582,0.253990002088275,685.9
"car","case1",0.02,"sL1",1,0.0154140198406103,0.98752572325876,0.0356258051579195,615.4
"car","case2",0.02,"sL1",1,0.0140344116195622,0.989183924345848,0.0352140858293434,506.1
"car","case3",0.02,"sL1",1,0.011908416066513,0.99201260421531,0.0349913329211407,376.4
"kinship","Gender",0.02,"sL1",1,0.660625057724601,0.721060594337258,25.707533276828,564.3
"kinship","Gender+Degree",0.02,"sL1",1,0.651070132266774,0.757014202018606,25.0996170629149,149.7
"face","AR",0.05,"sL1",1,0.220393838392093,0.89484360483153,0.273141219215287,468.1
"face","AR+TS",0.05,"sL1",1,0.301178782416263,0.909245584945096,0.308501857691087,147.6
"car","case1",0.05,"sL1",1,0.0194014475251434,0.984272497929051,0.0409076019702843,607.8
"car","case2",0.05,"sL1",1,0.0179227024470379,0.98592835330783,0.0400844027658585,505.5
"car","case3",0.05,"sL1",1,0.0139651390725129,0.990351967224336,0.0379385855074363,371.4
"unconditional","none",0.05,"sL1",1,0.00665788040532531,0.995901940097591,0.0333145540884067,365.6
"face","PU",0.05,"sL1",1,0.271633512319574,0.717384587199128,0.281552650171832,2976.8
"face","PU+AR",0.05,"sL1",1,0.280611627235258,0.782836220547139,0.292291572103231,855.8
"face","PU+TS",0.05,"sL1",1,0.250089844027485,0.803888771481455,0.259278076110217,1155.3
"rectangle","size-shape",0.05,"sL1",1,0.189326431510205,0.889868784812078,0.604518109993204,151.21
"face","TS",0.05,"sL1",1,0.307741054288629,0.74681913457864,0.289617252040622,498.2
"rectangle","width-height",0.05,"sL1",1,0.305873341966292,0.887019745194273,1.45952642238212,102.16
"face","AR",0.1,"sL1",1,0.274226543883101,0.852236985621997,0.299623159061638,502.2
"face","AR+TS",0.1,"sL1",1,0.315938332726084,0.91927236259156,0.336645873543695,201.5
"car","case1",0.1,"sL1",1,0.0408603283325517,0.966500644992602,0.0617972050512789,819.5
"car","case2",0.1,"sL1",1,0.0249951481715629,0.980026262289816,0.0514316605291801,753.9
"car","case3",0.1,"sL1",1,0.0174303929781396,0.988851327396374,0.0471836062644385,623.8
"unconditional","none",0.1,"sL1",1,0.0138519801520129,0.991674528071536,0.0508427294266799,374.4
"face","PU",0.1,"sL1",1,0.366261705221495,0.701794483793229,0.33102989472787,1733.6
"face","PU+AR",0.1,"sL1",1,0.288734928826094,0.793077242376812,0.312758344233286,597.9
"face","PU+TS",0.1,"sL1",1,0.27396413147569,0.810854476326166,0.290150984134723,804.3
"face","TS",0.1,"sL1",1,0.369763033330749,0.741768761084109,0.327932367550872,403.6
"car","case1",0.15,"sL1",1,0.1112520689203,0.912887530325193,0.102800113217959,1099.3
"car","case2",0.15,"sL1",1,0.0643558519673531,0.950126023017593,0.0811739517234995,1022.5
"car","case3",0.15,"sL1",1,0.0502186875637678,0.967927970801561,0.0739330183131072,557.3
"car","case1",0.2,"sL1",1,0.253486386756932,0.851471998565324,0.194261321637955,2030.5
"car","case2",0.2,"sL1",1,0.187229749361496,0.896250249281935,0.170380733481821,1301.1
"car","case3",0.2,"sL1",1,0.116995026004602,0.933079854617947,0.136383618687087,1353
"face","AR",0,"Squared",1,0.150584092220652,0.940654875466875,0.229916791632733,240.6
"face","AR+TS",0,"Squared",1,0.144690885962861,0.970506995645465,0.223411796385814,50.7
"car","case1",0,"Squared",1,0.0129292814472837,0.989583577419112,0.0323459922572772,510.9
"car","case2",0,"Squared",1,0.0125049752551626,0.9904015197485,0.0330299745483584,485.3
"car","case3",0,"Squared",1,0.0113059290416837,0.992389762593804,0.0336493499314006,350.9
"unconditional","none",0,"Squared",1,0.0038557920348889,0.997664521925492,0.024025879974961,200.8
"face","PU",0,"Squared",1,0.20233647182628,0.66015976751703,0.238043667698509,5506.7
"face","PU+AR",0,"Squared",1,0.170831429576261,0.874527063719682,0.230712641258342,782.7
"face","PU+TS",0,"Squared",1,0.209040597214622,0.83910580091393,0.239380674235664,404.4
"face","TS",0,"Squared",1,0.233631798383549,0.820180994286991,0.250790826780336,654.7
"car","case1",0.02,"Squared",1,0.278122856991204,0.86358320666321,0.213539063410575,1142.5
"car","case2",0.02,"Squared",1,0.260233696090123,0.870758099462246,0.212438846788396,2389.3
"car","case3",0.02,"Squared",1,0.23076529451182,0.904672122111309,0.196806192024184,401.9
"kinship","Gender",0.02,"Squared",1,0.700661288832977,0.687888957756779,26.6751466196704,200.8
"kinship","Gender+Degree",0.02,"Squared",1,0.722533847241117,0.72562394134319,26.3011676599231,108.2
"face","AR",0.05,"Squared",1,0.569682220949846,0.705402573552912,0.610152235038323,544.5
"face","AR+TS",0.05,"Squared",1,0.524695741059905,0.81758896883748,0.594228516164873,102.6
"car","case1",0.05,"Squared",1,0.49964196853873,0.795775118915829,0.349074577496971,1050.2
"car","case2",0.05,"Squared",1,0.449326548414487,0.816762390305773,0.340784620904493,880
"car","case3",0.05,"Squared",1,0.362327651895709,0.88596772966772,0.314209556781322,483
"unconditional","none",0.05,"Squared",1,0.4435302269698,0.712234467652259,0.374680942603935,445.1
"face","PU",0.05,"Squared",1,0.537191656602746,0.708984464148163,0.604659783907866,565.2
"face","PU+AR",0.05,"Squared",1,0.526318517989318,0.755386284666619,0.594330549698223,151.9
"face","PU+TS",0.05,"Squared",1,0.49305340352185,0.750425368151072,0.573734001314739,90.6
"rectangle","size-shape",0.05,"Squared",1,0.531495064728346,0.705935042946906,0.984218991377549,67.27
"face","TS",0.05,"Squared",1,0.539403998954925,0.712541869390269,0.602481482058824,255.7
"rectangle","width-height",0.05,"Squared",1,0.510052800375626,0.729959767164556,1.77015283805197,48.96
"face","AR",0.1,"Squared",1,0.692792408960588,0.700398565568744,0.913937178152421,248
"face","AR+TS",0.1,"Squared",1,0.635881323329287,0.822804296327089,0.862919112769884,89.1
"car","case1",0.1,"Squared",1,0.660752465189701,0.723578831684593,0.543555455817721,598.5
"car","case2",0.1,"Squared",1,0.588175700230479,0.810395854071712,0.533041430519599,790.5
"car","case3",0.1,"Squared",1,0.471652082139013,0.878355284264358,0.49759141558127,514.5
"unconditional","none",0.1,"Squared",1,0.650433541370375,0.5765909253694,0.593142812739652,632.1
"face","PU",0.1,"Squared",1,0.69148683436999,0.682699833380477,0.9106927281817,378.9
"face","PU+AR",0.1,"Squared",1,0.666662989705763,0.751878036512571,0.889172387408354,169
"face","PU+TS",0.1,"Squared",1,0.601227338437836,0.791678724328324,0.872966416022472,122.6
"face","TS",0.1,"Squared",1,0.672499575754701,0.684467590829649,0.909090554324414,268
"car","case1",0.15,"Squared",1,0.756111933945632,0.702707807895193,0.722784872932702,804.2
"car","case2",0.15,"Squared",1,0.671500034519295,0.792830580468569,0.703347787678175,417.7
"car","case3",0.15,"Squared",1,0.521227338793974,0.88883526746065,0.649536448384764,461.1
"car","case1",0.2,"Squared",1,0.792391473743931,0.70008911542101,0.892532705590078,612.2
"car","case2",0.2,"Squared",1,0.711654647757951,0.79029786621109,0.872207343390671,523.7
"car","case3",0.2,"Squared",1,0.533835329929875,0.889035330178781,0.813506809042876,288.8
"unconditional","none",0,"TMDS",1,0.0038557920348889,0.997664521925492,0.024025879974961,200.8
"face","PU",0,"TMDS",1,0.273184037745051,0.737793236608495,0.26404585137416,210.3
"unconditional","none",0.05,"TMDS",1,0.00402215331782159,0.997588301901449,0.0247040057091582,434.6
"face","PU",0.05,"TMDS",1,0.388934836669469,0.687081162800429,0.311238523130074,432.7
"rectangle","size-shape",0.05,"TMDS",1,0.152884728734596,0.864082284729378,0.566175125191585,320.20202020202
"rectangle","width-height",0.05,"TMDS",1,0.322527408177093,0.890864261849081,1.40649528287442,206.091836734694
"unconditional","none",0.1,"TMDS",1,0.0390491603330901,0.979739177794231,0.049088261507678,332.4
"face","PU",0.1,"TMDS",1,0.433610940779855,0.676401234434438,0.417485783988955,490.333333333333


==> anc/results/summary/cell_summary.csv <==
study,scenario,contamination,method,inner,attempted,n,failures,ss.mean,ss.sd,cc.mean,cc.sd,distance.nrmse.mean,distance.nrmse.sd,iterations.mean,iterations.sd,gradient.mean,gradient.sd,elapsed.mean,elapsed.sd,caps,budget,safeguarded
car,case1,0.0,Fair,1,10,10,0,0.01412758543345452,0.002286807236579377,0.9883282785043394,0.004992151041085214,0.0335110928763843,0.002307251240607892,1072.4,395.2985369734289,0.00311641828551501,0.0006857840351622128,1.0846000000000002,0.3623927274227353,0,0,0
car,case1,0.0,Squared,1,10,10,0,0.0129292814472837,0.002056345463912234,0.9895835774191118,0.0038306024396161744,0.032345992257277204,0.002317619834352192,510.9,178.3725502050881,,,0.22359999999999974,0.07912886816944752,0,0,0
car,case1,0.0,sL1,1,10,10,0,0.01325946924645272,0.002192094511437376,0.9891447773582737,0.0043954195597383,0.03255814933160585,0.002328531734635943,635.4,195.77095460426878,0.00188113224944256,0.0005092623775788713,0.6484000000000002,0.21124456600506092,0,0,0
car,case1,0.02,Fair,1,10,10,0,0.01569909779801108,0.0030610202049544274,0.9871838970780951,0.005884378799219942,0.03557645207283576,0.002894084760820943,970.1,314.09073352916494,0.0062073241364143,0.0018523197336109303,0.9719999999999998,0.3087782375751247,0,0,0
car,case1,0.02,Squared,1,10,10,0,0.2781228569912041,0.06849610331049535,0.86358320666321,0.031875805266915115,0.21353906341057466,0.02822890420585714,1142.5,627.6115660006417,,,0.4578000000000001,0.27116653349720105,0,0,0
car,case1,0.02,sL1,1,10,10,0,0.015414019840610338,0.003000704502527587,0.9875257232587602,0.005644652686058441,0.035625805157919535,0.002823454874019471,615.4,171.95038043962955,0.004201542652331831,0.0010294891956600203,0.6579,0.2185225388832925,0,0,0
car,case1,0.05,Fair,1,10,10,0,0.018149256420786956,0.0038025048179177803,0.9852843169366963,0.00652919265661017,0.038936101059016424,0.00392050076575613,960.9,253.31159994494263,0.00937454231495362,0.002098315169933652,1.0687000000000002,0.3019385699111654,0,0,0
car,case1,0.05,Squared,1,10,10,0,0.4996419685387298,0.06784753548775636,0.7957751189158287,0.017562898213826415,0.34907457749697135,0.024897006987412304,1050.2,592.8312107543296,,,0.4633999999999999,0.24163066398488786,0,0,0
car,case1,0.05,sL1,1,10,10,0,0.019401447525143355,0.004346703540360102,0.984272497929051,0.007287731047330361,0.04090760197028433,0.004007690203231389,607.8,239.67144176976947,0.006709908073558731,0.0014402437322834465,0.6981999999999995,0.25099393529636577,0,0,0
car,case1,0.1,Fair,1,10,10,0,0.034442473072367176,0.02539587529080647,0.9716434316785154,0.024663751935778497,0.05494526488295084,0.015397718932186043,1513.8,1066.1178588171615,0.0119968014140187,0.002660725457228584,1.561200000000002,1.1510262860209188,0,0,0
car,case1,0.1,Squared,1,10,10,0,0.6607524651897014,0.05749936076251895,0.7235788316845932,0.041778126945200764,0.5435554558177208,0.04497775647326123,598.5,203.45583741386676,,,0.2618999999999999,0.10155288715191159,0,0,0
car,case1,0.1,sL1,1,10,10,0,0.040860328332551696,0.02463224087047178,0.9665006449926017,0.024196533182993685,0.06179720505127893,0.01397633833143323,819.5,334.6860054173497,0.00832818547435588,0.0020454021210428034,0.9552000000000003,0.42552863854530587,0,0,0
car,case1,0.15,Fair,1,10,10,0,0.08724420603545352,0.044363708056921414,0.9314088195534422,0.038860927267971,0.08961469466447217,0.019069656756852196,2050.9,2026.4337283897432,0.012913452305736442,0.0029554840050243264,2.1086999999999994,2.2801168610402414,0,0,0
car,case1,0.15,Squared,1,10,10,0,0.7561119339456318,0.04892789517174374,0.702707807895193,0.04488511391237453,0.7227848729327018,0.05773711516737184,804.2,401.6786443580656,,,0.3180999999999997,0.17773604023945283,0,0,0
car,case1,0.15,sL1,1,10,10,0,0.11125206892030015,0.042678244276776495,0.9128875303251929,0.03925615587557958,0.10280011321795905,0.015901684097682754,1099.3,681.0788908456608,0.01057838725943967,0.0027503233276116312,1.149499999999999,0.7353298957308596,0,0,0
car,case1,0.2,Fair,1,10,10,0,0.2301483928252976,0.09378200492624529,0.8621691316119513,0.060029894378548034,0.17999146187499698,0.04379732999932104,2816.4,1517.207537257547,0.024725051884983588,0.01463065355391804,2.775299999999996,1.6060186833007637,0,0,0
car,case1,0.2,Squared,1,10,10,0,0.7923914737439306,0.031059872236078968,0.7000891154210097,0.024752655640804613,0.8925327055900778,0.05721809747695257,612.2,342.6896230961448,,,0.24880000000000138,0.11404365635823681,0,0,0
car,case1,0.2,sL1,1,10,10,0,0.25348638675693247,0.0899286277600227,0.8514719985653236,0.059386599029766694,0.1942613216379549,0.03863994697621174,2030.5,819.7929616677616,0.016989610907978937,0.010618812965875702,2.0587999999999993,0.846606270811747,0,0,0
car,case2,0.0,Fair,1,10,10,0,0.01308306706946305,0.0017702138082961907,0.9898781897213619,0.0033996317341192885,0.03381136194122052,0.002100845362980521,907.0,288.7494107738096,0.0033099229607532104,0.0009799732074676558,0.901,0.2822189851082941,0,0,0
car,case2,0.0,Squared,1,10,10,0,0.01250497525516255,0.0018435175102284559,0.9904015197484997,0.002992575160613052,0.03302997454835839,0.0024105440187568972,485.3,184.44152942810297,,,0.2058999999999999,0.06677399693493483,0,0,0
car,case2,0.0,sL1,1,10,10,0,0.01268086624376151,0.0018568847625484745,0.9902049823235609,0.0032396051457728066,0.0331587784037632,0.0023447231726252127,587.5,190.00423971877868,0.00196445707079989,0.0006354412438323387,0.6137,0.20069271702447639,0,0,0
car,case2,0.02,Fair,1,10,10,0,0.01417986239769684,0.0019016277611384514,0.9890656566378808,0.003557925665138013,0.03532577495970625,0.002210684919572401,835.7,268.96552856370937,0.00642277072382566,0.0020851914948583706,0.8114999999999999,0.2524265569758192,0,0,0
car,case2,0.02,Squared,1,10,10,0,0.26023369609012315,0.06802454581091481,0.8707580994622459,0.03632332029347206,0.2124388467883957,0.028890188360988184,2389.3,1721.1633049255443,,,0.9397000000000002,0.6707051098988619,0,0,0
car,case2,0.02,sL1,1,10,10,0,0.0140344116195622,0.0019330271236913058,0.9891839243458481,0.0033881690844612088,0.0352140858293434,0.0024350190171790287,506.1,124.39761519686246,0.00456385608571489,0.0015048902322887313,0.5527999999999997,0.12218728793672923,0,0,0
car,case2,0.05,Fair,1,10,10,0,0.017111042102610732,0.003406459364500489,0.9865252479860356,0.005046883614666612,0.03872417062431607,0.0029409190511417924,802.8,225.44119706329926,0.009710559608792519,0.002298245444570995,0.8424000000000005,0.24153177844747473,0,0,0
car,case2,0.05,Squared,1,10,10,0,0.449326548414487,0.05141089171250529,0.8167623903057727,0.03089230878290754,0.3407846209044926,0.02336583914925608,880.0,466.29366045205654,,,0.35729999999999984,0.17701854893390837,0,0,0
car,case2,0.05,sL1,1,10,10,0,0.01792270244703789,0.0036213950925066394,0.9859283533078296,0.005438289475869565,0.04008440276585855,0.0030067230115295948,505.5,121.78145270205239,0.00672931131295233,0.0015658560954182146,0.5689000000000002,0.14803636940517922,0,0,0
car,case2,0.1,Fair,1,10,10,0,0.02202431875306077,0.006503053135650376,0.981943056726684,0.009468473551565099,0.04674459580121225,0.003621371011583405,1134.7,429.8335724440333,0.01265468438729547,0.004314631680127977,1.268399999999999,0.545916802778185,0,0,0
car,case2,0.1,Squared,1,10,10,0,0.5881757002304787,0.059898757445918285,0.8103958540717124,0.03959836997659811,0.5330414305195987,0.04555814262410623,790.5,357.0991925688622,,,0.3417999999999991,0.16866455861660443,0,0,0
car,case2,0.1,sL1,1,10,10,0,0.024995148171562953,0.0072547724481539415,0.9800262622898167,0.00980261719426656,0.0514316605291801,0.0040524893369633655,753.9,307.3465109250108,0.00905491801169337,0.0024457148132831247,0.8787999999999989,0.3631885950240674,0,0,0
car,case2,0.15,Fair,1,10,10,0,0.05796632734201975,0.03568094391479772,0.9517943319423752,0.034769677602327395,0.0737420989262385,0.015998577889864387,1466.1,454.54359282447024,0.01396352784108813,0.0025293735057442686,1.5361999999999996,0.5673532703116572,0,0,0
car,case2,0.15,Squared,1,10,10,0,0.6715000345192954,0.060834259589275755,0.7928305804685692,0.0427768185396836,0.7033477876781752,0.05637251210884807,417.7,127.34210266487322,,,0.18109999999999982,0.06338322596186931,0,0,0
car,case2,0.15,sL1,1,10,10,0,0.06435585196735306,0.04020528251970092,0.9501260230175932,0.03801290728441373,0.08117395172349952,0.01677566566274549,1022.5,332.7943141875407,0.00917248870244083,0.0018886860387490642,1.0913000000000004,0.35294886315158985,0,0,0
car,case2,0.2,Fair,1,10,10,0,0.17177304847358618,0.0648532052594871,0.90363230144206,0.03225261501411805,0.15804643330768867,0.04451480413068839,1627.4,707.52246921525,0.01694079378640642,0.0060631528909209685,1.6073999999999984,0.7714020712673487,0,0,0
car,case2,0.2,Squared,1,10,10,0,0.711654647757951,0.042892983454209624,0.7902978662110897,0.020422559845994552,0.8722073433906704,0.0592681428357301,523.7,265.55436773328023,,,0.2205999999999988,0.08597958414001063,0,0,0
car,case2,0.2,sL1,1,10,10,0,0.18722974936149633,0.06537713420828084,0.8962502492819351,0.03536222487763825,0.17038073348182045,0.043122119513643004,1301.1,702.0674943811789,0.01600086511188622,0.006784699294017395,1.3959999999999995,0.746611158651023,0,0,0
car,case3,0.0,Fair,1,10,10,0,0.011500866774293388,0.001667627915131278,0.992315783044741,0.0022497021194387,0.03418552074900045,0.0031583207339088253,757.6,376.0293132781598,0.00376905513837682,0.001107938933642429,0.7867999999999997,0.4446681159396674,0,0,0
car,case3,0.0,Squared,1,10,10,0,0.011305929041683701,0.0018715250814902325,0.9923897625938043,0.0022824336211335785,0.03364934993140057,0.0032465301843303987,350.9,169.48972436896187,,,0.1721000000000001,0.0858725800241264,0,0,0
car,case3,0.0,sL1,1,10,10,0,0.01130136376707356,0.0017903157667144875,0.9924030387657521,0.002241150904097937,0.033669144932065936,0.0032411224310493385,483.1,286.72303709328975,0.0023761317000976093,0.0006184404214926521,0.536,0.303167353856652,0,0,0
car,case3,0.02,Fair,1,10,10,0,0.012011308627290839,0.0015906623899062616,0.9919423425685606,0.0025102499694593335,0.035113413156011866,0.0030975108165104985,582.4,192.47060381609793,0.0075905699107566196,0.0020250752799278048,0.6089000000000004,0.20488395089253156,0,0,0
car,case3,0.02,Squared,1,10,10,0,0.2307652945118202,0.06264331570230665,0.9046721221113092,0.022026084720615506,0.1968061920241843,0.025625020404336066,401.9,279.61856956297527,,,0.19729999999999975,0.11948784224532841,0,0,0
car,case3,0.02,sL1,1,10,10,0,0.01190841606651304,0.0016838177748623392,0.9920126042153099,0.0023592157651653087,0.034991332921140664,0.0032215409637162355,376.4,122.10851276175994,0.005644357094498431,0.0013910707971654514,0.40910000000000074,0.13888560440560835,0,0,0
car,case3,0.05,Fair,1,10,10,0,0.013694866544502448,0.003345527654203327,0.9905925683534338,0.004209179972498608,0.03729200938899542,0.0033842813481722595,661.6,387.8015529164942,0.010519805692834842,0.002431590997969318,0.6579000000000004,0.3763312518395343,0,0,0
car,case3,0.05,Squared,1,10,10,0,0.3623276518957092,0.050957296649097455,0.8859677296677203,0.01827101382708705,0.3142095567813218,0.019837618744524953,483.0,269.01177173747124,,,0.2150000000000007,0.11172287142747492,0,0,0
car,case3,0.05,sL1,1,10,10,0,0.013965139072512938,0.0031943624933180644,0.990351967224336,0.004270884698140133,0.03793858550743632,0.0030599709977413166,371.4,142.32763454633664,0.00828510216037626,0.0016515250012789223,0.4193000000000001,0.14249994152045492,0,0,0
car,case3,0.1,Fair,1,10,10,0,0.015055166102609938,0.00364494062776983,0.9901291465233782,0.00456660201756101,0.04312510252633207,0.004835249073995114,688.9,410.9951202738165,0.01597288703638278,0.003632599759765728,0.7204999999999998,0.43605434166957807,0,0,0
car,case3,0.1,Squared,1,10,10,0,0.4716520821390128,0.07588860097828394,0.8783552842643582,0.03333287919136631,0.4975914155812696,0.042668981632447395,514.5,305.30139934897846,,,0.22010000000000002,0.11540118428046237,0,0,0
car,case3,0.1,sL1,1,10,10,0,0.017430392978139565,0.006216813464510696,0.9888513273963742,0.005193539154612203,0.04718360626443848,0.007021549606452751,623.8,646.8808579981669,0.010974086550492269,0.002170583246116522,0.6855000000000014,0.6599695700055699,0,0,0
car,case3,0.15,Fair,1,10,10,0,0.04549911896686789,0.04067324984703229,0.9703231408284433,0.029771833249596445,0.06838597899579599,0.026593287271929125,823.2,355.5098998465287,0.01622051637114292,0.004100522045808873,0.8279999999999991,0.38188625415313143,0,0,0
car,case3,0.15,Squared,1,10,10,0,0.5212273387939745,0.041103489627779294,0.88883526746065,0.02450124075502821,0.6495364483847641,0.05759785742845782,461.1,380.5649163487821,,,0.19290000000000096,0.14080281720666354,0,0,0
car,case3,0.15,sL1,1,10,10,0,0.05021868756376778,0.043013363000054046,0.9679279708015607,0.031104343508026204,0.07393301831310717,0.02432787133450151,557.3,279.4284046644745,0.011050960914603,0.0026397439726475705,0.6292999999999995,0.3410607798553739,0,0,0
car,case3,0.2,Fair,1,10,10,0,0.11769629098524492,0.05075694245389424,0.9261535264601471,0.038778558189550325,0.12599456177003204,0.035683711881802846,1204.1,679.6096019856628,0.01848129601336715,0.0028908378146145653,1.1574999999999993,0.6538025950799955,0,0,0
car,case3,0.2,Squared,1,10,10,0,0.5338353299298749,0.039457550598747775,0.8890353301787812,0.020736132924711714,0.8135068090428759,0.05809954907328292,288.8,153.18238947230338,,,0.12690000000000062,0.062383135185364355,0,0,0
car,case3,0.2,sL1,1,10,10,0,0.11699502600460228,0.04179552361708331,0.933079854617947,0.02954532622287415,0.13638361868708712,0.02804800265008069,1353.0,1138.4432840994368,0.014800148429579487,0.007663992882437779,1.378799999999997,1.1753700882889808,0,0,0
face,AR,0.0,Fair,1,10,10,0,0.18983148482412543,8.761414037823815e-08,0.9381080702770008,5.383684319124397e-08,0.2581716775510974,3.4363093075050025e-08,910.7,151.55274109475332,0.0031809002341366896,6.31491569243083e-06,0.7065999999999946,0.13852252123351821,0,0,0
face,AR,0.0,Squared,1,10,10,0,0.1505840922206521,1.0613350124642615e-08,0.9406548754668747,3.4164044494223348e-09,0.2299167916327328,1.0868121050526873e-08,240.6,28.214259594120918,,,0.08979999999999669,0.01898420396013515,0,0,0
face,AR,0.0,sL1,1,10,10,0,0.1806399668802106,7.335747672145804e-08,0.9428884961892567,2.6700292920246377e-08,0.25227297167950163,3.2354761559891684e-08,506.9,102.9999460625533,0.00217912892939842,8.307063171796086e-06,0.37740000000000007,0.07858074403651688,0,0,0
face,AR,0.05,Fair,1,10,10,0,0.2255364586100128,0.06519011023545955,0.892031208995277,0.06432234723244366,0.27881888355160966,0.03977377241884138,828.9,384.23906042404843,0.00480989513109326,0.001886087888705217,0.5834999999999957,0.2779425400250106,0,0,0
face,AR,0.05,Squared,1,10,10,0,0.5696822209498463,0.11525777774396795,0.7054025735529125,0.059301369400583316,0.6101522350383227,0.0568014615274664,544.5,621.7640227610472,,,0.16040000000000135,0.15694740803495213,0,0,0
face,AR,0.05,sL1,1,10,10,0,0.22039383839209328,0.07403564186995763,0.8948436048315298,0.07025058532703304,0.27314121921528745,0.039109262471259745,468.1,143.96947979037472,0.00353696973763848,0.00119939211021336,0.3363999999999947,0.10813489517984505,0,0,0
face,AR,0.1,Fair,1,10,10,0,0.2879180610048832,0.07824421795636645,0.8481289856589503,0.07829841215059237,0.3098198546204087,0.04295183258243324,1009.2,680.2195397239204,0.0056263626304356,0.0022697420530866127,0.7507000000000005,0.5181201169184182,0,0,0
face,AR,0.1,Squared,1,10,10,0,0.6927924089605886,0.1684511190110534,0.7003985655687437,0.09965746399452909,0.9139371781524215,0.07304302451483279,248.0,191.1520627958566,,,0.08109999999999498,0.05365413932462993,0,0,0
face,AR,0.1,sL1,1,10,10,0,0.27422654388310047,0.07741708853157622,0.8522369856219972,0.07720587642293943,0.29962315906163817,0.029887343798994295,502.2,262.34320184741887,0.0041334641321792796,0.0016439125371138133,0.3859000000000009,0.21874513327919196,0,0,0
face,AR+TS,0.0,Fair,1,10,10,0,0.1488754987902007,4.843041096532244e-06,0.9886636931292972,4.127402040816409e-07,0.2417613460676013,5.434913253986189e-06,206.4,26.899814125751874,0.0019414053030436002,0.00015938751734714671,0.16330000000000094,0.04790511454949335,0,0,0
face,AR+TS,0.0,Squared,1,10,10,0,0.14469088596286112,0.07584635043511477,0.9705069956454647,0.06318777044178328,0.223411796385814,0.008778687896346136,50.7,2.8303906287138374,,,0.03220000000000027,0.009390302326221196,0,0,0
face,AR+TS,0.0,sL1,1,10,10,0,0.1478517670297212,1.913108530011103e-06,0.9893633712834589,1.3302016760277928e-07,0.23979477856539808,2.1776192512753503e-06,119.2,11.516172203567566,0.00138876429015804,2.892799852723659e-05,0.08899999999999868,0.018372685039361035,0,0,0
face,AR+TS,0.05,Fair,1,10,10,0,0.30350804326624253,0.21004097557368778,0.9082846101269395,0.10856839206283372,0.3107641375739679,0.08821937246732861,234.6,38.77628141016103,0.00390210537763398,0.0011071917486945159,0.1643,0.053316768260814204,0,0,0
face,AR+TS,0.05,Squared,1,10,10,0,0.5246957410599049,0.11963561831757308,0.81758896883748,0.08289847109442225,0.5942285161648732,0.04833248715814173,102.6,74.09483412792314,,,0.042800000000005424,0.022924029120359766,0,0,0
face,AR+TS,0.05,sL1,1,10,10,0,0.301178782416263,0.2095091119024092,0.9092455849450966,0.10811985024091574,0.3085018576910874,0.08799036305297331,147.6,62.15607595221707,0.00306158713929693,0.0006754648362281678,0.1185999999999979,0.06588744611498339,0,0,0
face,AR+TS,0.1,Fair,1,10,10,0,0.3378370013600838,0.1813285423516649,0.9090728206350673,0.09027870328543319,0.3504116660854328,0.07641841673387616,307.3,216.54717217682105,0.005388418983672159,0.0013953282492954766,0.2134999999999992,0.14101241080132298,0,0,0
face,AR+TS,0.1,Squared,1,10,10,0,0.6358813233292869,0.08847046910534478,0.8228042963270891,0.05896599235287215,0.8629191127698842,0.07376675253778765,89.1,51.115229302690864,,,0.03619999999999664,0.020724649842908036,0,0,0
face,AR+TS,0.1,sL1,1,10,10,0,0.31593833272608374,0.18943037577267124,0.9192723625915603,0.09232216857285555,0.3366458735436947,0.08028338350159847,201.5,105.11184519358416,0.0037701838451924,0.0010359426674057008,0.154000000000002,0.08490910172387975,0,0,0
face,PU,0.0,Cauchy,1,10,10,0,0.2350574155159722,2.1124720542372082e-05,0.8141133633664752,5.4583468326165306e-05,0.2538396911955795,3.0947935313511345e-06,243.2,30.918530941096723,0.00010058938126963453,1.0866477453576548e-06,0.1445999999999968,0.023945308053524187,0,0,0
face,PU,0.0,Fair,1,10,10,0,0.2364792814779705,1.2912111952681322e-05,0.7071838146351634,5.281717109948696e-07,0.2684174760455506,5.731981317561545e-06,10000.0,0.0,0.0050906291640785,0.00018411466115927577,7.7455,0.5175023886149922,10,0,0
face,PU,0.0,REE,1,10,10,0,0.24801952028950697,2.925694557147251e-17,0.760119071337616,0.0,0.257974484309941,0.0,2000.0,0.0,,,0.3635999999999996,0.04188661944928092,0,10,0
face,PU,0.0,Squared,1,10,10,0,0.2023364718262798,1.2003826614634903e-09,0.66015976751703,1.0183424579973633e-09,0.23804366769850907,7.65095044422553e-11,5506.7,320.33317724588636,,,1.6348000000000038,0.18267506063438899,0,0,0
face,PU,0.0,TMDS,1,10,10,0,0.273184037745051,1.926496032864744e-05,0.7377932366084947,3.1774190072321805e-05,0.2640458513741598,3.2065458353117607e-06,210.3,20.736709264276026,,,0.048699999999999466,0.005793674711845154,0,0,0
face,PU,0.0,sL1,1,10,10,0,0.2214948548762595,1.4256284625276747e-08,0.6994344023742232,3.8578731045194236e-10,0.2535338440761394,3.173450426573467e-11,4036.9,136.57269126732473,0.0028219286681643503,1.1916643726406694e-06,3.138600000000003,0.30544874092608426,0,0,0
face,PU,0.05,Cauchy,1,10,10,0,0.2613002286324827,0.06370012170129283,0.7911857729296095,0.04179929936631564,0.2680302458540076,0.03832696915577835,407.7,263.8387765283943,0.00012898486859802002,4.174227032822239e-06,0.26859999999999784,0.19095095356312528,0,0,0
face,PU,0.05,Fair,1,10,10,0,0.2911924497783656,0.06227827224722793,0.7250167410672239,0.08992674620502873,0.2938985492455943,0.04479952995106329,3432.7,3058.4543681772043,0.0063104261296986,0.0027620505474066984,2.520300000000001,2.2795988462885335,1,0,0
face,PU,0.05,REE,1,10,10,0,0.3427561065306967,0.10529750701045605,0.710506686922151,0.06473543352176268,0.3057691438702101,0.05365663107672827,2000.0,0.0,,,0.38259999999999944,0.05134242343758548,0,10,0
face,PU,0.05,Squared,1,10,10,0,0.5371916566027466,0.1220351721265123,0.7089844641481629,0.07493077081466827,0.6046597839078663,0.06207749553576797,565.2,350.54522612004797,,,0.1880000000000053,0.11364564810555772,0,0,0
face,PU,0.05,TMDS,1,10,10,0,0.38893483666946943,0.20949816269779892,0.6870811628004294,0.10827762403917884,0.31123852313007416,0.08249649636113567,432.7,313.27802703385095,,,0.10529999999999393,0.07826316005773122,0,0,0
face,PU,0.05,sL1,1,10,10,0,0.271633512319574,0.06495158956009185,0.7173845871991278,0.08089785490965858,0.2815526501718323,0.0433992321233556,2976.8,2563.681242103064,0.00477929700880035,0.0013428754727230548,2.3600999999999948,2.0490998267531975,0,0,0
face,PU,0.1,Cauchy,1,10,10,0,0.24771347137654,0.021977728756066156,0.7960703206775791,0.058697630932106656,0.25970220211684814,0.007273604667938713,292.9,81.16711156620026,0.00015331743479059,5.6525811882511485e-06,0.1884000000000013,0.06669532717264937,0,0,0
face,PU,0.1,Fair,1,10,10,0,0.3714284145104402,0.09038899606201763,0.709947612865354,0.08231439261492161,0.3388575250157351,0.05447288894015688,2547.1,2066.498727047488,0.00599297004278186,0.002794661737041543,1.8219999999999987,1.5147329064154424,0,0,0
face,PU,0.1,REE,1,10,10,0,0.5918881541563243,0.16614430100451835,0.6714774423762219,0.09244513046359017,0.5988585461353529,0.28520462908150035,2000.0,0.0,,,0.398799999999996,0.05833961870900031,0,10,0
face,PU,0.1,Squared,1,10,10,0,0.6914868343699903,0.15553360978539793,0.6826998333804768,0.08980964157387647,0.9106927281817001,0.07240612990528163,378.9,342.7874138750008,,,0.12450000000000605,0.11096370778071306,0,0,0
face,PU,0.1,TMDS,1,10,9,1,0.43361094077985535,0.16308250519217193,0.6764012344344378,0.11503093688068687,0.41748578398895453,0.13074081609449975,441.3,452.1214315744045,,,0.13733333333333542,0.13284671618071467,0,0,0
face,PU,0.1,sL1,1,10,10,0,0.3662617052214946,0.08743977819411554,0.7017944837932288,0.07396506742644404,0.33102989472787037,0.04933335952418531,1733.6,1429.4919221721946,0.00506009001162481,0.0019953226227865375,1.2625999999999968,1.0202986708693575,0,0,0
face,PU+AR,0.0,Fair,1,10,10,0,0.205285621200823,0.028295908379192946,0.7712390890365651,0.12256449545553379,0.2638994149211987,0.026280969460853506,4275.2,3239.335624613308,0.0037087250508442402,0.0004142318785402755,3.2394000000000056,2.41890793541217,0,0,0
face,PU+AR,0.0,Squared,1,10,10,0,0.17083142957626102,0.02174124753856876,0.8745270637196821,0.09043450577594829,0.23071264125834187,0.02086858331606031,782.7,449.7043596754551,,,0.23610000000000744,0.1437764082023076,0,0,0
face,PU+AR,0.0,sL1,1,10,10,0,0.2065955646186389,0.023710481531978505,0.7721461482903634,0.1156312545256019,0.26395282638788803,0.025619693989088345,1448.8,365.8405238473301,0.0028536788673229,0.00018619276811383486,1.0530999999999977,0.2621506988144145,0,0,0
face,PU+AR,0.05,Fair,1,10,10,0,0.2792326946587115,0.08322143685361204,0.7933748492255427,0.07032864875130718,0.29259498029365794,0.04699961530016859,1214.8,1010.8385737704226,0.004943337303829379,0.0015768004669092434,0.9043000000000008,0.742186566841515,0,0,0
face,PU+AR,0.05,Squared,1,10,10,0,0.5263185179893176,0.08531652282128581,0.7553862846666191,0.03566613164861693,0.5943305496982231,0.06501625729029091,151.9,134.5481739419421,,,0.05680000000000408,0.03670240682389849,0,0,0
face,PU+AR,0.05,sL1,1,10,10,0,0.2806116272352576,0.07745328177064448,0.7828362205471391,0.06986841269604888,0.2922915721032314,0.04250289569415846,855.8,680.2375075417899,0.00339288166538221,0.0012476046286891845,0.6692999999999956,0.5420174351439327,0,0,0
face,PU+AR,0.1,Fair,1,10,10,0,0.29573231558125557,0.0929269346124967,0.7910040335102236,0.08652012352086107,0.3149959034560955,0.04534991312520046,701.1,558.4771854486687,0.00553539273989004,0.0022444719610574112,0.5253000000000018,0.41135495621178897,0,0,0
face,PU+AR,0.1,Squared,1,10,10,0,0.6666629897057631,0.13057435325781314,0.7518780365125708,0.06961816311353444,0.8891723874083542,0.0705573947155904,169.0,177.37718755991895,,,0.05489999999999497,0.04550567730148177,0,0,0
face,PU+AR,0.1,sL1,1,10,10,0,0.2887349288260936,0.09086663781485338,0.7930772423768115,0.09047626118726297,0.3127583442332862,0.04559454580640764,597.9,558.3257611426823,0.00412758579951347,0.0018766361877731285,0.46330000000000116,0.4027483498828212,0,0,0
face,PU+TS,0.0,Fair,1,10,10,0,0.2438209512863067,5.1647903086691664e-08,0.826890159893227,4.992341908452091e-08,0.2706601085963477,2.1354692930672762e-08,3329.5,688.6763874757626,0.00387107071931952,1.9468634556073637e-06,2.5092000000000008,0.5839569618844649,0,0,0
face,PU+TS,0.0,Squared,1,10,10,0,0.2090405972146217,2.7326832324659836e-05,0.8391058009139304,1.6137235778384123e-05,0.2393806742356636,1.729300781849477e-05,404.4,50.22217305798971,,,0.1358999999999952,0.029923792094813103,0,0,0
face,PU+TS,0.0,sL1,1,10,10,0,0.23577601058497272,6.252755855387047e-05,0.8339925688404245,7.756523095607399e-05,0.2653606088256653,3.064998897413675e-05,2060.8,257.85818669269446,0.0025352554159276596,2.7802821239905605e-06,1.5941999999999958,0.22710291352894077,0,0,0
face,PU+TS,0.05,Fair,1,10,10,0,0.2401678458929804,0.0786812125078074,0.8134407168110703,0.0948143553765812,0.2546513317369433,0.034920354807596796,1166.5,1010.7835519481354,0.00401293872208755,0.0014851673007534496,0.8753999999999993,0.7477419638113422,0,0,0
face,PU+TS,0.05,Squared,1,10,10,0,0.49305340352184945,0.10358302737151943,0.7504253681510717,0.07652300084047556,0.5737340013147395,0.050435386941980256,90.6,59.69403469173262,,,0.04310000000000404,0.023211347799445864,0,0,0
face,PU+TS,0.05,sL1,1,10,10,0,0.2500898440274849,0.06657789033958843,0.8038887714814547,0.08371946339931234,0.2592780761102175,0.027384998884770084,1155.3,1293.5232721352777,0.00315985268740085,0.0009874691523752831,0.9879000000000019,1.2352791362459143,0,0,0
face,PU+TS,0.1,Fair,1,10,10,0,0.276089367718703,0.07987827574507989,0.8052222687166175,0.1075494574484676,0.2915368755593028,0.027981118618262052,1323.6,1668.5045333404935,0.00574079437839233,0.001559523328426037,0.9630000000000021,1.1837429338050258,0,0,0
face,PU+TS,0.1,Squared,1,10,10,0,0.6012273384378356,0.09889483904636459,0.791678724328324,0.07954517046487637,0.8729664160224724,0.06897397889557413,122.6,89.06701596737894,,,0.04499999999999318,0.028221347318026693,0,0,0
face,PU+TS,0.1,sL1,1,10,10,0,0.2739641314756903,0.07517104025922293,0.8108544763261657,0.1088307953217147,0.2901509841347231,0.02241504680820089,804.3,707.1840951580037,0.004246386734916231,0.001228067854088009,0.6007000000000067,0.5067274196032584,0,0,0
face,TS,0.0,Fair,1,10,10,0,0.2205732743441438,0.008933230658436172,0.8313278860018072,0.0476976340798248,0.2527234298690729,0.008312298275572432,2800.1,3823.114508413846,0.008131399126747768,0.013590896188502958,2.143899999999996,2.990114916037686,2,0,0
face,TS,0.0,Squared,1,10,10,0,0.23363179838354914,0.04956535355103361,0.8201809942869908,0.06456373461935659,0.2507908267803361,0.016349627282610517,654.7,473.4267630795708,,,0.19879999999999703,0.14182602801398334,0,0,0
face,TS,0.0,sL1,1,10,10,0,0.23108690048130578,0.03143824976967933,0.8117439619685818,0.0863697766519736,0.2539900020882746,0.010903610487108568,685.9,322.422238687098,0.0013036637540421799,0.0005284211167839894,0.5082000000000024,0.25193420657871185,0,0,0
face,TS,0.05,Fair,1,10,10,0,0.3085272381780547,0.10048087280717612,0.7474539539547564,0.0753740387269597,0.291092551806103,0.04832965559692647,744.9,413.987774913436,0.0032748956818148397,0.0017371521646127837,0.5376999999999976,0.3106766986935284,0,0,0
face,TS,0.05,Squared,1,10,10,0,0.5394039989549253,0.13591368826865788,0.7125418693902694,0.07365696292596469,0.6024814820588242,0.058014222419023875,255.7,116.76571985532968,,,0.08949999999999814,0.03124188783597613,0,0,0
face,TS,0.05,sL1,1,10,10,0,0.3077410542886289,0.09973952784126731,0.7468191345786396,0.0746179496856917,0.2896172520406217,0.04790823300868008,498.2,249.99502217266468,0.0024709696173324395,0.0012356437508642063,0.39149999999999935,0.20798838108573678,0,0,0
face,TS,0.1,Fair,1,10,10,0,0.3830511339230467,0.12493585941802184,0.7357872221716233,0.07858126423803137,0.3324126850751174,0.05212302938465186,626.7,256.9816465560657,0.004607227684260751,0.0018390798616436744,0.4589,0.20577844072367346,0,0,0
face,TS,0.1,Squared,1,10,10,0,0.6724995757547013,0.14747187131616915,0.6844675908296494,0.09393032918285814,0.9090905543244141,0.07358745407267954,268.0,345.1943092102057,,,0.08689999999999712,0.08873111692698588,0,0,0
face,TS,0.1,sL1,1,10,10,0,0.36976303333074867,0.1283312698413672,0.7417687610841087,0.08219976873904421,0.32793236755087196,0.052575636380806666,403.6,149.28808838394752,0.0033123243724559603,0.0016949626663925216,0.3192999999999984,0.09683209982002484,0,0,0
kinship,Gender,0.02,Fair,1,10,10,0,0.6981219467314562,0.08585528420997338,0.7041199355177896,0.0721444634090084,25.66243599079208,0.39409401296629,623.8,220.4978205989549,0.0015458913220681302,9.209030244720067e-05,0.4552999999999997,0.18432341745481906,0,0,0
kinship,Gender,0.02,Squared,1,10,10,0,0.7006612888329765,0.06017381229054432,0.6878889577567788,0.050539726885993765,26.67514661967042,0.25984938877164393,200.8,65.65194420409634,,,0.07030000000000028,0.020072369067948084,0,0,0
kinship,Gender,0.02,sL1,1,10,10,0,0.6606250577246009,0.10626983104607296,0.7210605943372579,0.08480787972756387,25.70753327682803,0.3727290699483352,564.3,294.30673719022394,0.0010378590942855099,6.327775539324535e-05,0.44499999999999884,0.23567303150292568,0,0,0
kinship,Gender+Degree,0.02,Fair,1,10,10,0,0.6326649210997881,0.17069572192595156,0.7670086679559394,0.09877824867243432,25.14673997488583,0.2941806914310797,236.8,113.17322023242856,0.00176259169303651,0.0003164584864544334,0.17330000000000034,0.0828640788011021,0,0,0
kinship,Gender+Degree,0.02,Squared,1,10,10,0,0.7225338472411172,0.04826572904803299,0.7256239413431902,0.03436811112134595,26.301167659923088,0.33012867354376857,108.2,57.09602048790753,,,0.04280000000000257,0.013822686666012031,0,0,0
kinship,Gender+Degree,0.02,sL1,1,10,10,0,0.651070132266774,0.1491012892807992,0.7570142020186058,0.08838366861261276,25.09961706291488,0.3086921541263079,149.7,64.60314749814181,0.00109490762268589,9.880751559971325e-05,0.11770000000000211,0.07240940700090417,0,0,0
rectangle,size-shape,0.05,Cauchy,1,100,100,0,0.19985176968391624,0.18170746936713827,0.8249261679228624,0.176217723908689,0.5732591189187715,0.03937175672863567,502.8,361.1970278522415,0.000169704638074376,7.298584284927748e-06,0.3622400000000002,0.2628384732688562,0,0,0
rectangle,size-shape,0.05,Fair,1,100,100,0,0.1970871054746647,0.21307001317362323,0.8849818972649578,0.13815754505601407,0.6118316247622821,0.0585583869414616,230.12,126.82775084278039,0.002142976504948199,0.0006220707448163826,0.17126000000000094,0.09180332733126288,0,0,0
rectangle,size-shape,0.05,REE,1,100,100,0,0.19148694885075168,0.10216957476843265,0.8339755905875118,0.0954033857801093,0.40185213700051764,0.04589874779294422,2000.0,0.0,,,0.4205500000000009,0.03928614915147074,0,100,0
rectangle,size-shape,0.05,Squared,1,100,100,0,0.5314950647283464,0.17222222507473225,0.7059350429469056,0.12013117878183495,0.9842189913775489,0.05171122658330785,67.27,32.4120737573597,,,0.030010000000000127,0.012522702615971578,0,0,0
rectangle,size-shape,0.05,TMDS,1,100,99,1,0.15288472873459633,0.15620229848909453,0.864082284729378,0.1628275665927696,0.5661751251915854,0.022965800528415032,317.0,171.44760957296205,,,0.08758585858585967,0.0469328678400766,0,0,0
rectangle,size-shape,0.05,sL1,1,100,100,0,0.18932643151020478,0.2137323107870396,0.8898687848120774,0.13910078608458545,0.6045181099932038,0.05742787926837587,151.21,75.76815980610878,0.0016540440933411288,0.000303705847907186,0.11760999999999928,0.06503330848204793,0,0,0
rectangle,width-height,0.05,Cauchy,1,100,100,0,0.3346216679574228,0.2230829812820496,0.8793272681058063,0.16284674264887566,1.429056280969979,0.06145484590142088,313.48,146.1191211845923,0.00016021587606059997,8.020762938568625e-06,0.21975000000000017,0.1129476838758962,0,0,0
rectangle,width-height,0.05,Fair,1,100,100,0,0.3047162628685253,0.17283428759238226,0.8868086493288051,0.1561271137040126,1.4545835660944115,0.08516157063404223,147.26,71.88003754854192,0.0024382076394563494,0.0006355050977114233,0.1111299999999995,0.0508681510169039,0,0,0
rectangle,width-height,0.05,REE,1,100,100,0,0.24622947198338516,0.07648809174451196,0.9528750849044756,0.0532288041602579,1.0801753161693803,0.03458995296237128,2000.0,0.0,,,0.43023999999999984,0.04018018004796536,0,100,0
rectangle,width-height,0.05,Squared,1,100,100,0,0.5100528003756254,0.1343757570179913,0.729959767164556,0.13335511744571343,1.7701528380519667,0.07240175808388374,48.96,19.30453445450189,,,0.023259999999999108,0.008408293164453764,0,0,0
rectangle,width-height,0.05,TMDS,1,100,98,2,0.3225274081770931,0.20708999045884857,0.8908642618490812,0.1482123956421799,1.4064952828744195,0.03045771496201151,201.97,109.54086502813053,,,0.05822448979591825,0.027949708373981755,0,0,0
rectangle,width-height,0.05,sL1,1,100,100,0,0.3058733419662918,0.17212843315812978,0.8870197451942731,0.15209884671904292,1.459526422382119,0.08613817138776803,102.16,52.42574739475814,0.0015709244565440242,0.0002402061787018077,0.07969999999999945,0.045138059821445406,0,0,0
theory,complete,0.0,Fair,1,10,10,0,0.04930822829031254,0.15304044318530122,0.9764102512524973,0.07344438039833959,0.03022063592150214,0.05084570766836571,335.1,136.68735615752223,0.00101577308246611,0.0003446855064005709,0.6273999999999998,0.2914089146809953,0,0,0
theory,complete,0.0,Squared,1,10,10,0,0.0009725699184224702,0.00030579104279269276,0.9996064301983884,0.00016607741855328254,0.014367446817845842,0.002385000759139636,134.3,22.156263222845137,,,0.057900000000000285,0.0076659419947366835,0,0,0
theory,complete,0.0,sL1,1,10,10,0,0.0009322230627283299,0.00029535567021392474,0.9996264745405796,0.00013716808808133022,0.014178451438381413,0.0023541340912112143,205.3,57.6156807359478,0.00075982306805134,0.00024145870966042093,0.39310000000000045,0.11832201823836479,0,0,0
theory,complete,0.0,sL1,5,10,10,0,0.04998022483316619,0.1551261043336706,0.9758589359922851,0.07515593347640692,0.02992987345391106,0.05015095939369812,54.1,33.65659915479677,0.00026842166379054003,6.85718630941878e-05,0.18900000000000033,0.1376485056624702,0,0,0
theory,complete,0.1,Fair,1,10,10,0,0.08786347177905632,0.17561148139143953,0.9545210331569007,0.09261514755824146,0.06285314808256716,0.07020169893368224,392.9,146.5510529171016,0.0068965461709847,0.002640418624330322,0.7094999999999996,0.2784469827852749,0,0,0
theory,complete,0.1,Squared,1,10,10,0,0.7051526876083688,0.12842198144768832,0.7400318173378607,0.06648769070134473,0.7408674767714343,0.10497278654011484,246.3,89.37443084511861,,,0.09109999999999943,0.023881420021060175,0,0,0
theory,complete,0.1,sL1,1,10,10,0,0.09395474565600699,0.18471870567554466,0.9507325781164363,0.09904403277889902,0.0776662741491825,0.08354195912931547,280.7,141.76353550895942,0.00493931503408943,0.0017121424227638743,0.5161000000000004,0.26616763723471526,0,0,0
theory,complete,0.1,sL1,5,10,10,0,0.09079514989266638,0.17788418951487706,0.9536368314186318,0.09272133669182755,0.07063527495946295,0.0700871462579686,78.5,51.79285665031424,0.0016134010236471701,0.00037757846364483395,0.2356999999999984,0.14541897323863123,0,0,0
theory,sparse,0.0,Fair,1,10,10,0,0.10629363823112739,0.17482009799266274,0.9386399870079938,0.09748889116203238,0.07511485773751815,0.07102155870333841,1699.8,1802.7473971074755,0.0006299257249442799,0.0002228223184822875,3.1427,3.174432199447468,0,0,0
theory,sparse,0.0,Squared,1,10,10,0,0.17962866576688027,0.26364420738014394,0.915657030023359,0.11025001009657374,0.11611286721528587,0.13062969799930307,638.6,455.7304759028814,,,0.23729999999999976,0.17636266296721934,0,0,0
theory,sparse,0.0,sL1,1,10,10,0,0.17617730836561313,0.25997998972606695,0.9180573079895463,0.10686728133910302,0.11333076137300806,0.13124907558306886,901.2,726.4549844583933,0.0004924414710484901,0.00038862437212812173,1.6214,1.3252720643114926,0,0,0
theory,sparse,0.0,sL1,5,10,10,0,0.17617923517402578,0.2599892282572223,0.9180603965013724,0.10686429490137887,0.11333177136267307,0.13124767025625186,200.4,157.06912844703479,0.00020304711642225,0.00017058207018251316,0.6245000000000007,0.4740720175013275,0,0,0
theory,sparse,0.1,Fair,1,10,10,0,0.506456381092275,0.13408969256360276,0.8022167919758667,0.06436208872607124,0.3799403036361841,0.09526235909854948,1683.6,872.1632365051345,0.004156282659625751,0.002416179224956269,2.9549,1.5848489903527787,0,0,0
theory,sparse,0.1,Squared,1,10,10,0,0.8225163917805199,0.0702415954204612,0.671798360340166,0.04642731537418048,0.9111175196809824,0.13032514928234754,290.8,134.67062700447258,,,0.10940000000000157,0.045988404335585584,0,0,0
theory,sparse,0.1,sL1,1,10,10,0,0.5210721284405379,0.11952264992181087,0.7997963869592752,0.0654124173510355,0.37707283733256053,0.09049062721170932,1115.7,568.042261729804,0.0031363377862197997,0.0016523272418783143,2.0395999999999996,1.0152910037138214,0,0,0
theory,sparse,0.1,sL1,5,10,10,0,0.528776669172953,0.1339896902651657,0.7868885476013917,0.07240979022056039,0.3730453558073226,0.0914906730587676,239.9,121.93390741618092,0.00144201727689017,0.0007881462847205019,0.7455999999999998,0.41457426623250787,0,0,0
unconditional,none,0.0,Cauchy,1,10,10,0,0.0037892670934967705,0.0007747144042655462,0.9977136657496123,0.0005990405146619392,0.02382817958842786,0.001537428834659053,259.7,45.59495586136694,0.00015915353648086,3.1482189318749236e-06,0.2218999999999995,0.044475836136039545,0,0,0
unconditional,none,0.0,Fair,1,10,10,0,0.0038020906537589204,0.0007236762408131822,0.9977511714450449,0.0005442730850893898,0.02382629089552319,0.0013042369529583852,501.0,94.37749260873119,0.00178779185471537,5.809582647774298e-05,0.4412999999999996,0.11516466471970306,0,0,0
unconditional,none,0.0,REE,1,10,10,0,0.00821731048373073,0.0017756097550274054,0.9948623141114119,0.0015431876145956664,0.04733789863774664,0.004287747646114279,2000.0,0.0,,,0.6519000000000005,0.03096036893262782,0,10,0
unconditional,none,0.0,Squared,1,10,10,0,0.0038557920348888603,0.0008081688032002934,0.9976645219254923,0.0006244719561073974,0.02402587997496103,0.001592725347075638,200.8,33.259251010474934,,,0.08759999999999904,0.012429355932182822,0,0,0
unconditional,none,0.0,TMDS,1,10,10,0,0.0038557920348888603,0.0008081688032002934,0.9976645219254923,0.0006244719561073974,0.02402587997496103,0.001592725347075638,200.8,33.259251010474934,,,0.08170000000000219,0.014613920304511112,0,0,0
unconditional,none,0.0,sL1,1,10,10,0,0.003717499181613299,0.0007316501923273184,0.997773234460398,0.0005683424997577618,0.02361600683725708,0.001460368152169565,302.2,51.710304152611165,0.00099491051601286,4.667051560015242e-05,0.31719999999999826,0.0571018583079591,0,0,0
unconditional,none,0.05,Cauchy,1,10,10,0,0.030382465152506356,0.08381796056467723,0.9751931860913802,0.0709265551415167,0.031394920901758695,0.021124033151651272,569.2,893.8862468022553,0.00035724537297168,1.0298705424648312e-05,0.5102999999999995,0.8283948401041082,0,0,0
unconditional,none,0.05,Fair,1,10,10,0,0.00552817538116249,0.000945226503440142,0.9966681940738006,0.0008313465500232479,0.030011302461074075,0.002298670237941328,672.0,222.1741059019555,0.00618550527413081,0.0002059756739188845,0.6251999999999995,0.18827332377276593,0,0,0
unconditional,none,0.05,REE,1,10,10,0,0.01222339380240823,0.002277064086479197,0.9920497304092141,0.002049357556695072,0.053721680529724425,0.0043956151480591095,2000.0,0.0,,,0.6607999999999988,0.02693531345856185,0,10,0
unconditional,none,0.05,Squared,1,10,10,0,0.4435302269698,0.0980454874188485,0.7122344676522593,0.07944795363482095,0.3746809426039347,0.022686421733420867,445.1,150.19872021943314,,,0.18419999999999997,0.059572178443001576,0,0,0
unconditional,none,0.05,TMDS,1,10,10,0,0.00402215331782154,0.0007497571418498757,0.9975883019014488,0.0005781221532600191,0.02470400570915824,0.001505978797156672,434.6,675.5447513755926,,,0.15969999999999943,0.21211948938694267,0,0,0
unconditional,none,0.05,sL1,1,10,10,0,0.006657880405325281,0.0014421560682024602,0.9959019400975908,0.0011266922559830792,0.03331455408840673,0.0029974199562922423,365.6,107.64158634612883,0.004241430221442669,0.00014723094269918297,0.3599999999999994,0.08775091009341372,0,0,0
unconditional,none,0.1,Cauchy,1,10,10,0,0.00483242793844201,0.0014643987345837762,0.9971652270323534,0.0008893117225895449,0.027100139838278182,0.002297627418901015,277.0,84.34980076377708,0.00047735569758191,1.3952779087355039e-05,0.2498999999999953,0.06630979481862907,0,0,0
unconditional,none,0.1,Fair,1,10,10,0,0.0197116161575333,0.028825951759288666,0.9848161780604874,0.028840235371922082,0.04954303517341431,0.01879516692572013,660.1,300.1134785377025,0.00801539830488691,0.00039029305381302104,0.5991000000000002,0.2662945111463363,0,0,0
unconditional,none,0.1,REE,1,10,10,0,0.022948021212371047,0.00583397351067758,0.9857897269714684,0.004499518390869728,0.0724665333838584,0.009865465665185567,2000.0,0.0,,,0.6693000000000026,0.047730842579339176,0,10,0
unconditional,none,0.1,Squared,1,10,10,0,0.6504335413703752,0.10472896087108165,0.5765909253693999,0.08681059707385654,0.5931428127396516,0.034099785645519624,632.1,506.1250284706779,,,0.2260000000000005,0.16705222071090903,0,0,0
unconditional,none,0.1,TMDS,1,10,10,0,0.039049160333090034,0.09996784973744428,0.9797391777942316,0.050991094027181896,0.04908826150767796,0.05993394855537983,332.4,232.77752850689384,,,0.12940000000000265,0.07592276777532593,0,0,0
unconditional,none,0.1,sL1,1,10,10,0,0.01385198015201286,0.0042767575980172815,0.9916745280715359,0.002659778748881864,0.0508427294266799,0.005884407083115516,374.4,89.65390243721811,0.0055337841187752595,0.00023157706629842043,0.36540000000000256,0.09107164456868333,0,0,0


==> anc/results/summary/envelope_audit.csv <==
"file","method","gap","bound","ratio"
"theory_001.rds","sL1_1",2.83666856957504,15.3,0.185403174482029
"theory_001.rds","sL1_5",2.83661850520165,15.3,0.185399902300761
"theory_002.rds","sL1_1",1.37016485626764,8.1,0.169156155094771
"theory_002.rds","sL1_5",1.37020029907113,8.1,0.169160530749522
"theory_003.rds","sL1_1",2.88373432655544,15.3,0.188479367748721
"theory_003.rds","sL1_5",2.88375475133931,15.3,0.188480702701916
"theory_004.rds","sL1_1",1.49748876435045,6.2,0.241530445862975
"theory_004.rds","sL1_5",1.49745195943247,6.2,0.241524509585883
"theory_005.rds","sL1_1",2.59384556282424,15.3,0.169532389727075
"theory_005.rds","sL1_5",2.59382415759628,15.3,0.169530990692568
"theory_006.rds","sL1_1",0.885941527339388,6.4,0.138428363646779
"theory_006.rds","sL1_5",0.885911937772209,6.4,0.138423740276908
"theory_007.rds","sL1_1",2.6581410906546,15.3,0.17373471180749
"theory_007.rds","sL1_5",2.65813609455858,15.3,0.173734385265267
"theory_008.rds","sL1_1",1.04936965876849,6.9,0.15208255924181
"theory_008.rds","sL1_5",1.04938837698212,6.9,0.152085272026395
"theory_009.rds","sL1_1",2.62335491018366,15.3,0.171461105240762
"theory_009.rds","sL1_5",2.62336077690622,15.3,0.171461488686681
"theory_010.rds","sL1_1",1.04909313173922,7.6,0.138038569965687
"theory_010.rds","sL1_5",1.04910760347762,7.6,0.138040474141793
"theory_011.rds","sL1_1",2.72928843467618,15.3,0.178384865011515
"theory_011.rds","sL1_5",3.93807918298406,15.3,0.257390796273468
"theory_012.rds","sL1_1",1.55816076293698,6.6,0.23608496408136
"theory_012.rds","sL1_5",1.55820815831659,6.6,0.236092145199484
"theory_013.rds","sL1_1",2.91483457922174,15.3,0.190512064001421
"theory_013.rds","sL1_5",2.91483903393841,15.3,0.190512355159373
"theory_014.rds","sL1_1",1.32390986599053,7.6,0.174198666577701
"theory_014.rds","sL1_5",1.32387385525326,7.6,0.174193928322798
"theory_015.rds","sL1_1",2.70490874175403,15.3,0.176791421029675
"theory_015.rds","sL1_5",2.70492608616432,15.3,0.176792554651262
"theory_016.rds","sL1_1",2.36832264826001,6.3,0.375924229882542
"theory_016.rds","sL1_5",2.36832065092672,6.3,0.375923912845511
"theory_017.rds","sL1_1",2.76074705346381,15.3,0.180440983886523
"theory_017.rds","sL1_5",2.76077188591192,15.3,0.180442606922348
"theory_018.rds","sL1_1",2.26651564845137,7.1,0.319227556119911
"theory_018.rds","sL1_5",2.26646759770898,7.1,0.319220788409716
"theory_019.rds","sL1_1",2.85357403638198,15.3,0.186508106953071
"theory_019.rds","sL1_5",2.85358516513283,15.3,0.186508834322407
"theory_020.rds","sL1_1",0.882200831317307,6.9,0.127855192944537
"theory_020.rds","sL1_5",0.882207426094452,6.9,0.127856148709341
"theory_021.rds","sL1_1",4.42788468493074,15.3,0.289404227773251
"theory_021.rds","sL1_5",4.42806865381706,15.3,0.289416251883468
"theory_022.rds","sL1_1",3.97531540628488,8.1,0.490779679788257
"theory_022.rds","sL1_5",3.97529173265553,8.1,0.490776757117967
"theory_023.rds","sL1_1",4.85847708378517,15.3,0.317547521816024
"theory_023.rds","sL1_5",4.85841353292693,15.3,0.317543368165159
"theory_024.rds","sL1_1",2.5340834111464,6.2,0.408723130830065
"theory_024.rds","sL1_5",2.70698182205116,6.2,0.436609971298575
"theory_025.rds","sL1_1",4.41252230782017,15.3,0.288400150837919
"theory_025.rds","sL1_5",5.45269375721554,15.3,0.356385212889905
"theory_026.rds","sL1_1",2.69753250262962,6.4,0.421489453535878
"theory_026.rds","sL1_5",3.03285076026805,6.4,0.473882931291883
"theory_027.rds","sL1_1",4.64597556942952,15.3,0.303658533949642
"theory_027.rds","sL1_5",4.64546216968534,15.3,0.303624978410806
"theory_028.rds","sL1_1",3.28594731880983,6.9,0.476224249102874
"theory_028.rds","sL1_5",3.28606735067467,6.9,0.476241645025314
"theory_029.rds","sL1_1",6.65742296332861,15.3,0.435125683877687
"theory_029.rds","sL1_5",4.40863121498311,15.3,0.288145831044647
"theory_030.rds","sL1_1",3.41413849430476,7.6,0.449228749250627
"theory_030.rds","sL1_5",3.41432979631664,7.6,0.449253920567979
"theory_031.rds","sL1_1",4.56119140338151,15.3,0.298117085188334
"theory_031.rds","sL1_5",4.5611555001201,15.3,0.298114738569941
"theory_032.rds","sL1_1",3.16009220125841,6.6,0.478801848675517
"theory_032.rds","sL1_5",3.16010080259388,6.6,0.478803151908163
"theory_033.rds","sL1_1",4.77495664838275,15.3,0.312088669828938
"theory_033.rds","sL1_5",4.77487990159804,15.3,0.312083653699218
"theory_034.rds","sL1_1",3.7688527747726,7.6,0.495901680891131
"theory_034.rds","sL1_5",3.33549099165755,7.6,0.438880393639151
"theory_035.rds","sL1_1",4.5788224717097,15.3,0.299269442595405
"theory_035.rds","sL1_5",4.57920344580642,15.3,0.299294342863165
"theory_036.rds","sL1_1",2.20439289223453,6.3,0.34990363368802
"theory_036.rds","sL1_5",2.20456683862371,6.3,0.349931244225985
"theory_037.rds","sL1_1",4.50752555334612,15.3,0.294609513290596
"theory_037.rds","sL1_5",4.50718496555555,15.3,0.29458725265069
"theory_038.rds","sL1_1",3.28646581791743,7.1,0.462882509565835
"theory_038.rds","sL1_5",3.0528940527796,7.1,0.429985077856281
"theory_039.rds","sL1_1",8.04799616953821,15.3,0.526012821538445
"theory_039.rds","sL1_5",8.04825143180247,15.3,0.526029505346567
"theory_040.rds","sL1_1",3.0384711600544,6.9,0.440358139138319
"theory_040.rds","sL1_5",3.03827242577624,6.9,0.440329337069021


==> anc/results/summary/paired_contrasts.csv <==
study,scenario,contamination,comparison,n,mean,lower,upper
car,all,0.2,sL1 - Squared,10,-0.49339009643624177,-0.5456958721664932,-0.44108432070599035
car,all,0.2,sL1 - Fair,10,0.012697809946300811,-0.003001632871826058,0.02839725276442768
rectangle,width-height,0.05,sL1 - Squared,100,-0.20417945840933371,-0.24451491198101447,-0.16384400483765296
rectangle,width-height,0.05,sL1 - Fair,100,0.0011570790977663997,-0.01613185024845761,0.01844600844399041
rectangle,size-shape,0.05,sL1 - Squared,100,-0.3421686332181416,-0.38943335038786514,-0.2949039160484181
rectangle,size-shape,0.05,sL1 - Fair,100,-0.007760673964459874,-0.025968560331935467,0.01044721240301572
face,all,0.1,sL1 - Squared,10,-0.34527696584915907,-0.4125961795304088,-0.27795775216790936
face,all,0.1,sL1 - Fair,10,-0.010527936439200174,-0.01793996088939864,-0.0031159119890017094
kinship,all,0.02,sL1 - Squared,10,-0.0557499730413594,-0.09619050790921088,-0.015309438173507925
kinship,all,0.02,sL1 - Fair,10,-0.00954583891993468,-0.048259226714808166,0.02916754887493881


==> anc/results/summary/selected_alpha.csv <==
"method","alpha","minimum.alpha","threshold"
"Cauchy",0.3,0.3,0.012353100916701
"Fair",0.03,0.01,0.0232598495737428
"sL1",0.1,0.1,0.0209059164965903


==> anc/results/summary/sessionInfo.txt <==
R version 4.2.2 Patched (2022-11-10 r83330)
Platform: x86_64-pc-linux-gnu (64-bit)
Running under: Ubuntu 24.04.3 LTS

Matrix products: default
BLAS:   /usr/lib/x86_64-linux-gnu/blas/libblas.so.3.12.0
LAPACK: /usr/lib/x86_64-linux-gnu/lapack/liblapack.so.3.12.0

locale:
 [1] LC_CTYPE=C.UTF-8       LC_NUMERIC=C           LC_TIME=C.UTF-8       
 [4] LC_COLLATE=C.UTF-8     LC_MONETARY=C.UTF-8    LC_MESSAGES=C.UTF-8   
 [7] LC_PAPER=C.UTF-8       LC_NAME=C              LC_ADDRESS=C          
[10] LC_TELEPHONE=C         LC_MEASUREMENT=C.UTF-8 LC_IDENTIFICATION=C   

attached base packages:
[1] stats     graphics  grDevices utils     datasets  methods   base     

loaded via a namespace (and not attached):
[1] compiler_4.2.2 parallel_4.2.2
Completed: 2026-10-11 06:08:24


==> anc/results/summary/tuning_summary.csv <==
"method","alpha","mean","se"
"Fair",0.001,0.0250225580267643,0.00581423690947297
"sL1",0.001,0.0220243237965029,0.00369964947131264
"Fair",0.003,0.0199438442815602,0.0032107673098757
"sL1",0.003,0.0248984316115605,0.00601455471051237
"Fair",0.01,0.0198968554622054,0.00336299411153743
"sL1",0.01,0.0236521024184325,0.00651304444921762
"Cauchy",0.03,0.0362918028206856,0.00906504551793788
"Fair",0.03,0.0218648753039343,0.00533690086888498
"sL1",0.03,0.0209122306140096,0.00463316026066732
"Cauchy",0.1,0.0131413055910813,0.00190929652220645
"Fair",0.1,0.029960814245013,0.00542909488644433
"sL1",0.1,0.0186300952947214,0.00227582120186882
"Cauchy",0.3,0.0115052278597857,0.000847873056915229
"Fair",0.3,0.0799766542409929,0.0127282410891567
"sL1",0.3,0.05621670371727,0.00915110403316693
"Cauchy",1,0.0457708674270897,0.00712046123292836

